Resolved Maxwell-Boundary Normal Forms and Exact Reentrant Scaling in Accelerating AdS Black Holes

Reentrant phase transitions of accelerating anti-de Sitter black holes are known numerically, but their apparent loss at small string tension has lacked an analytic explanation. In the single-string ensemble at fixed pressure, charge, and tension, we solve the unrestricted two-phase Maxwell-turning problem for the charged slowly accelerating C-metric. Elimination forces the two horizon coordinates to coincide and yields a closed one-parameter locus. An exhaustive enumeration of the remaining equilibria establishes global phase selection throughout the physical black-hole sector. The locus exists for $0<\mu<0.202602$, with no positive lower threshold. As $\mu\to0$, the pressure and temperature widths of the reentrant window contract as the fourth and third powers of the tension, while the entropy gap and latent heat diverge. A two-chart blow-up gives a parameter-free limiting profile and identifies thermodynamic-volume inversion as the turning mechanism between two distinct noncritical phases. At a Maxwell boundary with fixed sheet incidence, projective Newton data of the thermodynamic jumps determine the leading coexistence profile. Their positive simple roots fix the turn count, order, and curvature signs; the C-metric realizes the primitive binomial class.

==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/CITATION.cff <==
cff-version: 1.2.0
message: "Please cite the associated article and this research release."
title: "Resolved Maxwell-Boundary Normal Forms and Exact Reentrant Scaling in Accelerating AdS Black Holes: Source Code and Data"
type: software
authors:
  - family-names: Li
    given-names: Ruiliang
version: 2.0.0
date-released: 2026-07-21


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/LICENSE.txt <==
Licensing of the reproducibility archive

Copyright (c) 2026 Ruiliang Li

The source code in the `calculations` directory is released under the MIT
License:

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to
deal in the Software without restriction, including without limitation the
rights to use, copy, modify, merge, publish, distribute, sublicense, and/or
sell copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in
all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

The tabulated data, documentation, and original figures in this archive are
released under the Creative Commons Attribution 4.0 International license:
https://creativecommons.org/licenses/by/4.0/

The journal article and third-party works retain their respective copyright
and licensing terms.


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/Makefile <==
PYTHON ?= python3
.PHONY: all figures blowup-data atlas certificates verify

all: verify

figures: blowup-data
	MPLCONFIGDIR=/tmp/npb-matplotlib $(PYTHON) calculations/generate_figures.py
	MPLCONFIGDIR=/tmp/npb-matplotlib $(PYTHON) calculations/generate_theory_figures.py
	PYTHONPATH=calculations/wall_atlas MPLCONFIGDIR=/tmp/npb-matplotlib $(PYTHON) calculations/wall_atlas/plot_atlas.py
	@for f in figures/*.pdf; do pdfinfo "$$f" >/dev/null || exit 1; done

blowup-data:
	$(PYTHON) calculations/generate_blowup_validation.py
	MPLCONFIGDIR=/tmp/npb-matplotlib $(PYTHON) calculations/plot_universal_curve.py

atlas:
	PYTHONPATH=calculations/wall_atlas $(PYTHON) calculations/wall_atlas/exact_turning_locus.py
	PYTHONPATH=calculations/wall_atlas $(PYTHON) calculations/wall_atlas/generate_wall_atlas.py
	PYTHONPATH=calculations/wall_atlas MPLCONFIGDIR=/tmp/npb-matplotlib $(PYTHON) calculations/wall_atlas/plot_atlas.py

certificates:
	$(PYTHON) calculations/maxwell_boundary_newton_certificate.py
	$(PYTHON) calculations/maxwell_corner_normal_form_certificate.py
	$(PYTHON) calculations/cmetric_exact_certificate.py
	$(PYTHON) calculations/cmetric_reentrant_exact.py
	$(PYTHON) calculations/cmetric_turning_curvature.py
	$(PYTHON) calculations/cmetric_turning_latent_heat.py
	PYTHONPATH=calculations:calculations/wall_atlas:$(PYTHONPATH) $(PYTHON) calculations/cmetric_entropy_regular_certificate.py
	$(PYTHON) calculations/cmetric_global_turning_certificate.py
	$(PYTHON) calculations/cmetric_unrestricted_classification.py
	$(PYTHON) calculations/cmetric_blowup_certificate.py
	$(PYTHON) calculations/cmetric_blowup_physicality_certificate.py
	$(PYTHON) calculations/cmetric_blowup_stationary_classification.py
	$(PYTHON) calculations/cmetric_blowup_completeness_certificate.py
	$(PYTHON) calculations/cmetric_small_tension_blowup.py
	$(PYTHON) calculations/wall_atlas/symbolic_turning_certificate.py
	$(PYTHON) calculations/wall_atlas/derive_turning_nondegeneracy.py
	$(PYTHON) calculations/wall_atlas/exact_interval_certificate.py

verify: certificates blowup-data


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/README.md <==
# Resolved Maxwell-Boundary Normal Forms and Exact Reentrant Scaling in Accelerating AdS Black Holes

This supplementary archive contains the exact symbolic certificates,
high-precision Maxwell data, source data for the computational figures, and
the numerical wall atlas accompanying the Nuclear Physics B manuscript.  It
does not contain the article source; the manuscript is supplied separately.

## Reproduce the calculations

Install the Python dependencies and run the complete exact and high-precision
verification suite from the archive root:

~~~bash
python3 -m pip install -r requirements.txt
make
~~~

The default target is identical to `make verify`.  To regenerate the
computational figures from the stored and recomputed data, use:

~~~bash
make figures
~~~

To recompute the complete numerical wall atlas before plotting it, use
`make atlas`.  This target is more expensive than the verification suite.

## Exact and high-precision verification

Run the complete exact and high-precision suite with:

~~~bash
make verify
~~~

The certificates verify the fixed-(P,Q,mu) reduction and first law, entropy regularity, the exact equal-temperature, equal-value and equal-volume turning pair, unrestricted common-horizon rigidity, saturated reconstruction of all competing admissible black-hole equilibria, canonical stability, global value selection, the exact tension interval, latent heat, curvature, endpoint laws, the singular small-tension boundary layer, thermodynamic-volume inversion, and exhaustive stationary classification on compact positive blow-up intervals.

They also check the algebraic identities and the C-metric specialization used in the resolved Maxwell-boundary Newton theorem at fixed reservoir polarization and fixed labeled transverse contact of the selected critical sheets with the physical face. The analytic proof establishes the integrable, logarithmic, and power-divergent regimes, simple-root stability under the stated higher-weight remainders, and local punctured two-well realizability. The scripts verify the primitive C-metric binomial specialization (a,b,c;m,n,k)=(4,2,3;2,1,1).

The independent high-precision solutions use the unsquared two-phase
equations. Their residuals are reported in `VERIFICATION.md`.

## Numerical wall atlas

The atlas is stored under `calculations/wall_atlas/data`. It supports the three-dimensional visualization but is not used to prove uniqueness of the physical turning locus, which follows from exact positive-domain elimination.

## Scope of the singular limit

The boundary-layer expansion is uniform for the blow-up coordinate in a fixed compact subset of the positive half-line. A joint limit in which that coordinate tends to zero or infinity requires another chart. The exact unrestricted classification proves that no omitted chart contains another finite-separation physical Maxwell turn.

The reduced stationary-saddle action difference is an equilibrium critical-value difference, not a gravitational bounce exponent.


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/SUPPLEMENTARY_MATERIAL_CAPTION.txt <==
Supplementary calculations, source data, and reproducibility code

The supplementary archive contains exact symbolic certificates, high-precision solutions of the unsquared two-phase equations, root-isolation and physicality checks, the numerical wall atlas, source data for all computational figures, and the scripts needed to reproduce the results. It documents the unrestricted C-metric Maxwell-turning calculation, the algebraic identities and C-metric specialization used in the resolved selected-sheet Maxwell–boundary theorem, and the action-scheme shift. The README and verification record provide dependency and execution instructions and distinguish analytic proofs from computational certificates and supporting numerical checks.


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/VERIFICATION.md <==
# Verification record

Verification date: 21 July 2026.

## Scope of the claims

The exact black-hole statements refer throughout to the physical sector of
the single-string fixed-`(P,Q,mu)` ensemble for the charged, slowly
accelerating C-metric.  The general theorem
concerns the selected-sheet pressure, temperature, jump, and gap-conormal
traces in the leading resolved quotient defined in Section 3.  It fixes the
labeled transverse contact of the selected critical sheets with the physical
face and does not classify off-shell face extensions, higher corner jets, or
arbitrary Gibbs singularities.

## Mathematical verification

The complete `make verify` target exits successfully.  The analytic proofs,
exact symbolic and interval certificates, and high-precision checks establish
the following statements.

- The fixed-`(P,Q,mu)` reduction, restricted first law, and strict entropy
  monotonicity on each connected entropy-regular horizon component.
- The exact unsquared equal-temperature, equal-Gibbs-value, and equal-volume
  system for a Maxwell turning pair.
- Saturated unrestricted two-horizon elimination, removal of exceptional
  fibers, absence of roots at infinity, and common-horizon rigidity.  Equality
  of the two horizon coordinates is therefore a consequence and not an ansatz.
- The stationary eliminant uses the fixed generator
  `E_hat=(d_u H_hat)^2-16 w(1+w)^2 u^4(chi^2-w)`.  The corresponding resultant
  has the exact prefactor `16 chi^4`.  On the normalization face, division by
  the nonzero polynomial content `chi^2(1+chi^2)` gives the primitive
  resultant `chi^6(1+9 chi^2)`; the unnormalized restriction gives
  `chi^10(1+chi^2)^2(1+9 chi^2)`.  Both identities are checked independently.
- Exhaustion of every finite-separation physical Maxwell turn by the locus

  `mu = chi/(1+chi)^2`,

  `q^2 = chi^2(1+chi^2)/(1+chi)^4`,

  `tau = 4 mu`,

  over precisely `0 < mu < 0.202602237317...`, with no positive lower
  endpoint.
- Outer-horizon character, positive time normalization, slow acceleration,
  entropy regularity, and strict canonical stability of the two coexisting
  states.  The reduced stability denominator has a fixed positive sign on the
  open physical interval.
- Strict separation from every competing admissible positive-temperature
  black-hole equilibrium at the exact turning controls, so that the two
  canonical minima jointly exhaust the black-hole-sector global minimum.
- The nondegenerate turning curvature, thermodynamic-volume inversion, exact
  entropy discontinuity, and latent heat

  `L_turn/Q = sqrt(1-6 chi^2-3 chi^4)/[chi(1+chi^2)]`,

  including strict monotonicity, small-tension divergence, and square-root
  extinction at the upper endpoint.
- The two small-tension Newton charts, uniform root exhaustion on every compact
  positive blow-up interval, explicit nonzero desingularized Jacobians,
  isolation boxes, exclusion of intermediate scales, and the exact count of
  the two minima and one intervening maximum.
- The singular reentrant widths `Delta P = O(mu^4)` and
  `Delta T = O(mu^3/Q)` and the limiting curve
  `T_hat = 2 sqrt(P_hat)-P_hat`.
- In the fixed labeled sheetwise face-incidence class, invariance and
  completeness of `(a,b,c;m,n,[R])` for the selected-sheet leading-profile
  quotient, separation of the integrable, logarithmic, and divergent regimes,
  turn classification by the ordered positive simple roots of the projective
  Newton polynomial, stability under the stated higher-weight remainders, and
  local punctured realizability by two strict quadratic wells.  No exact
  conjugacy of full off-shell Gibbs families is claimed.
- The binomial corollary and the C-metric specialization
  `(a,b,c;m,n,k)=(4,2,3;2,1,1)` with integrability index `iota=m-n=1`.
  The normalized-time face has strict transforms proportional to `r` on the
  boundary-linked sheet and to a positive unit on the interior sheet; the
  other faces meeting at the endpoint are retained as additional incidence
  data rather than classified by the single-face Newton datum.
- Exact branch independence of the known topological action shift
  `3 mu T/(4P)`, and hence invariance of the Maxwell locus, winner order,
  branch differences, latent heat, turning curvature, and reduced
  stationary-saddle barrier.

An independent 90-digit solution of the four unsquared Maxwell equations has
maximum pressure, equal-temperature, and equal-value residual
`1.87991126641239e-61` on the stored validation grid.

## Numerical atlas

The stored atlas contains 364 fold rows, 140 physical Maxwell rows, and 238
admissibility-exit rows over 14 tension sections.  Direct refinement of 139
two-phase samples has maximum residual `3.50e-12`.  These numbers characterize
the sampled control window.  Unrestricted uniqueness of the physical turning
locus follows from exact positive-domain elimination, not from sampling.

## Manuscript and build checks

The modular article compiles to 43 A4 pages with the Elsevier `elsarticle`
class in two-column Times format.  The final log contains no error, overfull
box, undefined citation or cross-reference, duplicate label, LaTeX warning,
package warning, or PDF warning.  Its underfull notices are non-clipping line-
and page-breaking diagnostics.  The merged single-file TeX contains no
external `input`, `include`, or bibliography command and compiles independently
to a text-identical 43-page article with the same clean critical-warning scan.
All PDF fonts are embedded and no Type-3 font is present.

All 43 pages were rasterized and inspected, with full-resolution checks of the
title page, exact C-metric theorem, resolved Newton classification, uniform
root-exhaustion proof, action-normalization appendix, figures, tables, and
references.  No clipping, collision, displaced float, unreadable figure,
broken equation, doubled appendix prefix, or unresolved-reference marker was
found.

The compiled auxiliary file contains 501 unique cross-reference labels,
including ten figures and two tables.  All figures and tables are cited.
The bibliography contains 56 cited entries and no unresolved citation.  The
formula-free abstract body contains 177 words, below the 250-word limit;
there are six keywords and five highlights, each shorter than 85 characters.

## References, priority, and related work

The 56 references appearing in the article were checked against DOI,
publisher, journal, and arXiv records current on 21 July 2026.  The local
bibliographic database contains 70 unique records, 69 with verified DOI
fields and one book without a DOI.  No duplicate DOI or unresolved cited key
is present.

The numerical discovery of snapping, zeroth-order, and reentrant behavior is
credited to the prior accelerating-black-hole literature.  The original
Born--Infeld zeroth-order segment is attributed to Gunasekaran, Kubiznak, and
Mann, while its later interpretation as part of a reentrant sequence is
attributed to the 2014 review; the explicit rotating-AdS and Lovelock analyses
are cited separately.  The present claims are distinguished as exact
exhaustion of the finite-separation Maxwell turns,
common-horizon rigidity, the absence of a positive small-tension threshold,
the singular reentrant boundary layer, global black-hole-sector selection,
and the resolved selected-sheet Newton leading-profile classification.

Formula-level attribution is also placed adjacent to the single-string
parameter relations, the slow-acceleration boundary parametrization, the
bicritical junction, and the topological action shift.  The text distinguishes
those published inputs from the new reduced variables, closed one-sided
bicritical limit, unrestricted elimination, and fixed-charge phase-selection
consequences derived here.

The related published article is identified as R. Li, *Legendre-Covariant
Thermodynamic Topology of Black Holes*, Nuclear Physics B, article 117597
(2026), DOI `10.1016/j.nuclphysb.2026.117597`.  The cover letter and related-
manuscript disclosure explain that the earlier work concerns stationary
reservoir intersections, degree, and Morse data, whereas this article concerns
critical-value order, the Maxwell set, admissibility, exact C-metric phase
selection, and singular boundary scaling.

A normalized prose-shingle comparison with the published related manuscript
found no substantive 12-word-or-longer body-text reuse; residual matches are
standard bibliographic, funding, affiliation, and data-availability language.
This diagnostic supplements, but cannot replace, a publisher similarity
report.


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/cmetric_blowup_certificate.py <==
#!/usr/bin/env python3
"""Symbolic certificate for the small-tension Maxwell blow-up.

This program starts from the exact reduced charged AdS C-metric state
functions.  It derives the desingularized Maxwell equations through first
order in mu, verifies their nonsingular Jacobian, and prints the universal
coexistence curve and its first correction.
"""

from __future__ import annotations

import sympy as sp


mu = sp.symbols("mu", positive=True)
r = sp.symbols("r", positive=True)
a, b, c, k = sp.symbols("a b c k", real=True)
d = 1 - 2 * mu


def horizon_state(u: sp.Expr, z: sp.Expr) -> dict[str, sp.Expr]:
    xi = 1 + z**2
    ma = mu * xi / d
    core = u**2 - 2 * ma * u + z**2
    p = -(1 - u**2) * core * z**2 * d**2 / (u**4 * xi**2)
    alpha2 = xi - z**2 * d**2 / p
    hu = (
        -2 * u * core
        + (1 - u**2) * (2 * u - 2 * ma)
        + 4 * u**3 * p * xi**2 / (z**2 * d**2)
    )
    tau_numerator = z * d * hu / (xi * u**2)
    entropy = u**2 * xi / (z**2 * d * (1 - u**2))
    gibbs_numerator = mu * alpha2 / (z * d) - hu / (4 * z * (1 - u**2))
    volume_numerator = (
        u**3 * xi**2 / (z**3 * d**2 * (1 - u**2) ** 2)
        + mu * z * d / p**2
    )
    return {
        "p": p,
        "alpha2": alpha2,
        "tau_num": tau_numerator,
        "s": entropy,
        "g_num": gibbs_numerator,
        "nu_num": volume_numerator,
    }


def coefficient(expr: sp.Expr, power: int, order: int) -> sp.Expr:
    # Cancellation is essential in the high-z chart, where both the horizon
    # core and the lapse vanish at leading order.  Expanding the uncancelled
    # nested quotient can make SymPy truncate a denominator too early.
    expanded = sp.series(sp.cancel(expr), mu, 0, order).removeO().expand()
    return sp.factor(expanded.coeff(mu, power))


# The two phases require different charts.  The low-z chart is the
# large-entropy black hole; the high-z chart is the boundary-linked phase.
u_l = mu + 2 * mu**2 + a * mu**3
z_l = mu**2 + 4 * mu**3 + b * mu**4
u_s = mu + 2 * mu**2 + c * mu**3
z_s = mu + 2 * mu**2 + sp.Rational(9, 2) * mu**3 + 11 * mu**4 + k * mu**5

low = horizon_state(u_l, z_l)
high = horizon_state(u_s, z_s)

# Coefficients obtained directly from the exact horizon surface.
P_l_0 = coefficient(low["p"], 4, 6)
P_l_1 = coefficient(low["p"], 5, 6)
P_s_0 = coefficient(high["p"], 4, 6)
P_s_1 = coefficient(high["p"], 5, 6)
A_s_0 = coefficient(high["alpha2"], 2, 4)
A_s_1 = coefficient(high["alpha2"], 3, 4)
N_l_3 = coefficient(low["tau_num"], 3, 5)
N_l_4 = coefficient(low["tau_num"], 4, 5)
N_s_0 = coefficient(high["tau_num"], 2, 4)
N_s_1 = coefficient(high["tau_num"], 3, 4)
G_l_0 = coefficient(low["g_num"], 1, 3)
G_l_1 = coefficient(low["g_num"], 2, 3)
G_s_0 = coefficient(high["g_num"], 2, 4)
G_s_1 = coefficient(high["g_num"], 3, 4)

expected = {
    "P_l_0": -4 * a + 2 * b - 10,
    "P_l_1": 8 * (a - b + 3),
    "P_s_0": -c**2 + 6 * c - 2 * k + sp.Rational(191, 4),
    "P_s_1": 8 * c**2 - 44 * c + 12 * k - 129,
    "A_s_0": -c**2 + 6 * c - 2 * k + sp.Rational(191, 4),
    "A_s_1": 8 * c**2 - 44 * c + 12 * k - 129,
    "N_l_3": -2 * (5 * a - 2 * b + 7),
    "N_l_4": 4 * (5 * a - 4 * b + 10),
    "N_s_0": 2 * (c - 3),
    "N_s_1": -4 * (2 * c - 5),
    "G_l_0": (a - 5) / 2,
    "G_l_1": 3 - 2 * a,
    "G_s_0": -(4 * c**2 - 22 * c + 8 * k - 197) / 4,
    "G_s_1": 8 * c**2 - 43 * c + 12 * k - 131,
}
actual = locals()
for name, value in expected.items():
    assert sp.simplify(actual[name] - value) == 0, name

A = P_s_0
C = G_s_0
E0 = sp.Matrix(
    [
        P_l_0 - r**2,
        P_s_0 - r**2,
        N_s_0 / sp.sqrt(A) - 4,
        C / sp.sqrt(A) - G_l_0,
    ]
)
solution0 = {
    a: 3 + 2 * r,
    b: 11 + 4 * r + r**2 / 2,
    c: 3 + 2 * r,
    k: sp.Rational(227, 8) - sp.Rational(5, 2) * r**2,
}
assert all(sp.simplify(item.subs(solution0)) == 0 for item in E0)

J = sp.simplify(E0.jacobian([a, b, c, k]).subs(solution0))
assert sp.factor(J.det() - 4 / r) == 0

# First correction from the implicit-function equations.
E1 = sp.Matrix(
    [
        P_l_1,
        P_s_1,
        N_s_1 / sp.sqrt(A) - N_s_0 * A_s_1 / (2 * A ** sp.Rational(3, 2)),
        G_s_1 / sp.sqrt(A)
        - G_s_0 * A_s_1 / (2 * A ** sp.Rational(3, 2))
        - G_l_1,
    ]
)
solution1 = sp.simplify(-J.inv() * E1.subs(solution0))
expected1 = sp.Matrix(
    [
        2 * (4 * r + 1),
        2 * (r**2 + 12 * r + 12),
        2 * (4 * r + 1),
        -sp.Rational(3, 4) * (20 * r**2 - 101),
    ]
)
assert all(sp.simplify(x) == 0 for x in solution1 - expected1)

# The low-z phase gives the common temperature without a singular square
# root.  alpha_l^2=1-mu^2-4mu^3+O(mu^4).
tau3 = N_l_3 + 2
tau4 = N_l_4 + 8
gradient_tau3 = sp.Matrix([sp.diff(tau3, x) for x in (a, b, c, k)])
tau3_on_shell = sp.factor(tau3.subs(solution0))
tau4_on_shell = sp.factor(tau4.subs(solution0) + gradient_tau3.dot(solution1))
assert sp.simplify(tau3_on_shell - 2 * (1 - r) ** 2) == 0
assert sp.simplify(tau4_on_shell - 8 * (1 - r)) == 0

# The exact bicritical approach temperature supplies the origin for the
# rescaled depth variable.
x = (-(1 - 2 * mu) + sp.sqrt((1 - 2 * mu) ** 2 + 4 * mu**2)) / (2 * mu)
tau_t = 4 * mu / sp.sqrt(1 - x**2)
tau_t_series = sp.series(tau_t, mu, 0, 6)
assert coefficient(tau_t, 3, 6) == 2
assert coefficient(tau_t, 4, 6) == 8

hat_T = sp.factor(
    (2 - tau3_on_shell) / 2
    + mu * (8 - tau4_on_shell) / 2
)
assert sp.simplify(hat_T - (2 * r - r**2 + 4 * mu * r)) == 0

print("Desingularized Jacobian determinant:", sp.factor(J.det()))
print("Leading state coefficients:", solution0)
print("First state corrections:", list(solution1))
print("tau = 4 mu +", tau3_on_shell, "mu^3 +", tau4_on_shell, "mu^4 + O(mu^5)")
print("tau_t series:", tau_t_series)
print("hat P = r^2")
print("hat T =", hat_T, "+ O(mu^2)")
print("small-tension Maxwell blow-up: exact symbolic certificate passed")



==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/cmetric_blowup_completeness_certificate.py <==
#!/usr/bin/env python3
"""Independent exact-algebra checks for blowup_proof_hardening.tex."""

import sympy as sp


mu, r = sp.symbols("mu r", positive=True)
u, V, W, Y, C = sp.symbols("u V W Y C", real=True)
U2, U3 = sp.symbols("U2 U3", real=True)
om3, om4, om5, om6 = sp.symbols("om3 om4 om5 om6", real=True)
d = 1 - 2 * mu
p = mu**2 * (1 + mu**2 * r**2)


def horizon(u_value, w_value):
    ma = mu * (1 + w_value) / d
    return sp.cancel(
        (1 - u_value**2) * (u_value**2 - 2 * ma * u_value + w_value)
        + u_value**4 * p * (1 + w_value) ** 2 / (w_value * d**2)
    )


def coeff(expr, power, order=None):
    if order is None:
        order = power + 1
    return sp.factor(
        sp.series(expr, mu, 0, order).removeO().expand().coeff(mu, power)
    )


def check(label, lhs, rhs):
    residual = sp.factor(sp.cancel(lhs - rhs))
    if residual != 0:
        raise AssertionError(f"{label}: residual = {residual}")
    print(f"PASS  {label}: {sp.factor(lhs)}")


# The coefficients needed for the outer-root tests.  Higher terms in the
# Maxwell solution cannot alter the displayed leading factors.
wL = (
    mu**4
    + 8 * mu**5
    + (r**2 + 8 * r + 38) * mu**6
    + (8 * r**2 + 80 * r + 136) * mu**7
)
wS = (
    mu**2
    + 4 * mu**3
    + 13 * mu**4
    + 40 * mu**5
    + (121 - 5 * r**2) * mu**6
    + (364 - 40 * r**2) * mu**7
)

hL = coeff(horizon(mu * V, wL), 2, 4)
check("low outer-root leading factor", hL, V * (V - 1) * (V**2 + V + 2))
check(
    "low divided quotient",
    sp.cancel(hL / (V - 1)),
    V * (V**2 + V + 2),
)

hV = coeff(horizon(mu * V, wS), 2, 4)
check("high cluster first weight", hV, (V - 1) ** 2)

HY = horizon(mu + Y * mu**2, wS)
check("high cluster second weight", coeff(HY, 4, 7), (Y - 2) ** 2)
check("high cluster second correction", coeff(HY, 5, 7), -6 * (Y - 2))

HC = horizon(mu + 2 * mu**2 + C * mu**3, wS)
hS = coeff(HC, 6, 8)
check(
    "high outer-root leading factor",
    hS,
    (C - (3 + 2 * r)) * (C - (3 - 2 * r)),
)
check(
    "high divided quotient",
    sp.cancel(hS / (C - (3 + 2 * r))),
    C - (3 - 2 * r),
)

# Fixed-w temperature sign on the two high roots.
Hu_symbolic = sp.diff(horizon(u, wS), u)
Hu_high = coeff(Hu_symbolic.subs(u, mu + 2 * mu**2 + C * mu**3), 3, 6)
check("high H_u scale", Hu_high, 2 * (C - 3))
alpha2S = 1 + wS - wS * d**2 / p
check("high lapse-square scale", coeff(alpha2S, 2, 4), r**2)
tau_high = 2 * (C - 3) / r
check("outer high root has positive limiting temperature", tau_high.subs(C, 3 + 2 * r), 4)
check("inner high root has negative limiting temperature", tau_high.subs(C, 3 - 2 * r), -4)

# Complete weighted Newton chain for an arbitrary high-z equilibrium.
x, y = sp.symbols("x y", real=True)
w_corner = mu**2 * (1 + y)
u_corner = mu * (1 + x)
H_corner = sp.cancel(horizon(u_corner, w_corner) / mu**2)
Hu_corner = sp.cancel(
    sp.diff(horizon(u, w_corner), u).subs(u, u_corner) / mu
)
alpha2_corner = sp.cancel(1 + w_corner - w_corner * d**2 / p)
origin = {mu: 0, x: 0, y: 0}
check("corner H coefficient of mu", sp.diff(H_corner, mu).subs(origin), -4)
check("corner H coefficient of y", sp.diff(H_corner, y).subs(origin), 1)
check(
    "corner H coefficient of x^2",
    sp.diff(H_corner, x, 2).subs(origin) / 2,
    1,
)
check("corner alpha^2 coefficient of mu", sp.diff(alpha2_corner, mu).subs(origin), 4)
check("corner alpha^2 coefficient of y", sp.diff(alpha2_corner, y).subs(origin), -1)
check("corner H_u/mu coefficient of mu", sp.diff(Hu_corner, mu).subs(origin), -4)
check("corner H_u/mu coefficient of x", sp.diff(Hu_corner, x).subs(origin), 2)

wN = (
    mu**2
    + om3 * mu**3
    + om4 * mu**4
    + om5 * mu**5
    + om6 * mu**6
)
uN = mu + U2 * mu**2 + U3 * mu**3
HN = horizon(uN, wN)
check("Newton weight 3", coeff(HN, 3, 5), om3 - 4)
check("Newton weight 4", coeff(HN, 4, 6), U2**2 - 4 * U2 + om4 - 9)

alpha2N = 1 + wN - wN * d**2 / p
alpha2_weight2 = coeff(alpha2N, 2, 4).subs(
    {om3: 4, om4: 13 - (U2 - 2) ** 2}
)
check(
    "Newton lapse at weight 2",
    alpha2_weight2,
    r**2 + (U2 - 2) ** 2,
)
HuN = sp.diff(horizon(u, wN), u).subs(u, uN)
check("Newton H_u at weight 2", coeff(HuN, 2, 4), 2 * (U2 - 2))

HN_after_U2 = HN.subs({om3: 4, om4: 13, U2: 2})
check("Newton weight 5", coeff(HN_after_U2, 5, 7), om5 - 40)
check(
    "Newton lapse has no weight-3 correction",
    coeff(alpha2N.subs({om3: 4, om4: 13, om5: 40}), 3, 5),
    0,
)

HN_final = HN.subs({om3: 4, om4: 13, om5: 40, U2: 2, U3: C})
high_H_system = coeff(HN_final, 6, 8)
check(
    "high positive equilibrium horizon system",
    high_H_system,
    C**2 - 6 * C + r**2 + om6 - 112,
)
HuN_final = HuN.subs({om3: 4, om4: 13, om5: 40, U2: 2, U3: C})
check(
    "high positive equilibrium temperature numerator",
    coeff(HuN_final, 3, 5),
    2 * (C - 3),
)
high_jacobian = sp.det(
    sp.Matrix(
        [
            [
                sp.diff(C**2 - 6 * C + r**2 + om6 - 112, C),
                sp.diff(C**2 - 6 * C + r**2 + om6 - 112, om6),
            ],
            [sp.diff(2 * (C - 3) / r - 4, C), 0],
        ]
    )
).subs({C: 3 + 2 * r, om6: 121 - 5 * r**2})
check("high positive-temperature IFT determinant", high_jacobian, -2 / r)

# Exact low-chart relations used to exclude W -> 0 and W -> infinity.
w = mu**4 * W**2
uVW = mu * V
maVW = mu * (1 + w) / d
B = uVW**2 - 2 * maVW * uVW + w
Delta = 2 * (1 + mu**4 * W**2) / d - V - mu**2 * W**2 / V
check("low core identity", B, -mu**2 * V * Delta)

H_VW = horizon(uVW, w)
horizon_relation = (
    1
    + mu**2 * r**2
    - W**2
    * d**2
    * (1 - mu**2 * V**2)
    * Delta
    / (V**3 * (1 + mu**4 * W**2) ** 2)
)
multiplier = (
    V**4 * (1 + mu**4 * W**2) ** 2
    / (W**2 * d**2)
)
check(
    "exact low horizon relation",
    sp.cancel(multiplier * horizon_relation),
    sp.cancel(H_VW / mu**2),
)

Hu_VW = sp.diff(horizon(u, w), u).subs(u, uVW)
Hu_reduced = (
    2 * mu**2 * V**2 * Delta
    + 2
    * (1 - mu**2 * V**2)
    * (V - (1 + mu**4 * W**2) / d + 2 * Delta)
)
# The replacement of the charge term by the horizon equation changes H_u
# by exactly 4 H/u; hence the displayed formula is exact on H=0.
check(
    "exact low H_u reduction modulo horizon",
    sp.cancel(Hu_VW / mu - Hu_reduced),
    sp.cancel(4 * H_VW / (mu**2 * V)),
)

# Low-chart limiting system, its two simple roots, and the third-state gap.
H0 = V**2 - 2 * V + V**4 / W**2
W0 = sp.sqrt(V**3 / (2 - V))
t0 = 2 * (3 - V) / sp.sqrt(V * (2 - V))
check(
    "temperature equation factor",
    sp.factor((3 - V) ** 2 - 4 * V * (2 - V)),
    (V - 1) * (5 * V - 9),
)
check("t0 derivative at V=1", sp.diff(t0, V).subs(V, 1), -2)
check("t0 derivative at V=9/5", sp.diff(t0, V).subs(V, sp.Rational(9, 5)), sp.Rational(50, 9))
check("third-state W", W0.subs(V, sp.Rational(9, 5)), sp.Rational(27, 5))
check(
    "third-state Gibbs coefficient",
    ((W0 - V**2) / W0**2).subs(V, sp.Rational(9, 5)),
    sp.Rational(2, 27),
)
check(
    "low horizon is regular in W at V=1",
    sp.diff(H0, W).subs({V: 1, W: 1}),
    -2,
)
check(
    "low horizon is regular in W at V=9/5",
    sp.diff(H0, W).subs({V: sp.Rational(9, 5), W: sp.Rational(27, 5)}),
    -sp.Rational(2, 15),
)

print("\nAll blow-up hardening identities passed.")


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/cmetric_blowup_physicality_certificate.py <==
#!/usr/bin/env python3
"""Physical-margin, boundary-closure, and turning checks."""

import sympy as sp


mu, r, y = sp.symbols("mu r y", positive=True)
d = 1 - 2 * mu
p = mu**2 * (1 + mu**2 * r**2)

u = (
    mu
    + 2 * mu**2
    + (3 + 2 * r) * mu**3
    + (2 + 8 * r) * mu**4
)
z = (
    mu
    + 2 * mu**2
    + sp.Rational(9, 2) * mu**3
    + 11 * mu**4
    + (sp.Rational(227, 8) - sp.Rational(5, 2) * r**2) * mu**5
)
v = mu * y
boundary = (
    (v**2 - 1)
    * (1 + 2 * mu * (1 + z**2) * v / d + z**2 * v**2)
    + p * (1 + z**2) ** 2 / (z**2 * d**2)
)
boundary_series = sp.series(sp.cancel(boundary), mu, 0, 4).removeO().expand()
leading_margin = sp.factor(boundary_series.coeff(mu, 2))
assert sp.simplify(leading_margin - ((y - 1) ** 2 + r**2)) == 0

# The r=0 coefficients agree with the exact one-sided bicritical states.
x = (-(1 - 2 * mu) + sp.sqrt((1 - 2 * mu) ** 2 + 4 * mu**2)) / (2 * mu)
z_l_boundary = x**2 / sp.sqrt(1 - 2 * x**2)
z_s_boundary = x / sp.sqrt(1 - 3 * x**2 + x**4)
assert sp.series(x, mu, 0, 5) == (
    mu + 2 * mu**2 + 3 * mu**3 + 2 * mu**4 + sp.Order(mu**5)
)
assert sp.series(z_l_boundary, mu, 0, 6) == (
    mu**2 + 4 * mu**3 + 11 * mu**4 + 24 * mu**5 + sp.Order(mu**6)
)
assert sp.series(z_s_boundary, mu, 0, 7) == (
    mu
    + 2 * mu**2
    + sp.Rational(9, 2) * mu**3
    + 11 * mu**4
    + sp.Rational(227, 8) * mu**5
    + sp.Rational(303, 4) * mu**6
    + sp.Order(mu**7)
)

# Exact turn in the blow-up coordinates.
chi = (1 - 2 * mu - sp.sqrt(1 - 4 * mu)) / (2 * mu)
r_turn = (1 + chi) ** 2
hat_p_turn = r_turn**2
tau_t = 4 * mu / sp.sqrt(1 - x**2)
hat_t_turn = sp.cancel((tau_t - 4 * mu) / (2 * mu**3))
assert sp.series(r_turn, mu, 0, 3) == (
    1 + 2 * mu + 5 * mu**2 + sp.Order(mu**3)
)
assert sp.series(hat_p_turn, mu, 0, 3) == (
    1 + 4 * mu + 14 * mu**2 + sp.Order(mu**3)
)
assert sp.series(hat_t_turn, mu, 0, 3) == (
    1 + 4 * mu + sp.Rational(43, 4) * mu**2 + sp.Order(mu**3)
)
curvature = -(
    (1 - chi) ** 2
    / (2 * (1 + chi) ** 2 * (1 + chi**2) ** 3)
)
assert sp.limit(curvature, mu, 0, dir="+") == -sp.Rational(1, 2)

print("high-z slow-acceleration margin:", leading_margin)
print("bicritical closure agrees through the displayed orders")
print("r_turn series:", sp.series(r_turn, mu, 0, 3))
print("hat P_turn series:", sp.series(hat_p_turn, mu, 0, 3))
print("hat T_turn series:", sp.series(hat_t_turn, mu, 0, 3))
print("rescaled exact turning curvature:", curvature)
print("physicality and closure certificate passed")



==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/cmetric_blowup_stationary_classification.py <==
#!/usr/bin/env python3
"""Leading stationary-state classification in the Maxwell blow-up."""

import sympy as sp


V = sp.symbols("V", positive=True)
W = sp.sqrt(V**3 / (2 - V))
temperature = sp.factor(2 * W * (3 - V) / V**2)
equilibrium_polynomial = sp.factor((3 - V) ** 2 - 4 * V * (2 - V))
assert equilibrium_polynomial == (V - 1) * (5 * V - 9)

gibbs_coefficient = sp.factor((W - V**2) / W**2)
values = [sp.Rational(1), sp.Rational(9, 5)]
assert all(sp.simplify(temperature.subs(V, value) - 4) == 0 for value in values)
assert sp.simplify(gibbs_coefficient.subs(V, 1)) == 0
assert sp.simplify(gibbs_coefficient.subs(V, sp.Rational(9, 5)) - sp.Rational(2, 27)) == 0

# At fixed pressure, z=mu^2 W(V)+..., so the sign of d tau/dz is the
# sign of temperature'(V)/W'(V).
stability_ratio = sp.factor(sp.diff(temperature, V) / sp.diff(W, V))
assert sp.simplify(stability_ratio.subs(V, 1) + 1) == 0
assert sp.simplify(
    stability_ratio.subs(V, sp.Rational(9, 5)) - sp.Rational(25, 81)
) == 0

# With tau_M=4*mu+O(mu^3), beta=4*pi*Q/tau_M and
# Delta G=Q[2/(27*mu)+O(1)].
mu, Q = sp.symbols("mu Q", positive=True)
barrier_leading = sp.factor(
    4 * sp.pi * Q**2 / (4 * mu) * (sp.Rational(2, 27) / mu)
)
assert barrier_leading == 2 * sp.pi * Q**2 / (27 * mu**2)

print("low-z temperature:", temperature)
print("positive-temperature roots at tau/mu=4:", values)
print("third state: u/mu=9/5, z/mu^2=27/5")
print("third-state Gibbs value: 2/(27 mu)+O(1)")
print("reduced Euclidean barrier: 2*pi*Q^2/(27 mu^2)+O(Q^2/mu)")
print("fixed-pressure temperature gradients: -1/mu and 25/(81 mu)")
print("stationary-state blow-up classification passed")


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/cmetric_entropy_regular_certificate.py <==
#!/usr/bin/env python3
"""Exact entropy-regularity certificate for the fixed-(q,mu) C-metric sheet.

The certificate concerns the reduced horizon polynomial H(u,z;q,d)=0 and
the dimensionless entropy s.  It proves a polynomial identity before any
root is selected.  On every positive-temperature physical horizon with
0<mu<1/4, the identity implies D_z s<0.  Hence the z parametrization has no
entropy-coordinate zero anywhere in that sector, including the numerical
wall-atlas window and the exact finite-separation Maxwell turning locus.

Run with the repository's SymPy environment, for example

    PYTHONPATH=/tmp/npb-sympy:calculations:calculations/wall_atlas \
        python calculations/cmetric_entropy_regular_certificate.py
"""

from __future__ import annotations

import csv
import math
import sys
from pathlib import Path

import sympy as sp


ROOT = Path(__file__).resolve().parents[1]
ATLAS = ROOT / "calculations" / "wall_atlas"
sys.path.insert(0, str(ATLAS))

from cmetric_atlas import state_fixed_q  # noqa: E402


def symbolic_certificate() -> tuple[sp.Expr, sp.Expr]:
    u, z, q, d = sp.symbols("u z q d", nonzero=True)
    xi = 1 + z**2
    horizon = (
        (1 - u**2) * (u**2 - (1 - d) * xi * u / d + z**2)
        + u**4 * q**2 * xi**2 / (z**2 * d**2)
    )
    entropy = u**2 * xi / (z**2 * d * (1 - u**2))

    wedge = sp.diff(horizon, u) * sp.diff(entropy, z) - sp.diff(
        horizon, z
    ) * sp.diff(entropy, u)
    on_shell = -2 * (1 - d) * u**2 * xi / (z**3 * d**2)
    quotient = -4 * u * (xi - 2 * u**2) / (
        d * z**3 * (1 - u**2) ** 2
    )

    # This is a rational-function identity, not a numerical substitution.
    remainder = sp.factor(sp.together(wedge - on_shell - quotient * horizon))
    if remainder != 0:
        raise AssertionError(f"symbolic remainder is nonzero: {remainder}")

    # With tau=z*d*H_u/(xi*u^2*alpha), D_z s=(wedge/H_u).
    mu, alpha, tau = sp.symbols("mu alpha tau", positive=True)
    dz_entropy = sp.factor(
        (on_shell / sp.diff(horizon, u)).subs(
            sp.diff(horizon, u), tau * xi * u**2 * alpha / (z * d)
        )
    )
    dz_entropy_mu = sp.factor(dz_entropy.subs(d, 1 - 2 * mu))
    expected = -4 * mu / (z**2 * (1 - 2 * mu) * alpha * tau)
    if sp.factor(dz_entropy_mu - expected) != 0:
        raise AssertionError("reduction to the thermodynamic sign formula failed")
    return on_shell, expected


def turning_locus_certificate() -> sp.Expr:
    chi, w = sp.symbols("chi w", positive=True)
    mu = chi / (1 + chi) ** 2
    d = (1 + chi**2) / (1 + chi) ** 2
    tau = 4 * mu
    alpha = (
        sp.sqrt(w)
        * (1 - chi**2)
        * (chi**2 - w)
        / ((1 + w) * chi**4)
    )
    derivative = sp.factor(-4 * mu / (w * d * alpha * tau))
    expected = -(
        chi**4 * (1 + chi) ** 2 * (1 + w)
    ) / (
        w ** sp.Rational(3, 2)
        * (1 + chi**2)
        * (1 - chi**2)
        * (chi**2 - w)
    )
    if sp.factor(derivative - expected) != 0:
        raise AssertionError("turning-locus specialization failed")
    return expected


def numerical_atlas_audit() -> dict[str, float | int]:
    data = ATLAS / "data"
    rows = 0
    states = 0
    min_derivative = math.inf
    max_derivative = -math.inf

    with (data / "physical_maxwell_surface.csv").open(newline="") as handle:
        for row in csv.DictReader(handle):
            rows += 1
            mu = float(row["mu"])
            q = float(row["q"])
            if row["z_phase_1_refined"]:
                z_values = (
                    float(row["z_phase_1_refined"]),
                    float(row["z_phase_2_refined"]),
                )
            else:
                z_values = (float(row["z_small"]), float(row["z_large"]))
            for z in z_values:
                item = state_fixed_q(mu, q, z, True)
                if item is None:
                    raise AssertionError(
                        f"atlas phase is not an admissible outer horizon: "
                        f"mu={mu}, q={q}, z={z}"
                    )
                value = -4 * mu / (
                    z**2
                    * (1 - 2 * mu)
                    * math.sqrt(item.alpha2)
                    * item.tau
                )
                if not value < 0:
                    raise AssertionError("nonnegative entropy derivative in atlas")
                states += 1
                min_derivative = min(min_derivative, value)
                max_derivative = max(max_derivative, value)

    turning_states = 0
    with (data / "turning_physical_certificates.csv").open(
        newline=""
    ) as handle:
        for row in csv.DictReader(handle):
            mu = float(row["mu"])
            q = float(row["q"])
            for key in ("z_minus", "z_plus"):
                z = float(row[key])
                item = state_fixed_q(mu, q, z, True)
                if item is None:
                    raise AssertionError(
                        f"turning phase is not an admissible outer horizon: "
                        f"mu={mu}, q={q}, z={z}"
                    )
                value = -4 * mu / (
                    z**2
                    * (1 - 2 * mu)
                    * math.sqrt(item.alpha2)
                    * item.tau
                )
                if not value < 0:
                    raise AssertionError("nonnegative derivative on turning locus")
                turning_states += 1

    return {
        "maxwell_rows": rows,
        "maxwell_states": states,
        "turning_states": turning_states,
        "minimum_Dzs": min_derivative,
        "maximum_Dzs": max_derivative,
    }


def main() -> None:
    on_shell, sign_formula = symbolic_certificate()
    turning = turning_locus_certificate()
    audit = numerical_atlas_audit()
    print("Exact on-shell wedge:", on_shell)
    print("Exact physical derivative:", sign_formula)
    print("Turning-locus derivative:", turning)
    print("Atlas audit:", audit)
    print("PASS: D_z s is strictly negative throughout the audited sector")


if __name__ == "__main__":
    main()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/cmetric_exact_certificate.py <==
#!/usr/bin/env python3
"""Exact number-field certificate for the candidate upper tension threshold.

The script works in K=Q(r,h), r^2=3 and h^2=2r-3.  It constructs the
fixed-(Q,P,mu) horizon as a formal series x(z) through the proposed critical
point and checks exactly that T_z=T_zz=V_z=0.  Series coefficients use ordinary
powers (not divided derivatives).
"""

from __future__ import annotations

from dataclasses import dataclass
from fractions import Fraction


def frac(value=0):
    return value if isinstance(value, Fraction) else Fraction(value)


@dataclass(frozen=True)
class Qr:
    """a+b*r with r^2=3."""

    a: Fraction = Fraction(0)
    b: Fraction = Fraction(0)

    @staticmethod
    def make(value):
        if isinstance(value, Qr):
            return value
        return Qr(frac(value), Fraction(0))

    def __add__(self, other):
        other = Qr.make(other)
        return Qr(self.a + other.a, self.b + other.b)

    __radd__ = __add__

    def __neg__(self):
        return Qr(-self.a, -self.b)

    def __sub__(self, other):
        return self + (-Qr.make(other))

    def __rsub__(self, other):
        return Qr.make(other) - self

    def __mul__(self, other):
        other = Qr.make(other)
        return Qr(
            self.a * other.a + 3 * self.b * other.b,
            self.a * other.b + self.b * other.a,
        )

    __rmul__ = __mul__

    def inverse(self):
        norm = self.a * self.a - 3 * self.b * self.b
        if norm == 0:
            raise ZeroDivisionError
        return Qr(self.a / norm, -self.b / norm)

    def __truediv__(self, other):
        return self * Qr.make(other).inverse()

    def __rtruediv__(self, other):
        return Qr.make(other) / self

    def __bool__(self):
        return bool(self.a or self.b)


@dataclass(frozen=True)
class K:
    """a+b*h with a,b in Q(r), h^2=2r-3."""

    a: Qr = Qr()
    b: Qr = Qr()

    @staticmethod
    def make(value):
        if isinstance(value, K):
            return value
        if isinstance(value, Qr):
            return K(value, Qr())
        return K(Qr.make(value), Qr())

    def __add__(self, other):
        other = K.make(other)
        return K(self.a + other.a, self.b + other.b)

    __radd__ = __add__

    def __neg__(self):
        return K(-self.a, -self.b)

    def __sub__(self, other):
        return self + (-K.make(other))

    def __rsub__(self, other):
        return K.make(other) - self

    def __mul__(self, other):
        if isinstance(other, Jet):
            return NotImplemented
        other = K.make(other)
        h_sq = Qr(-3, 2)
        return K(
            self.a * other.a + self.b * other.b * h_sq,
            self.a * other.b + self.b * other.a,
        )

    __rmul__ = __mul__

    def inverse(self):
        h_sq = Qr(-3, 2)
        denominator = self.a * self.a - self.b * self.b * h_sq
        if not denominator:
            raise ZeroDivisionError
        return K(self.a / denominator, -self.b / denominator)

    def __truediv__(self, other):
        if isinstance(other, Jet):
            return NotImplemented
        return self * K.make(other).inverse()

    def __rtruediv__(self, other):
        return K.make(other) / self

    def __pow__(self, exponent: int):
        if exponent < 0:
            return (self.inverse()) ** (-exponent)
        answer = K.make(1)
        base = self
        while exponent:
            if exponent & 1:
                answer = answer * base
            base = base * base
            exponent //= 2
        return answer

    def __bool__(self):
        return bool(self.a or self.b)

    def as_tuple(self):
        return self.a.a, self.a.b, self.b.a, self.b.b

    def decimal(self):
        import math

        r = math.sqrt(3.0)
        h = math.sqrt(2.0 * r - 3.0)
        return (
            float(self.a.a)
            + float(self.a.b) * r
            + float(self.b.a) * h
            + float(self.b.b) * r * h
        )


class Jet:
    ORDER = 3

    def __init__(self, coefficients):
        values = [K.make(value) for value in coefficients]
        values += [K.make(0)] * (self.ORDER + 1 - len(values))
        self.c = values[: self.ORDER + 1]

    @staticmethod
    def make(value):
        return value if isinstance(value, Jet) else Jet([value])

    def __add__(self, other):
        other = Jet.make(other)
        return Jet([a + b for a, b in zip(self.c, other.c)])

    __radd__ = __add__

    def __neg__(self):
        return Jet([-value for value in self.c])

    def __sub__(self, other):
        return self + (-Jet.make(other))

    def __rsub__(self, other):
        return Jet.make(other) - self

    def __mul__(self, other):
        other = Jet.make(other)
        result = []
        for degree in range(self.ORDER + 1):
            result.append(sum((self.c[i] * other.c[degree - i] for i in range(degree + 1)), K.make(0)))
        return Jet(result)

    __rmul__ = __mul__

    def inverse(self):
        if not self.c[0]:
            raise ZeroDivisionError
        result = [self.c[0].inverse()]
        for degree in range(1, self.ORDER + 1):
            convolution = sum(
                (self.c[i] * result[degree - i] for i in range(1, degree + 1)),
                K.make(0),
            )
            result.append(-result[0] * convolution)
        return Jet(result)

    def __truediv__(self, other):
        return self * Jet.make(other).inverse()

    def __rtruediv__(self, other):
        return Jet.make(other) / self

    def __pow__(self, exponent: int):
        if exponent < 0:
            return self.inverse() ** (-exponent)
        answer = Jet.make(1)
        base = self
        while exponent:
            if exponent & 1:
                answer = answer * base
            base = base * base
            exponent //= 2
        return answer


def sqrt_jet(value: Jet, root_at_zero: K):
    coefficients = [root_at_zero]
    for degree in range(1, Jet.ORDER + 1):
        middle = sum(
            (coefficients[i] * coefficients[degree - i] for i in range(1, degree)),
            K.make(0),
        )
        coefficients.append((value.c[degree] - middle) / (2 * root_at_zero))
    result = Jet(coefficients)
    assert all(not item for item in (result * result - value).c)
    return result


def horizon(z: Jet, x: Jet, q: K, d: K):
    xi = 1 + z**2
    return (1 - x**2) * (x**2 - (1 - d) * xi * x / d + z**2) + x**4 * q**2 * xi**2 / (z**2 * d**2)


def horizon_x(z: Jet, x: Jet, q: K, d: K):
    xi = 1 + z**2
    core = x**2 - (1 - d) * xi * x / d + z**2
    return (
        -2 * x * core
        + (1 - x**2) * (2 * x - (1 - d) * xi / d)
        + 4 * x**3 * q**2 * xi**2 / (z**2 * d**2)
    )


def solve_horizon_jet(z: Jet, x0: K, q: K, d: K):
    coefficients = [x0] + [K.make(0)] * Jet.ORDER
    for degree in range(1, Jet.ORDER + 1):
        coefficients[degree] = K.make(0)
        zero_trial = Jet(coefficients)
        constant_part = horizon(z, zero_trial, q, d).c[degree]
        coefficients[degree] = K.make(1)
        unit_trial = Jet(coefficients)
        response = horizon(z, unit_trial, q, d).c[degree] - constant_part
        coefficients[degree] = -constant_part / response
    answer = Jet(coefficients)
    assert all(not item for item in horizon(z, answer, q, d).c)
    return answer


def main():
    r = K(Qr(0, 1), Qr())
    h = K(Qr(), Qr(1, 0))
    z0 = 2 - r
    d = 1 / (1 + h)
    mu = (1 - d) / 2
    q = d / (1 + r)
    x0 = z0 / h
    alpha0 = r - 1

    z = Jet([z0, 1])
    x = solve_horizon_jet(z, x0, q, d)
    xi = 1 + z**2
    alpha_sq = xi - z**2 * d**2 / q**2
    alpha = sqrt_jet(alpha_sq, alpha0)

    # tau=4*pi*Q*T and nu=3*V/(4*pi*Q^3).
    tau = z * d * horizon_x(z, x, q, d) / (xi * x**2 * alpha)
    entropy_bar = x**2 * xi / (z**2 * d * (1 - x**2))
    mass_bar = (1 - d) * alpha / (2 * z * d)
    free_bar = mass_bar - tau * entropy_bar / 4
    nu = (
        x**3 * xi**2 / (z**3 * d**2 * (1 - x**2) ** 2)
        + (1 - d) * z * d / (2 * q**4)
    ) / alpha

    polynomial = 64 * mu**4 - 48 * mu**2 + 24 * mu - 3
    checks = {
        "horizon constant": horizon(z, x, q, d).c[0],
        "candidate polynomial": polynomial,
        "tau_z": tau.c[1],
        "tau_zz/2": tau.c[2],
        "tau_zzz/6 (must be nonzero)": tau.c[3],
        "nu_z": nu.c[1],
        "nu_zz/2 (must be nonzero)": nu.c[2],
        "entropy_z (must be nonzero)": entropy_bar.c[1],
        "free energy / Q": free_bar.c[0],
        "tau-4*mu": tau.c[0] - 4 * mu,
        "S/(pi Q^2)-1/q": entropy_bar.c[0] - 1 / q,
    }
    for label, value in checks.items():
        if isinstance(value, Jet):
            values = value.c
            okay = all(not item for item in values)
            print(f"{label}: {'ZERO' if okay else values}")
        else:
            print(f"{label}: {'ZERO' if not value else value.as_tuple()}")
    print("exact point")
    for label, value in (
        ("mu", mu),
        ("d", d),
        ("z", z0),
        ("q", q),
        ("x=A r_+", x0),
        ("alpha", alpha0),
    ):
        print(f"  {label:8s} = {value.decimal():.15f}  basis={value.as_tuple()}")
    print("horizon jet coefficients")
    for degree, value in enumerate(x.c):
        print(f"  x[{degree}] = {value.decimal():.15f}  basis={value.as_tuple()}")


if __name__ == "__main__":
    main()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/cmetric_global_turning_certificate.py <==
#!/usr/bin/env python3
"""Exact certificates for the C-metric Maxwell turning locus.

The script has two independent parts.

1.  It completes the saturation/subresultant argument at the exact controls.
    In particular it excludes a degree drop, a common root at w=infinity,
    and a vanishing linear-subresultant leading coefficient.  It then
    transports the real positive reconstruction and the temperature sign.

2.  It classifies every real finite-separation Maxwell turning pair whose
    two phases have the same horizon coordinate.  Exact Groebner reduction
    leaves two algebraic branches; one is the locus in the paper and the
    other has no real normalization variables.

Only rational polynomial arithmetic, exact resultants, Groebner bases,
Sturm counts, and rational interval signs are used.
"""

from __future__ import annotations

import sympy as sp


def assert_zero(expr: sp.Expr) -> None:
    value = sp.factor(sp.cancel(expr))
    assert value == 0, value


def mobius_positive(poly: sp.Expr, variable: sp.Symbol) -> tuple[int, ...]:
    """Prove positivity on 0 <= variable < 1/6 by positive coefficients.

    The substitution variable=x/[6(1+x)] maps x>=0 to [0,1/6).
    The returned tuple is an integer multiple of the coefficients, in
    ascending order, of (1+x)^degree poly(x/[6(1+x)]).
    """

    x = sp.symbols("x", nonnegative=True)
    degree = sp.degree(poly, variable)
    transformed = sp.Poly(
        sp.cancel((1 + x) ** degree * poly.subs(variable, x / (6 * (1 + x)))),
        x,
    )
    coefficients = list(reversed(transformed.all_coeffs()))
    assert all(item > 0 for item in coefficients)
    lcm = sp.ilcm(*[sp.denom(item) for item in coefficients])
    integers = [int(lcm * item) for item in coefficients]
    gcd = sp.igcd(*integers)
    return tuple(item // gcd for item in integers)


def rational_sign_on_interval(
    expr: sp.Expr,
    variable: sp.Symbol,
    lower: sp.Rational,
    upper: sp.Rational,
) -> int:
    numerator, denominator = sp.together(expr).as_numer_denom()
    pn = sp.Poly(numerator, variable)
    pd = sp.Poly(denominator, variable)
    assert pn.count_roots(lower, upper) == 0
    assert pd.count_roots(lower, upper) == 0
    midpoint = (lower + upper) / 2
    sign = sp.sign(pn.eval(midpoint)) * sp.sign(pd.eval(midpoint))
    assert sign in (-1, 1)
    return int(sign)


def saturation_certificate() -> None:
    chi, u, w = sp.symbols("chi u w")
    U = sp.symbols("U")
    mu = chi / (1 + chi) ** 2
    d = (1 + chi**2) / (1 + chi) ** 2
    q2 = chi**2 * (1 + chi**2) / (1 + chi) ** 4
    xi = 1 + w
    ma = mu * xi / d

    H = (
        (1 - u**2) * (u**2 - 2 * ma * u + w)
        + u**4 * q2 * xi**2 / (w * d**2)
    )
    Hu = sp.diff(H, u)
    alpha2 = xi - w * d**2 / q2
    Hhat = sp.factor(sp.together(H).as_numer_denom()[0])
    Ehat_from_equilibrium = sp.factor(
        sp.together(
            w * d**2 * Hu**2
            - 16 * mu**2 * xi**2 * u**4 * alpha2
        ).as_numer_denom()[0]
    )
    Ehat = sp.factor(
        sp.diff(Hhat, u) ** 2
        - 16 * w * (1 + w) ** 2 * u**4 * (chi**2 - w)
    )
    assert_zero(Ehat - Ehat_from_equilibrium)
    assert sp.Poly(Hhat, w).primitive()[0] == 1
    assert sp.Poly(Ehat, w).primitive()[0] == 4

    R = (
        21 * chi**4 * u**6
        + 20 * chi**2 * u**6
        + 18 * chi**5 * u**5
        + 64 * chi**3 * u**5
        + 40 * chi * u**5
        + 9 * chi**6 * u**4
        + 36 * chi**4 * u**4
        + 38 * chi**2 * u**4
        + 20 * u**4
        + 24 * chi**5 * u**3
        + 4 * chi**3 * u**3
        - 16 * chi * u**3
        - 2 * chi**4 * u**2
        + 4 * chi**2 * u**2
        + 5 * u**2
        - 24 * chi**3 * u
        - 14 * chi * u
        + 9 * chi**2
    )

    resultant = sp.factor(sp.resultant(Hhat, Ehat, w))
    expected_resultant = (
        16
        * chi**4
        * u**8
        * (u - chi) ** 2
        * (1 + chi**2) ** 2
        * (u - 1) ** 4
        * (u + 1) ** 4
        * R
    )
    assert_zero(resultant - expected_resultant)

    # Hhat is genuinely quadratic in w throughout 0<chi<u<1.  The displayed
    # rewrite is a manifest positivity certificate for its leading term.
    lc_H = sp.factor(sp.LC(sp.Poly(Hhat, w)))
    lc_H_positive = (
        (1 - u**2) * ((u - chi) ** 2 + 1 - u**2) + chi**2 * u**4
    )
    assert_zero(lc_H - lc_H_positive)

    subresultants = sp.subresultants(Hhat, Ehat, w)
    assert [sp.degree(item, w) for item in subresultants] == [4, 2, 1, 0]
    S1 = sp.factor(
        subresultants[-2]
        / (-4 * u * (u - chi) * (u - 1) * (u + 1))
    )
    S1_poly = sp.Poly(S1, w)
    a = sp.factor(S1_poly.coeff_monomial(w))
    b = sp.factor(S1_poly.coeff_monomial(1))

    C = (
        81 * U**9
        + 261 * U**8
        - 494 * U**7
        - 2263 * U**6
        - 1144 * U**5
        + 3844 * U**4
        + 7768 * U**3
        + 6340 * U**2
        + 2704 * U
        + 400
    )
    cubic_minus = 3 * chi**3 - 7 * chi**2 + chi - 5
    cubic_plus = 3 * chi**3 + 7 * chi**2 + chi + 5
    res_R_a = sp.factor(sp.resultant(R, a, u))
    expected_R_a = (
        2**12
        * chi**16
        * (1 + chi**2) ** 6
        * cubic_minus**2
        * cubic_plus**2
        * C.subs(U, chi**2) ** 4
    )
    assert_zero(res_R_a - expected_R_a)

    # The degree-four leading coefficient of Ehat cannot drop at an R-root.
    lc_E = sp.factor(sp.LC(sp.Poly(Ehat, w)))
    E = (
        9 * U**10
        - 107 * U**9
        - 224 * U**8
        + 7099 * U**7
        - 22403 * U**6
        - 33453 * U**5
        + 145606 * U**4
        + 252521 * U**3
        + 301240 * U**2
        + 287900 * U
        + 122500
    )
    res_R_lcE = sp.factor(sp.resultant(R, lc_E, u))
    expected_R_lcE = (
        2**24
        * chi**10
        * (1 + chi**2)
        * (1 + 9 * chi**2)
        * C.subs(U, chi**2)
        * E.subs(U, chi**2)
    )
    assert_zero(res_R_lcE - expected_R_lcE)

    C_coefficients = mobius_positive(C, U)
    E_coefficients = mobius_positive(E, U)

    # R has no multiple positive root in the complete turning interval.
    Pdisc = (
        13689 * U**8
        - 159192 * U**7
        + 333180 * U**6
        + 1275288 * U**5
        + 1171510 * U**4
        + 436120 * U**3
        + 52028 * U**2
        + 2600 * U
        + 25
    )
    res_R_Ru = sp.factor(sp.resultant(R, sp.diff(R, u), u))
    expected_R_Ru = (
        -2**20
        * chi**8
        * (1 + chi**2)
        * (1 + 9 * chi**2)
        * (20 + 21 * chi**2)
        * (chi**4 + 2 * chi**2 + 5)
        * cubic_minus**2
        * cubic_plus**2
        * Pdisc.subs(U, chi**2)
    )
    assert_zero(res_R_Ru - expected_R_Ru)
    Pdisc_coefficients = mobius_positive(Pdisc, U)

    # Exact sample isolation fixes the number and labels of the roots.
    chi0 = sp.Rational(1, 4)
    R0 = sp.Poly(R.subs(chi, chi0), u)
    inner_box = (sp.Rational(2039, 10000), sp.Rational(2040, 10000))
    outer_box = (sp.Rational(3168, 10000), sp.Rational(3169, 10000))
    assert R0.count_roots(0, sp.oo) == 2
    assert R0.count_roots(*inner_box) == 1
    assert R0.count_roots(*outer_box) == 1

    wrec = sp.factor(-b / a)
    for box in (inner_box, outer_box):
        assert rational_sign_on_interval(a.subs(chi, chi0), u, *box) == -1
        assert rational_sign_on_interval(b.subs(chi, chi0), u, *box) == 1
        assert rational_sign_on_interval(wrec.subs(chi, chi0), u, *box) == 1
        assert (
            rational_sign_on_interval(
                (chi**2 - wrec).subs(chi, chi0), u, *box
            )
            == 1
        )

    # Temperature signs.  Positivity of alpha selects the unsquared equation.
    Hu_rec = sp.factor(Hu.subs(w, wrec))
    assert rational_sign_on_interval(Hu_rec.subs(chi, chi0), u, *inner_box) == -1
    assert rational_sign_on_interval(Hu_rec.subs(chi, chi0), u, *outer_box) == 1

    # A candidate cannot cross the normalization face alpha^2=0.
    normalization_H_raw = sp.factor(Hhat.subs(w, chi**2))
    normalization_H = sp.factor(
        normalization_H_raw / (chi**2 * (1 + chi**2))
    )
    normalization_factor = 2 * chi * u**2 + u - chi
    normalization_resultant_raw = sp.factor(
        sp.resultant(normalization_H_raw, normalization_factor, u)
    )
    normalization_resultant = sp.factor(
        sp.resultant(normalization_H, normalization_factor, u)
    )
    assert normalization_resultant_raw == (
        chi**10 * (1 + chi**2) ** 2 * (1 + 9 * chi**2)
    )
    assert normalization_resultant == chi**6 * (1 + 9 * chi**2)

    # Nor can the positive-temperature third branch cross G=0.
    entropy = u**2 * xi / (w * d * (1 - u**2))
    Gzero = sp.factor(
        sp.together(alpha2 / (w * d**2) - entropy**2).as_numer_denom()[0]
    )
    res_H_Gzero = sp.factor(sp.resultant(Hhat, Gzero, w))
    expected_H_Gzero = (
        chi**2
        * u**4
        * (u - chi) ** 4
        * (1 + chi) ** 8
        * (1 + chi**2)
        * (u - 1) ** 4
        * (u + 1) ** 4
    )
    assert_zero(res_H_Gzero - expected_H_Gzero)

    print("SATURATION CERTIFICATE")
    print("deg_w(Hhat,Ehat,S1) =", sp.degree(Hhat, w), sp.degree(Ehat, w), 1)
    print("Res_u(R,a) =", res_R_a)
    print("Res_u(R,LC_w(Ehat)) =", res_R_lcE)
    print("positive Mobius coefficients C =", C_coefficients)
    print("positive Mobius coefficients E =", E_coefficients)
    print("positive Mobius coefficients Pdisc =", Pdisc_coefficients)
    print("sample R-root boxes =", inner_box, outer_box)
    print("reconstructed w signs = (+,+); temperature signs = (-,+)")
    print("normalization-face raw resultant =", normalization_resultant_raw)
    print("normalization-face primitive resultant =", normalization_resultant)
    print("zero-G resultant =", res_H_Gzero)


def common_horizon_classification() -> None:
    # Rho variables are positive square roots alpha/sqrt(w).
    r1, r2, u, k, a, y = sp.symbols("r1 r2 u k a y")
    Rsum, Pprod, X, t = sp.symbols("R P X t")
    L = (
        u**4 * y**2 / k
        + (1 - u**2) * u * (u - a) * y
        + (1 - u**2) ** 2
    )
    Lu = sp.diff(L, u)
    y1, y2 = r1**2 + k, r2**2 + k

    # Equal G first fixes the common temperature.  Equating this value to
    # each Hawking temperature gives T1=T2=0 below.
    T1 = sp.expand(
        (r1 + r2) * Lu.subs(y, y1)
        - 2 * a * (1 - u**2) * y1 * r1
    )
    T2 = sp.expand(
        (r1 + r2) * Lu.subs(y, y2)
        - 2 * a * (1 - u**2) * y2 * r2
    )

    def symmetric_form(expr: sp.Expr) -> sp.Expr:
        polynomial = sp.Poly(sp.cancel(expr), r1, r2).as_expr()
        result, remainder, mapping = sp.symmetrize(
            polynomial, [r1, r2], formal=True
        )
        assert remainder == 0
        return sp.factor(
            result.subs({mapping[0][0]: Rsum, mapping[1][0]: Pprod})
        )

    Tsum = sp.factor(symmetric_form(T1 + T2) * k / Rsum)
    Tdiff = sp.factor(
        symmetric_form(sp.cancel((T1 - T2) / (r1 - r2))) * k
    )

    # Vieta equations for the two roots y_i, and the equal-volume equation.
    Hsum = sp.expand(
        u**4 * (Rsum**2 - 2 * Pprod + 2 * k)
        + k * (1 - u**2) * u * (u - a)
    )
    Hprod = sp.expand(
        u**4
        * (Pprod**2 + k * (Rsum**2 - 2 * Pprod) + k**2)
        - k * (1 - u**2) ** 2
    )
    Vequal = sp.expand(
        2 * u**3 * Pprod * (Rsum**2 - Pprod + 2 * k)
        - 2 * u**3 * k**2
        - a * k**2 * (1 - u**2) ** 2
    )

    a_solution = sp.factor(sp.solve(Hsum, a)[0])
    # After the safe divisions u,k,Rsum,1-u^2,y1+y2>0, the four reduced
    # equations depend only on X=Rsum^2, Pprod, k, t=u^2.
    substitutions = {a: a_solution, Rsum**2: X}

    def reduced_numerator(expr: sp.Expr) -> sp.Expr:
        value = sp.factor(sp.together(expr.subs(a, a_solution)))
        numerator = value.as_numer_denom()[0]
        numerator = sp.expand(numerator.subs(Rsum**4, X**2).subs(Rsum**2, X))
        return sp.Poly(numerator, u).as_dict(), numerator

    _, hp_u = reduced_numerator(Hprod)
    _, vv_u = reduced_numerator(Vequal)
    _, ts_u = reduced_numerator(Tsum)
    _, td_u = reduced_numerator(Tdiff)

    # Remove only the manifest nonzero monomial factors and pass to t=u^2.
    def even_to_t(expr: sp.Expr, factor: sp.Expr = 1) -> sp.Expr:
        expr = sp.factor(expr / factor)
        poly = sp.Poly(sp.expand(expr), u)
        assert all(power[0] % 2 == 0 for power in poly.monoms())
        return sp.expand(
            sum(coeff * t ** (power[0] // 2) for power, coeff in poly.terms())
        )

    EH = even_to_t(hp_u)
    EV = even_to_t(vv_u, u)
    ES = even_to_t(ts_u, -u)
    # Tdiff contains the strictly positive factor y1+y2=X-2P+2k.
    td_factored = sp.factor(td_u / (-u))
    assert_zero(
        td_factored
        - (-2 * Pprod + X + 2 * k)
        * (
            -2 * Pprod * u**4
            + 2 * Pprod * u**2
            + X * u**4
            + X * u**2
            + k * u**4
            - k
        )
    )
    ED = even_to_t(
        -2 * Pprod * u**4
        + 2 * Pprod * u**2
        + X * u**4
        + X * u**2
        + k * u**4
        - k
    )

    groebner = sp.groebner([EH, EV, ED, ES], X, Pprod, k, t, order="lex")
    branch_polynomial = sp.factor(groebner.polys[-1].as_expr())
    expected_branch = (
        -k
        * (t - 1) ** 3
        * (k * t - t - 1)
        * (-k * t - k + t**2 - 6 * t + 9)
    )
    assert_zero(branch_polynomial - expected_branch)
    P_basis = sp.factor(groebner.polys[-2].as_expr())
    expected_P_basis = sp.factor(
        k
        * (t - 1)
        * (
            Pprod * t * (t**2 - 6 * t + 1)
            + 2 * k * t * (t + 1)
            - t**3
            + 3 * t**2
            + t
            - 3
        )
    )
    assert_zero(P_basis - expected_P_basis)

    k_A = (1 + t) / t
    P_A = (1 + t) / t
    X_A = (1 - t) ** 2 / t**2
    a_A = 2 * u / (1 + u**2)
    k_B = (t - 3) ** 2 / (1 + t)
    P_B = (3 - t) / t
    X_B = (1 - t) ** 2 * (3 - t) / (t * (1 + t))
    a_B = 2 * u / (3 - u**2)

    # Away from t^2-6t+1=0 these are the only solutions of the reduced
    # basis.  Direct substitution verifies both algebraic branches.
    for values in (
        {k: k_A, Pprod: P_A, X: X_A},
        {k: k_B, Pprod: P_B, X: X_B},
    ):
        for equation in (EH, EV, ED, ES):
            assert_zero(equation.subs(values))

    discr_A = sp.factor(X_A - 4 * P_A)
    discr_B = sp.factor(X_B - 4 * P_B)
    assert_zero(discr_A - (1 - 6 * t - 3 * t**2) / t**2)
    assert_zero(
        discr_B + (t - 3) * (t**2 - 6 * t - 3) / (t * (1 + t))
    )

    # Exceptional value t^2-6t+1=0 in 0<t<1.  Both k branches coincide;
    # the two exact algebraic solutions have negative rho discriminant.
    sqrt2 = sp.sqrt(2)
    t0 = 3 - 2 * sqrt2
    k0 = 4 + 2 * sqrt2
    exceptional = (
        (4 + 2 * sqrt2, 12 + 8 * sqrt2),
        (8 + 6 * sqrt2, 4 + 4 * sqrt2),
    )
    for p0, x0 in exceptional:
        assert x0 - 4 * p0 < 0
        for equation in (EH, EV, ED, ES):
            assert_zero(equation.subs({t: t0, k: k0, Pprod: p0, X: x0}))

    print("COMMON-HORIZON CLASSIFICATION")
    print("Groebner branch polynomial =", branch_polynomial)
    print("Groebner P polynomial =", P_basis)
    print("real branch: k=(1+t)/t, P=(1+t)/t, X=(1-t)^2/t^2")
    print("real-branch rho discriminant =", discr_A)
    print("second-branch rho discriminant =", discr_B, "< 0 for 0<t<1")
    print("a=2u/(1+u^2), hence mu=u/(1+u)^2")
    print("exceptional t=3-2sqrt(2): both rho discriminants are negative")


if __name__ == "__main__":
    saturation_certificate()
    common_horizon_classification()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/cmetric_numeric_audit.py <==
#!/usr/bin/env python3
"""Independent numerical checks for the charged slowly accelerating AdS C-metric.

Conventions follow Anabalon et al., JHEP 04 (2019) 096, and Abbasvandi
et al., CQG 36 (2019) 104001.  Units set Q=1 unless explicitly supplied.
This is an audit script, not a source of certified intervals.
"""

from __future__ import annotations

import math
from dataclasses import dataclass

import numpy as np
from scipy.optimize import brentq, minimize_scalar


PI = math.pi


@dataclass(frozen=True)
class State:
    z: float
    horizon_x: float  # x=A r_+
    temperature: float
    entropy: float
    mass: float
    free_energy: float
    volume: float
    slow_margin: float
    alpha_sq: float


def metric_parameters(z: float, mu: float, pressure: float, charge: float = 1.0):
    c = 1.0 - 2.0 * mu
    xi = 1.0 + z * z
    ell = math.sqrt(3.0 / (8.0 * PI * pressure))
    k = xi / c
    acceleration = z * c / (charge * xi)
    aell = acceleration * ell
    ma = mu * xi / c
    alpha_sq = xi * (1.0 - aell * aell * xi)
    return c, xi, ell, k, acceleration, aell, ma, alpha_sq


def boundary_margin(z: float, mu: float, pressure: float, charge: float = 1.0):
    """Minimum of the boundary horizon polynomial on y in [-1,1]."""
    _, _, _, _, _, aell, ma, alpha_sq = metric_parameters(
        z, mu, pressure, charge
    )
    if alpha_sq <= 0.0:
        return -math.inf

    def h(y: float):
        return (y * y - 1.0) * (1.0 + 2.0 * ma * y + z * z * y * y) + 1.0 / (
            aell * aell
        )

    result = minimize_scalar(h, bounds=(-1.0, 1.0), method="bounded")
    return min(h(-1.0), h(1.0), float(result.fun))


def outer_horizon(z: float, mu: float, pressure: float, charge: float = 1.0):
    """Largest simple real zero x=A r_+ in (0,1), if present."""
    _, _, _, _, _, aell, ma, alpha_sq = metric_parameters(
        z, mu, pressure, charge
    )
    if alpha_sq <= 0.0:
        return None
    # (1-x^2)(x^2-2(ma)x+z^2)+x^4/(A ell)^2=0.
    coeff = [-1.0 + 1.0 / (aell * aell), 2.0 * ma, 1.0 - z * z, -2.0 * ma, z * z]
    roots = np.roots(coeff)
    physical = sorted(
        float(root.real)
        for root in roots
        if abs(root.imag) < 2.0e-7 and 0.0 < root.real < 1.0
    )
    return physical[-1] if physical else None


def state(
    z: float,
    mu: float,
    pressure: float,
    charge: float = 1.0,
    require_slow: bool = True,
):
    c, xi, ell, k, acceleration, aell, ma, alpha_sq = metric_parameters(
        z, mu, pressure, charge
    )
    if alpha_sq <= 0.0:
        return None
    margin = boundary_margin(z, mu, pressure, charge)
    if require_slow and margin <= 0.0:
        return None
    x = outer_horizon(z, mu, pressure, charge)
    if x is None:
        return None

    alpha = math.sqrt(alpha_sq)
    radial_factor = 1.0 - 2.0 * ma / x + z * z / (x * x)
    df_dx = (
        -2.0 * x * radial_factor
        + (1.0 - x * x) * (2.0 * ma / (x * x) - 2.0 * z * z / (x**3))
        + 2.0 * x / (aell * aell)
    )
    temperature = acceleration * df_dx / (4.0 * PI * alpha)
    radius = x / acceleration
    entropy = PI * radius * radius / (k * (1.0 - x * x))
    mass_parameter = ma / acceleration
    mass = mass_parameter * (1.0 - aell * aell * xi) / (k * alpha)
    free_energy = mass - temperature * entropy
    volume = 4.0 * PI / (3.0 * k * alpha) * (
        radius**3 / (1.0 - x * x) ** 2
        + mass_parameter * acceleration**2 * ell**4 * xi
    )
    return State(
        z,
        x,
        temperature,
        entropy,
        mass,
        free_energy,
        volume,
        margin,
        alpha_sq,
    )


def endpoint(mu: float, pressure: float, charge: float = 1.0):
    """Locate the end of the connected physical z-family by bisection."""
    grid = np.geomspace(1.0e-7, 0.999, 30000)
    flags = np.array([state(z, mu, pressure, charge) is not None for z in grid])
    ids = np.flatnonzero(flags)
    if not ids.size:
        raise RuntimeError("No physical state found")
    gaps = np.flatnonzero(np.diff(ids) > 1)
    final_id = ids[gaps[0]] if gaps.size else ids[-1]
    lower = float(grid[final_id])
    upper = float(grid[final_id + 1]) if final_id + 1 < grid.size else 0.9999
    for _ in range(70):
        middle = 0.5 * (lower + upper)
        if state(middle, mu, pressure, charge) is None:
            upper = middle
        else:
            lower = middle
    return lower


def folds(mu: float, pressure: float, charge: float = 1.0):
    end = endpoint(mu, pressure, charge)
    grid = np.linspace(1.0e-6, end * (1.0 - 2.0e-7), 12000)
    temps = np.array([state(z, mu, pressure, charge).temperature for z in grid])
    differences = np.diff(temps)
    candidates = np.flatnonzero(differences[:-1] * differences[1:] < 0.0) + 1
    extrema = []
    for index in candidates:
        lower = float(grid[max(0, index - 4)])
        upper = float(grid[min(grid.size - 1, index + 4)])
        is_minimum = temps[index] < temps[index - 1]
        objective = (
            (lambda z: state(z, mu, pressure, charge).temperature)
            if is_minimum
            else (lambda z: -state(z, mu, pressure, charge).temperature)
        )
        result = minimize_scalar(
            objective,
            bounds=(lower, upper),
            method="bounded",
            options={"xatol": 2.0e-14},
        )
        extrema.append((
            float(result.x),
            state(float(result.x), mu, pressure, charge).temperature,
            is_minimum,
        ))
    return end, extrema


def coexistence(mu: float, pressure: float, charge: float = 1.0):
    """Find nontrivial equality of T and G on the two stable outer branches."""
    end, extrema = folds(mu, pressure, charge)
    if len(extrema) < 2:
        return []
    z_min, t_min, _ = extrema[0]
    z_max, t_max, _ = extrema[1]

    def branch_root(target_temperature: float, left: bool):
        lower, upper = (
            (1.0e-8, z_min * (1.0 - 1.0e-9))
            if left
            else (z_max * (1.0 + 1.0e-9), end * (1.0 - 3.0e-7))
        )
        return brentq(
            lambda z: state(z, mu, pressure, charge).temperature - target_temperature,
            lower,
            upper,
            xtol=2.0e-14,
        )

    def difference(target_temperature: float):
        left = state(branch_root(target_temperature, True), mu, pressure, charge)
        right = state(branch_root(target_temperature, False), mu, pressure, charge)
        return left.free_energy - right.free_energy

    targets = np.linspace(t_min + 1.0e-5 * (t_max - t_min), t_max - 1.0e-5 * (t_max - t_min), 500)
    values = []
    for target in targets:
        try:
            values.append(difference(float(target)))
        except ValueError:
            values.append(math.nan)
    solutions = []
    for index in range(targets.size - 1):
        if not (math.isfinite(values[index]) and math.isfinite(values[index + 1])):
            continue
        if values[index] * values[index + 1] >= 0.0:
            continue
        temperature = brentq(
            difference, float(targets[index]), float(targets[index + 1]), xtol=2.0e-13
        )
        zl = branch_root(temperature, True)
        zs = branch_root(temperature, False)
        solutions.append((temperature, state(zl, mu, pressure, charge), state(zs, mu, pressure, charge)))
    return solutions


def first_law_residual(z: float, mu: float, pressure: float, charge: float = 1.0):
    step = max(1.0e-7, abs(z) * 2.0e-5)
    minus = state(z - step, mu, pressure, charge)
    centre = state(z, mu, pressure, charge)
    plus = state(z + step, mu, pressure, charge)
    if minus is None or centre is None or plus is None:
        raise ValueError("Need an interior state for the finite-difference check")
    dmass = (plus.mass - minus.mass) / (2.0 * step)
    dentropy = (plus.entropy - minus.entropy) / (2.0 * step)
    return dmass - centre.temperature * dentropy, dmass, centre.temperature * dentropy


def main():
    candidate = math.sqrt(2.0 * math.sqrt(3.0) - 3.0)
    candidate = candidate / (2.0 * (1.0 + candidate))
    print(f"candidate mu = {candidate:.15f}")
    for mu in (0.05, 0.15, candidate, 0.22, 0.245):
        transition_pressure = 3.0 * mu * mu / (8.0 * PI)
        print(f"\nmu={mu:.12g}, Pt={transition_pressure:.12g}")
        for ratio in (1.001, 1.01, 1.05, 1.10):
            pressure = ratio * transition_pressure
            end, extrema = folds(mu, pressure)
            coexisting = coexistence(mu, pressure)
            print(
                f"P/Pt={ratio:.4f}, zend={end:.9g}, "
                f"folds={[(round(z, 8), round(t, 9)) for z, t, _ in extrema]}, "
                f"coex={[(round(t, 9), round(a.z, 8), round(b.z, 8)) for t, a, b in coexisting]}"
            )
        test_pressure = 1.05 * transition_pressure
        end, extrema = folds(mu, test_pressure)
        if extrema:
            z = 0.5 * extrema[0][0]
            residual, lhs, rhs = first_law_residual(z, mu, test_pressure)
            print(
                f"first-law test at z={z:.8g}: residual={residual:.3e}, "
                f"relative={abs(residual)/max(abs(lhs),abs(rhs)):.3e}"
            )


if __name__ == "__main__":
    main()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/cmetric_reduction.py <==
"""Fixed-(P,Q,mu) reduction of the charged slowly accelerating AdS C-metric.

All extensive quantities are made dimensionless with Q>0.  The script is a
derivation audit, not yet an interval certificate.  It reproduces the exact
algebraic reduction used in the manuscript and performs independent numerical
checks of the first law and of the proposed upper reentrance threshold.
"""

from __future__ import annotations

from dataclasses import dataclass
from math import pi, sqrt

import numpy as np
from scipy.optimize import root


@dataclass(frozen=True)
class State:
    mu: float
    q: float
    z: float
    y: float
    alpha: float
    temperature: float
    mass: float
    entropy: float
    free_energy: float
    volume: float


def metric_parameters(mu: float, q: float, z: float) -> dict[str, float]:
    """Return dimensionless metric parameters at fixed q=Q/l and tension mu."""
    d = 1.0 - 2.0 * mu
    xi = 1.0 + z * z
    m_tilde = mu * xi / d
    a_tilde = z * d / (q * xi)
    alpha2 = xi * (1.0 - a_tilde * a_tilde * xi)
    return {
        "d": d,
        "xi": xi,
        "m_tilde": m_tilde,
        "a_tilde": a_tilde,
        "alpha2": alpha2,
    }


def horizon_roots(mu: float, q: float, z: float) -> list[float]:
    """Roots y=A r of f(r)=0 in the bulk interval 0<y<1."""
    p = metric_parameters(mu, q, z)
    if p["alpha2"] <= 0.0:
        return []
    mt = p["m_tilde"]
    at = p["a_tilde"]
    coefficients = [
        1.0 / (at * at) - 1.0,
        2.0 * mt,
        1.0 - z * z,
        -2.0 * mt,
        z * z,
    ]
    roots = np.roots(coefficients)
    return sorted(
        float(w.real)
        for w in roots
        if abs(w.imag) < 1.0e-9 and 0.0 < w.real < 1.0
    )


def boundary_margin(mu: float, q: float, z: float, samples: int = 4001) -> float:
    """Sample the no-boundary-horizon defining function.

    At conformal infinity r=-1/(A cos(theta)), the relevant numerator is

      B(u)=Atilde^{-2}-(1-u^2)(1+2 mtilde u+z^2 u^2).

    Slow acceleration requires B>0 on -1<=u<=1.  Sampling is used here only
    for diagnostics; the certification code must minimize this polynomial by
    isolating every real critical point.
    """
    p = metric_parameters(mu, q, z)
    at = p["a_tilde"]
    mt = p["m_tilde"]
    u = np.linspace(-1.0, 1.0, samples)
    values = 1.0 / (at * at) - (1.0 - u * u) * (
        1.0 + 2.0 * mt * u + z * z * u * u
    )
    return float(values.min())


def state(mu: float, q: float, z: float, require_slow: bool = True) -> State | None:
    """Thermodynamic state on the outer black-hole horizon, in Q units."""
    p = metric_parameters(mu, q, z)
    if p["alpha2"] <= 0.0:
        return None
    if require_slow and boundary_margin(mu, q, z) <= 0.0:
        return None
    roots = horizon_roots(mu, q, z)
    if len(roots) < 2:
        return None

    y = roots[-1]
    d = p["d"]
    xi = p["xi"]
    mt = p["m_tilde"]
    at = p["a_tilde"]
    alpha = sqrt(p["alpha2"])

    rn = 1.0 - 2.0 * mt / y + z * z / (y * y)
    f_y = (
        -2.0 * y * rn
        + (1.0 - y * y) * (2.0 * mt / (y * y) - 2.0 * z * z / (y**3))
        + 2.0 * y / (at * at)
    )
    temperature = z * d * f_y / (4.0 * pi * xi * alpha)
    mass = mu * alpha / (z * d)
    entropy = pi * y * y * xi / (z * z * d * (1.0 - y * y))
    free_energy = mass - temperature * entropy
    volume = 4.0 * pi / (3.0 * alpha) * (
        y**3 * xi**2 / (z**3 * d**2 * (1.0 - y * y) ** 2)
        + mu * d * z / q**4
    )
    return State(
        mu=mu,
        q=q,
        z=z,
        y=y,
        alpha=alpha,
        temperature=temperature,
        mass=mass,
        entropy=entropy,
        free_energy=free_energy,
        volume=volume,
    )


def first_law_residual(mu: float, q: float, z: float, h: float = 1.0e-5) -> float:
    """Central-difference residual dM/dz-T_H dS/dz at fixed (q,mu)."""
    left = state(mu, q, z - h)
    center = state(mu, q, z)
    right = state(mu, q, z + h)
    if left is None or center is None or right is None:
        raise ValueError("The stencil leaves the physical state curve")
    dm = (right.mass - left.mass) / (2.0 * h)
    ds = (right.entropy - left.entropy) / (2.0 * h)
    return dm - center.temperature * ds


def z_derivatives(mu: float, q: float, z: float, h: float = 2.0e-5):
    """First and second z derivatives of T and the first derivative of V."""
    left = state(mu, q, z - h, require_slow=False)
    center = state(mu, q, z, require_slow=False)
    right = state(mu, q, z + h, require_slow=False)
    if left is None or center is None or right is None:
        raise ValueError("The derivative stencil leaves the state curve")
    t_z = (right.temperature - left.temperature) / (2.0 * h)
    t_zz = (right.temperature - 2.0 * center.temperature + left.temperature) / h**2
    v_z = (right.volume - left.volume) / (2.0 * h)
    s_z = (right.entropy - left.entropy) / (2.0 * h)
    return t_z, t_zz, v_z, s_z


def critical_endpoint(mu: float, q0: float, z0: float) -> tuple[float, float, State]:
    """Solve T_z=T_zz=0 for the canonical critical endpoint."""

    def equations(w):
        t_z, t_zz, _, _ = z_derivatives(mu, float(w[0]), float(w[1]))
        return np.array([t_z, t_zz])

    solution = root(equations, np.array([q0, z0]), tol=1.0e-10)
    if not solution.success:
        raise RuntimeError(solution.message)
    q, z = map(float, solution.x)
    result = state(mu, q, z, require_slow=False)
    if result is None:
        raise RuntimeError("Critical solution is not on the algebraic state curve")
    return q, z, result


def check_upper_threshold() -> dict[str, float]:
    """Numerically test the exact candidate for the upper reentrance threshold.

    At the endpoint of a Maxwell line, the limiting Clapeyron slope is governed
    by S_z/V_z.  The upper threshold is the critical endpoint at which V_z=0;
    numerically it also has z_c=2-sqrt(3).  This routine is evidence for the
    elimination result, not a substitute for its exact proof.
    """
    radical = sqrt(2.0 * sqrt(3.0) - 3.0)
    mu_star = radical / (2.0 * (1.0 + radical))
    z_exact = 2.0 - sqrt(3.0)
    q, z, critical = critical_endpoint(mu_star, 0.218, z_exact)
    _, _, v_z, s_z = z_derivatives(mu_star, q, z)
    return {
        "mu_star": mu_star,
        "q_critical": q,
        "z_critical": z,
        "z_minus_exact": z - z_exact,
        "volume_derivative": v_z,
        "entropy_derivative": s_z,
        "critical_free_energy": critical.free_energy,
    }


if __name__ == "__main__":
    for z0 in (0.07, 0.10, 0.13, 0.16, 0.19):
        print("first-law residual", z0, first_law_residual(0.15, 0.15, z0))
    print(check_upper_threshold())


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/cmetric_reentrant_exact.py <==
#!/usr/bin/env python3
"""Exact certificate for the pressure-driven reentrant window.

The calculation uses the standard single-string, fixed-(P,Q,mu) reduction.
It proves the finite-separation Maxwell turning locus symbolically and checks
the semialgebraic conditions that keep the two coexisting states inside the
slowly accelerating physical domain.  No floating-point root selection enters
the identities.
"""

from __future__ import annotations

import sympy as sp


def require_zero(name: str, expression: sp.Expr) -> None:
    value = sp.factor(sp.cancel(expression))
    if value != 0:
        raise AssertionError(f"{name} did not vanish: {value}")


def main() -> None:
    chi, y, x, v = sp.symbols("chi y x v", positive=True)

    mu = chi / (1 + chi) ** 2
    d = (1 + chi**2) / (1 + chi) ** 2
    q2 = chi**2 * (1 + chi**2) / (1 + chi) ** 4

    # The two coexisting states are the roots of P_y=0.
    a2 = chi**6 + chi**4 - 2 * chi**2 + 1
    b2 = chi**6 + 2 * chi**4 - chi**2
    p_y = sp.expand(a2 * y**2 + b2 * y + chi**6)
    discriminant = sp.factor(sp.discriminant(p_y, y))
    expected_discriminant = (
        chi**4
        * (1 - chi**2) ** 2
        * (1 - 6 * chi**2 - 3 * chi**4)
    )
    require_zero("turning discriminant", discriminant - expected_discriminant)

    # Horizon equation at the common outer horizon x=chi.
    xi = 1 + y
    horizon = (
        (1 - x**2) * (x**2 - (1 - d) * xi * x / d + y)
        + x**4 * q2 * xi**2 / (y * d**2)
    )
    require_zero(
        "horizon polynomial",
        sp.together(horizon.subs(x, chi) * y * (1 + chi**2)) - p_y,
    )

    # Thermodynamic functions.  A is kept algebraic until A^2 is inserted.
    z, radius, qsq, dsym, alpha = sp.symbols(
        "z radius qsq dsym alpha", positive=True
    )
    xis = 1 + z**2
    h_general = (
        (1 - radius**2)
        * (radius**2 - (1 - dsym) * xis * radius / dsym + z**2)
        + radius**4 * qsq * xis**2 / (z**2 * dsym**2)
    )
    h_r = sp.diff(h_general, radius)
    tau = z * dsym * h_r / (xis * radius**2 * alpha)
    entropy = radius**2 * xis / (z**2 * dsym * (1 - radius**2))
    mass = (1 - dsym) * alpha / (2 * z * dsym)
    gibbs = mass - tau * entropy / 4
    volume = (
        radius**3
        * xis**2
        / (z**3 * dsym**2 * (1 - radius**2) ** 2)
        + (1 - dsym) * z * dsym / (2 * qsq**2)
    ) / alpha

    substitutions = {
        radius: chi,
        dsym: d,
        qsq: q2,
        z**2: y,
        alpha**2: 1 - y / chi**2,
    }

    # On both roots, tau=4mu and G=0.  Squaring the temperature identity
    # is harmless because every factor in the physical interval is positive.
    tau_sq_num = sp.together((tau**2 - 16 * mu**2).subs(substitutions))
    tau_sq_num = sp.factor(tau_sq_num.as_numer_denom()[0])
    tau_remainder = sp.Poly(tau_sq_num, y).rem(sp.Poly(p_y, y)).as_expr()
    require_zero("common temperature", tau_remainder)

    alpha_g = sp.together((alpha * gibbs).subs(substitutions))
    alpha_g_num = sp.factor(alpha_g.as_numer_denom()[0])
    gibbs_remainder = sp.Poly(alpha_g_num, y).rem(sp.Poly(p_y, y)).as_expr()
    require_zero("common zero free energy", gibbs_remainder)

    # The squared volume has the same residue at both roots.  Positivity fixes
    # the sign of the square root and hence the volumes themselves are equal.
    volume_sq = sp.factor((volume**2).subs(substitutions))
    vn, vd = sp.together(volume_sq).as_numer_denom()
    vn_rem = sp.Poly(vn, y).rem(sp.Poly(p_y, y)).as_expr()
    vd_rem = sp.Poly(vd, y).rem(sp.Poly(p_y, y)).as_expr()
    common_volume_sq = (
        (1 - chi) ** 2
        * (1 + chi) ** 10
        / (chi**6 * (1 + chi**2) ** 4)
    )
    require_zero(
        "common volume",
        sp.factor(vn_rem - common_volume_sq * vd_rem),
    )

    # Canonical stability is sign(D_y S D_y tau).  On the positive-temperature
    # physical sheet the second factor has the sign of D_y(tau^2).  Its
    # numerator cannot vanish on either root of P_y before the roots coalesce:
    # the exact resultant below has no zero in 0<chi<chi_plus.  A rational
    # sample fixes the sign to be positive on both continuously labelled roots.
    h_x = sp.diff(horizon, x)
    h_y = sp.diff(horizon, y)

    def constrained_y(expression: sp.Expr) -> sp.Expr:
        return sp.factor(sp.diff(expression, y) - h_y * sp.diff(expression, x) / h_x)

    entropy_xy = x**2 * (1 + y) / (y * d * (1 - x**2))
    alpha2_xy = 1 - y / chi**2
    tau2_xy = y * d**2 * h_x**2 / ((1 + y) ** 2 * x**4 * alpha2_xy)
    stability = sp.factor(
        sp.together(
            constrained_y(entropy_xy) * constrained_y(tau2_xy)
        ).subs(x, chi)
    )
    stability_numerator = sp.factor(stability.as_numer_denom()[0])
    stability_resultant = sp.factor(
        sp.resultant(p_y, stability_numerator, y)
    )
    expected_stability_resultant = (
        4
        * chi**32
        * (chi - 1) ** 12
        * (chi + 1) ** 12
        * (1 + chi**2) ** 5
        * (3 * chi**4 + 6 * chi**2 - 1) ** 2
        * a2**2
    )
    require_zero(
        "stability resultant",
        stability_resultant - expected_stability_resultant,
    )
    sample_chi = sp.Rational(1, 5)
    sample_polynomial = sp.Poly(p_y.subs(chi, sample_chi), y)
    sample_roots = sp.solve(sample_polynomial.as_expr(), y)
    sample_stabilities = [
        sp.N(stability.subs({chi: sample_chi, y: root}), 40)
        for root in sample_roots
    ]
    if not all(value > 0 for value in sample_stabilities):
        raise AssertionError("the two exact phases were not canonically stable")

    # Eliminating y between the horizon equation and the squared equilibrium
    # equation at tau=4 mu isolates every possible horizon coordinate.  The
    # finite-separation phases give the double factor x=chi.  The remaining
    # physical stationary state is selected by Q_chi(x).  After x=chi+h all
    # coefficients of Q_chi are positive except the constant term (and a
    # linear coefficient whose sign is immaterial); Descartes' rule therefore
    # gives exactly one root with x>chi.  Its endpoint signs place it in
    # (chi,1).
    equilibrium_squared = sp.factor(
        sp.together(
            y * d**2 * h_x**2
            - 16 * mu**2 * (1 + y) ** 2 * x**4 * alpha2_xy
        ).as_numer_denom()[0]
    )
    horizon_numerator_for_resultant = sp.factor(
        sp.together(horizon).as_numer_denom()[0]
    )
    horizon_resultant = sp.factor(
        sp.resultant(horizon_numerator_for_resultant, equilibrium_squared, y)
    )
    q_middle = (
        9 * chi**6 * x**4
        + 18 * chi**5 * x**5
        + 24 * chi**5 * x**3
        + 21 * chi**4 * x**6
        + 36 * chi**4 * x**4
        - 2 * chi**4 * x**2
        + 64 * chi**3 * x**5
        + 4 * chi**3 * x**3
        - 24 * chi**3 * x
        + 20 * chi**2 * x**6
        + 38 * chi**2 * x**4
        + 4 * chi**2 * x**2
        + 9 * chi**2
        + 40 * chi * x**5
        - 16 * chi * x**3
        - 14 * chi * x
        + 20 * x**4
        + 5 * x**2
    )
    expected_horizon_resultant = (
        16
        * chi**4
        * x**8
        * (x - chi) ** 2
        * (1 + chi**2) ** 2
        * (x - 1) ** 4
        * (x + 1) ** 4
        * q_middle
    )
    require_zero(
        "stationary-state eliminant",
        horizon_resultant - expected_horizon_resultant,
    )
    require_zero(
        "middle-state lower endpoint",
        q_middle.subs(x, chi)
        - 16 * chi**4 * (1 + chi**2) * (3 * chi**4 + 6 * chi**2 - 1),
    )
    require_zero(
        "middle-state upper endpoint",
        q_middle.subs(x, 1) - (3 * chi**3 + 7 * chi**2 + chi + 5) ** 2,
    )
    h_positive = sp.symbols("h_positive", positive=True)
    middle_coefficients = sp.Poly(
        sp.expand(q_middle.subs(x, chi + h_positive)), h_positive
    ).all_coeffs()
    # Coefficients of h^6,...,h^2 are strictly positive.  The constant is
    # strictly negative in the two-phase interval.  Thus the sign sequence
    # has exactly one change whether or not the linear coefficient is positive.
    if not all(
        sp.Poly(coefficient, chi).LC() > 0
        for coefficient in middle_coefficients[:5]
    ):
        raise AssertionError("unexpected sign in the middle-state polynomial")

    # The outer-horizon quotient has positive coefficients in h=x-chi once
    # 0<y<chi^2; the displayed coefficients are used in the paper.
    horizon_numerator = sp.expand(
        y * (1 + chi**2) * (1 - x**2) * (x**2 + y)
        - 2 * chi * y * (1 + y) * x * (1 - x**2)
        + chi**2 * (1 + y) ** 2 * x**4
    )
    quotient, remainder = sp.div(horizon_numerator, x - chi, x)
    require_zero("outer-horizon remainder", remainder - p_y)
    h = sp.symbols("h", nonnegative=True)
    quotient_coefficients = [
        sp.factor(c) for c in sp.Poly(quotient.subs(x, chi + h), h).all_coeffs()
    ]

    # A slow-boundary touch would require C=C_v=0.  Eliminating v and y
    # leaves a univariate polynomial with no real root.
    boundary = sp.expand(
        y
        * (v**2 - 1)
        * ((1 + chi**2) * (1 + y * v**2) + 2 * chi * (1 + y) * v)
        + chi**2 * (1 + y) ** 2
    )
    boundary_discriminant = sp.factor(
        sp.resultant(boundary, sp.diff(boundary, v), v)
    )
    boundary_eliminant = sp.factor(sp.resultant(p_y, boundary_discriminant, y))
    boundary_polynomial = sp.Poly(
        27 * chi**16
        - 108 * chi**14
        + 216 * chi**12
        - 108 * chi**10
        + 774 * chi**8
        - 612 * chi**6
        + 60 * chi**2
        + 7,
        chi,
    )
    if boundary_polynomial.count_roots(-sp.oo, sp.oo) != 0:
        raise AssertionError("slow-boundary eliminant unexpectedly has a real root")
    if not sp.factor(boundary_eliminant).has(boundary_polynomial.as_expr()):
        raise AssertionError("slow-boundary eliminant lost its primitive factor")

    chi_plus_sq = (2 * sp.sqrt(3) - 3) / 3
    chi_plus = sp.sqrt(chi_plus_sq)
    mu_plus = sp.simplify(chi_plus / (1 + chi_plus) ** 2)
    mu_plus_expected = sp.sqrt(2 * sp.sqrt(3) - 3) / (
        2 * (1 + sp.sqrt(2 * sp.sqrt(3) - 3))
    )
    require_zero("upper tension", mu_plus - mu_plus_expected)

    # Small-tension asymptotics explain why the lower endpoint was invisible
    # in finite-resolution phase plots.
    m = sp.symbols("m", positive=True)
    chi_of_mu = (1 - 2 * m - sp.sqrt(1 - 4 * m)) / (2 * m)
    pressure_ratio_series = sp.series(1 + chi_of_mu**2, m, 0, 6)
    pressure_width_series = sp.series(m**2 * chi_of_mu**2, m, 0, 8)

    # Exact bicritical data and closure of the zeroth-order jump.  The
    # exceptional-divisor coordinate b is the common limiting horizon
    # coordinate of the X phase and the competing large phase.
    b = sp.symbols("b", positive=True)
    db = 1 + 2 * b - b**2
    mu_b = b / db
    d_b = (1 - b**2) / db
    z_x_sq = b**2 / (1 - 3 * b**2 + b**4)
    z_l_sq = b**4 / (1 - 2 * b**2)
    entropy_x = sp.factor(
        b**2 * (1 + z_x_sq) / (z_x_sq * d_b * (1 - b**2))
    )
    entropy_l = sp.factor(
        b**2 * (1 + z_l_sq) / (z_l_sq * d_b * (1 - b**2))
    )
    require_zero("bicritical X entropy", entropy_x - db)
    require_zero("bicritical large entropy", entropy_l - db / b**2)
    entropy_gap = sp.factor(entropy_l - entropy_x)
    closure_coefficient = sp.factor(-entropy_gap / 4)
    theta_t = 4 * mu_b / sp.sqrt(1 - b**2)
    temperature_depth_b = sp.series(
        (theta_t.subs(b, (sp.sqrt((1 - 2 * m) ** 2 + 4 * m**2) - (1 - 2 * m)) / (2 * m)) - 4 * m)
        / (4 * sp.pi),
        m,
        0,
        8,
    )

    print("finite-separation turning locus: exact")
    print("discriminant =", discriminant)
    print("chi_plus =", sp.simplify(chi_plus))
    print("mu_plus =", sp.simplify(mu_plus), "=", sp.N(mu_plus, 18))
    print("mu_minus = 0 (open endpoint)")
    print("P_turn/P_t = 1 + chi^2")
    print("Q T_turn = mu/pi")
    print("common nu = (1-chi)(1+chi)^5/[chi^3(1+chi^2)^2]")
    print("outer-horizon quotient coefficients:")
    for coefficient in quotient_coefficients:
        print(" ", coefficient)
    print("slow-boundary primitive eliminant =", boundary_polynomial.as_expr())
    print("slow-boundary real-root count = 0")
    print("stability resultant =", stability_resultant)
    print("exact stability samples at chi=1/5 =", sample_stabilities)
    print("stationary-state eliminant: exact")
    print("Q_chi(chi) = 16 chi^4(1+chi^2)(3chi^4+6chi^2-1) < 0")
    print("Q_chi(1) = (3chi^3+7chi^2+chi+5)^2 > 0")
    print("small-mu pressure ratio:", pressure_ratio_series)
    print("small-mu scaled pressure width:", pressure_width_series)
    print("bicritical s_X =", entropy_x, "; s_L =", entropy_l)
    print("zeroth-order closure coefficient d(Delta g)/d theta =", closure_coefficient)
    print("small-mu temperature depth:", temperature_depth_b)


if __name__ == "__main__":
    main()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/cmetric_small_tension_blowup.py <==
#!/usr/bin/env python3
"""Exact boundary-layer certificate for the small-tension Maxwell germ.

The calculation uses rational formal series.  The parameter ``r`` is fixed
and positive while ``mu`` tends to zero, with

    q**2 = mu**2 + r**2*mu**4.

The script verifies the limiting Maxwell equations, their nonsingular
Jacobian, the universal rescaled coexistence curve, the volume reversal, and
the leading value of the remaining unstable equilibrium.
"""

from __future__ import annotations

import sympy as sp


def coefficient(expression: sp.Expr, variable: sp.Symbol, power: int) -> sp.Expr:
    return sp.factor(sp.expand(sp.series(expression, variable, 0, power + 1).removeO()).coeff(variable, power))


def main() -> None:
    e, r = sp.symbols("mu r", positive=True)
    ul1, wl1, us1, ws1 = sp.symbols("uL1 wL1 uS1 wS1", real=True)
    u, w, v = sp.symbols("u w v", real=True)

    d = 1 - 2 * e
    q2 = e**2 + r**2 * e**4
    xi = 1 + w
    ma = e * xi / d
    horizon = (
        (1 - u**2) * (u**2 - 2 * ma * u + w)
        + u**4 * q2 * xi**2 / (w * d**2)
    )
    horizon_u = sp.diff(horizon, u)
    alpha2 = xi - w * d**2 / q2
    tau = sp.sqrt(w) * d * horizon_u / (xi * u**2 * sp.sqrt(alpha2))
    entropy = u**2 * xi / (w * d * (1 - u**2))
    mass = e * sp.sqrt(alpha2) / (sp.sqrt(w) * d)
    gibbs = mass - tau * entropy / 4
    volume = (
        u**3 * xi**2 / (sp.sqrt(w) ** 3 * d**2 * (1 - u**2) ** 2)
        + e * sp.sqrt(w) * d / q2**2
    ) / sp.sqrt(alpha2)

    a = 3 + 2 * r
    u_l = e + 2 * e**2 + a * e**3 + ul1 * e**4
    w_l = (
        e**4
        + 8 * e**5
        + (r**2 + 8 * r + 38) * e**6
        + wl1 * e**7
    )
    u_s = e + 2 * e**2 + a * e**3 + us1 * e**4
    w_s = (
        e**2
        + 4 * e**3
        + 13 * e**4
        + 40 * e**5
        + (121 - 5 * r**2) * e**6
        + ws1 * e**7
    )

    def at(expression: sp.Expr, uu: sp.Expr, ww: sp.Expr) -> sp.Expr:
        return expression.subs({u: uu, w: ww})

    residuals = sp.Matrix(
        [
            coefficient(at(horizon, u_l, w_l), e, 5),
            coefficient(at(horizon, u_s, w_s), e, 7),
            coefficient(at(tau, u_l, w_l) - at(tau, u_s, w_s), e, 2),
            coefficient(at(gibbs, u_l, w_l) - at(gibbs, u_s, w_s), e, 2),
        ]
    )
    expected = sp.Matrix(
        [
            4 * ul1 - wl1 + 8 * r**2 + 48 * r + 128,
            4 * r * us1 + ws1 + 8 * r**2 - 8 * r - 364,
            2 * (-us1 + 8 * r + 2) / r,
            -(
                7 * ul1 * r
                - us1
                - 2 * wl1 * r
                + 16 * r**3
                + 104 * r**2
                + 266 * r
                + 2
            )
            / (2 * r),
        ]
    )
    assert all(sp.factor(item) == 0 for item in residuals - expected)

    variables = (ul1, wl1, us1, ws1)
    jacobian = residuals.jacobian(variables)
    assert sp.factor(jacobian.det() - 1 / r) == 0
    solution = {
        ul1: 8 * r + 2,
        wl1: 8 * r**2 + 80 * r + 136,
        us1: 8 * r + 2,
        ws1: 364 - 40 * r**2,
    }
    assert all(sp.factor(item.subs(solution)) == 0 for item in residuals)

    u_l = u_l.subs(solution)
    w_l = w_l.subs(solution)
    u_s = u_s.subs(solution)
    w_s = w_s.subs(solution)

    s_l = at(entropy, u_l, w_l)
    s_s = at(entropy, u_s, w_s)
    nu_l = at(volume, u_l, w_l)
    nu_s = at(volume, u_s, w_s)
    assert sp.limit(e**2 * s_l, e, 0, dir="+") == 1
    assert sp.limit(s_s, e, 0, dir="+") == 1
    assert sp.limit(e**3 * nu_l, e, 0, dir="+") == 1
    assert sp.factor(sp.limit(e**3 * nu_s, e, 0, dir="+") - 1 / r) == 0
    assert sp.limit(at(sp.sqrt(alpha2), u_l, w_l), e, 0, dir="+") == 1
    assert sp.factor(sp.limit(at(sp.sqrt(alpha2), u_s, w_s) / e, e, 0, dir="+") - r) == 0

    # The minimum of the conformal-boundary polynomial on the small phase.
    angular_mass = e * (1 + w_s) / d
    boundary = (
        (v**2 - 1) * (1 + 2 * angular_mass * v + w_s * v**2)
        + q2 * (1 + w_s) ** 2 / (w_s * d**2)
    )
    v_min = e + 2 * e**2 + 3 * e**3
    assert sp.factor(coefficient(sp.diff(boundary, v).subs(v, v_min), e, 2)) == 0
    assert sp.factor(coefficient(sp.diff(boundary, v).subs(v, v_min), e, 3)) == 0
    assert sp.factor(coefficient(boundary.subs(v, v_min), e, 2) - r**2) == 0

    # The dimensionless Clapeyron equation is d tau/d(q^2)=2 Delta nu/Delta s.
    # With Delta denoting SBH minus LBH, the leading ratio is
    # 2(r-1)/(r*mu).  Since d(q^2)/dr=2r*mu^4, integration from the exact
    # boundary value tau_t=4mu+2mu^3+O(mu^4) gives the universal parabola.
    delta_s_leading = -e**-2
    delta_nu_leading = (1 / r - 1) * e**-3
    clapeyron_leading = sp.factor(2 * delta_nu_leading / delta_s_leading)
    assert sp.factor(clapeyron_leading - 2 * (r - 1) / (r * e)) == 0
    dtau_dr = sp.factor(clapeyron_leading * sp.diff(q2, r))
    assert sp.factor(dtau_dr - 4 * (r - 1) * e**3) == 0
    tau_boundary = 4 * e + 2 * e**3
    tau_maxwell = sp.factor(tau_boundary + sp.integrate(dtau_dr, (r, 0, r)))
    assert sp.factor(tau_maxwell - (4 * e + 2 * (r - 1) ** 2 * e**3)) == 0
    scaled_depth = sp.factor((tau_boundary - tau_maxwell) / (2 * e**3))
    assert sp.factor(scaled_depth - r * (2 - r)) == 0

    # Along either coexisting branch, dg=-(s/4)d tau+(nu/2)d(q^2).
    # The LBH asymptotics give dg/dr=mu+o(mu); the exact boundary value is
    # g_t=-mu+O(mu^2).
    dg_dr = sp.factor(-e**-2 * dtau_dr / 4 + e**-3 * sp.diff(q2, r) / 2)
    assert sp.factor(dg_dr - e) == 0

    # Leading large-scale horizon and temperature equations.  They have the
    # stable large phase U=1 and one additional equilibrium U=9/5.
    U = sp.symbols("U", positive=True)
    Y = U**3 / (2 - U)
    leading_temperature = 2 * (3 - U) / sp.sqrt(U * (2 - U))
    squared_equilibrium = sp.factor((3 - U) ** 2 - 4 * U * (2 - U))
    assert squared_equilibrium == (U - 1) * (5 * U - 9)
    third_value = sp.simplify(1 / sp.sqrt(Y) - U**2 / Y)
    assert sp.simplify(third_value.subs(U, sp.Rational(9, 5)) - sp.Rational(2, 27)) == 0
    assert sp.diff(leading_temperature, U).subs(U, 1) < 0
    assert sp.diff(leading_temperature, U).subs(U, sp.Rational(9, 5)) > 0

    print("det D(residuals)/D(corrections) =", sp.factor(jacobian.det()))
    print("corrections =", solution)
    print("q^2 = mu^2 + r^2 mu^4")
    print("tau_M = 4 mu + 2(r-1)^2 mu^3 + O(mu^4)")
    print("g_M = (r-1) mu + O(mu^2)")
    print("scaled curve: P_hat=r^2, T_hat=2r-r^2")
    print("mu^3 nu_L -> 1, mu^3 nu_S -> 1/r")
    print("third equilibrium: U=9/5, g_3=2/(27 mu)+O(1)")


if __name__ == "__main__":
    main()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/cmetric_turning_curvature.py <==
#!/usr/bin/env python3
"""Exact nondegeneracy certificate for the Maxwell equal-volume locus.

The quotient-ring calculation differentiates each equilibrium phase with
respect to p=q^2 at fixed temperature.  At a Maxwell equal-volume point this
is the derivative needed for the curvature of the coexistence curve.  Every
operation is performed in Q(chi)[w]/(F_chi); no floating-point input enters.
"""

from __future__ import annotations

import sympy as sp


def main() -> None:
    chi, w, u, p, rho = sp.symbols("chi w u p rho")
    field = sp.QQ.frac_field(chi)

    a = chi**6 + chi**4 - 2 * chi**2 + 1
    b = chi**6 + 2 * chi**4 - chi**2
    f = sp.Poly(a * w**2 + b * w + chi**6, w, domain=field)

    def reduce_mod(expression: sp.Expr) -> sp.Expr:
        numerator, denominator = sp.fraction(sp.cancel(expression))
        numerator_poly = sp.Poly(numerator, w, domain=field).rem(f)
        denominator_poly = sp.Poly(denominator, w, domain=field).rem(f)
        inverse = sp.invert(denominator_poly, f)
        return sp.factor((numerator_poly * inverse).rem(f).as_expr())

    def add(left: sp.Expr, right: sp.Expr) -> sp.Expr:
        return reduce_mod(left + right)

    def multiply(left: sp.Expr, right: sp.Expr) -> sp.Expr:
        return reduce_mod(left * right)

    def inverse(expression: sp.Expr) -> sp.Expr:
        polynomial = sp.Poly(expression, w, domain=field).rem(f)
        return sp.factor(sp.invert(polynomial, f).as_expr())

    def divide(left: sp.Expr, right: sp.Expr) -> sp.Expr:
        return multiply(left, inverse(right))

    def determinant3(matrix: list[list[sp.Expr]]) -> sp.Expr:
        first = multiply(
            matrix[0][0],
            add(
                multiply(matrix[1][1], matrix[2][2]),
                -multiply(matrix[1][2], matrix[2][1]),
            ),
        )
        second = -multiply(
            matrix[0][1],
            add(
                multiply(matrix[1][0], matrix[2][2]),
                -multiply(matrix[1][2], matrix[2][0]),
            ),
        )
        third = multiply(
            matrix[0][2],
            add(
                multiply(matrix[1][0], matrix[2][1]),
                -multiply(matrix[1][1], matrix[2][0]),
            ),
        )
        return add(add(first, second), third)

    mu = chi / (1 + chi) ** 2
    d = (1 + chi**2) / (1 + chi) ** 2
    p0 = chi**2 * (1 + chi**2) / (1 + chi) ** 4

    horizon = (
        (1 - u**2) * (u**2 - (1 - d) * (1 + w) * u / d + w)
        + u**4 * p * (1 + w) ** 2 / (w * d**2)
    )
    normalization = rho**2 - (1 + w) / w + d**2 / p
    horizon_u = sp.diff(horizon, u)
    temperature = d * horizon_u / ((1 + w) * u**2 * rho)
    volume = (
        u**3 * (1 + w) ** 2 / (w**2 * d**2 * (1 - u**2) ** 2)
        + mu * d / p**2
    ) / rho

    rho0 = (1 - chi**2) * (chi**2 - w) / ((1 + w) * chi**4)
    point = {u: chi, p: p0, rho: rho0}
    functions = [horizon, normalization, temperature]
    variables = [u, w, rho]

    jacobian = [
        [reduce_mod(sp.diff(function, variable).subs(point)) for variable in variables]
        for function in functions
    ]
    right_hand_side = [
        reduce_mod(-sp.diff(function, p).subs(point)) for function in functions
    ]
    jacobian_determinant = determinant3(jacobian)

    derivatives: list[sp.Expr] = []
    for column in range(3):
        replaced = [[jacobian[i][j] for j in range(3)] for i in range(3)]
        for row in range(3):
            replaced[row][column] = right_hand_side[row]
        derivatives.append(divide(determinant3(replaced), jacobian_determinant))

    isothermal_volume_derivative = reduce_mod(sp.diff(volume, p).subs(point))
    for index, variable in enumerate(variables):
        isothermal_volume_derivative = add(
            isothermal_volume_derivative,
            multiply(
                reduce_mod(sp.diff(volume, variable).subs(point)),
                derivatives[index],
            ),
        )

    expected = (
        (1 + chi) ** 8
        * (
            chi**8 * w
            + 5 * chi**8
            - 5 * chi**6
            - 3 * chi**4 * w
            - 8 * chi**4
            + 3 * chi**2 * w
            - w
        )
        / (2 * chi**9 * (1 + chi**2) ** 4)
    )
    if reduce_mod(isothermal_volume_derivative - expected) != 0:
        raise AssertionError("isothermal volume derivative did not match")

    coefficient = sp.factor(
        sp.Poly(isothermal_volume_derivative, w, domain=field).coeff_monomial(w)
    )
    expected_coefficient = (
        (chi - 1)
        * (chi + 1) ** 9
        * a
        / (2 * chi**9 * (1 + chi**2) ** 4)
    )
    if sp.factor(coefficient - expected_coefficient) != 0:
        raise AssertionError("root-sheet difference coefficient did not match")

    print("exact isothermal volume derivative modulo F_chi =")
    print(sp.factor(isothermal_volume_derivative))
    print("coefficient of w =")
    print(coefficient)
    print("For 0 < chi < chi_c, this coefficient is negative.")
    print("Since w_+ > w_- and s_+ < s_-, d^2 tau/d(p)^2 is positive.")


if __name__ == "__main__":
    main()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/cmetric_turning_latent_heat.py <==
#!/usr/bin/env python3
"""Exact certificate for the turning-locus entropy and latent-heat laws."""

import sympy as sp


chi, mu = sp.symbols("chi mu", positive=True)

A = chi**6 + chi**4 - 2 * chi**2 + 1
B = chi**6 + 2 * chi**4 - chi**2
D = 1 - 6 * chi**2 - 3 * chi**4

# The quadratic turning polynomial is A*w**2 + B*w + chi**6.
discriminant = sp.factor(B**2 - 4 * A * chi**6)
assert sp.factor(discriminant - chi**4 * (1 - chi**2) ** 2 * D) == 0

root_gap = chi**2 * (1 - chi**2) * sp.sqrt(D) / A
entropy_gap_from_quadratic = sp.factor(
    A
    * (1 + chi) ** 2
    * root_gap
    / (chi**4 * (1 + chi**2) * (1 - chi**2))
)
entropy_gap = (1 + chi) ** 2 * sp.sqrt(D) / (chi**2 * (1 + chi**2))
assert sp.simplify(entropy_gap_from_quadratic - entropy_gap) == 0

mu_of_chi = chi / (1 + chi) ** 2
latent = sp.sqrt(D) / (chi * (1 + chi**2))
assert sp.simplify(mu_of_chi * entropy_gap - latent) == 0

# The physical inverse of mu=chi/(1+chi)^2 is the branch chi(mu)->0.
chi_of_mu = (1 - 2 * mu - sp.sqrt(1 - 4 * mu)) / (2 * mu)
small_mu = sp.series(latent.subs(chi, chi_of_mu), mu, 0, 2)
assert sp.simplify(
    small_mu.removeO() - (1 / mu - 2 - 5 * mu)
) == 0

chi_c = sp.sqrt((2 * sp.sqrt(3) - 3) / 3)
mu_plus = sp.simplify(mu_of_chi.subs(chi, chi_c))
A_plus_squared = sp.simplify(
    12 * (1 + chi_c) ** 3
    / (chi_c * (1 + chi_c**2) * (1 - chi_c))
)
endpoint_ratio = sp.simplify(
    sp.limit(latent**2 / (mu_plus - mu_of_chi), chi, chi_c, dir="-")
)
assert sp.simplify(endpoint_ratio - A_plus_squared) == 0

log_derivative = sp.factor(
    sp.diff(D, chi) / (2 * D) - 1 / chi - 2 * chi / (1 + chi**2)
)
assert sp.simplify(log_derivative - sp.diff(sp.log(latent), chi)) == 0

print("Turning-locus latent-heat certificate passed")
print("discriminant =", discriminant)
print("(S_L-S_S)/(pi Q^2) =", entropy_gap)
print("L_turn/Q =", latent)
print("small-mu series =", small_mu)
print("d log(L_turn/Q)/d chi =", log_derivative)
print("A_+ =", sp.N(sp.sqrt(A_plus_squared), 16))


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/cmetric_unrestricted_classification.py <==
#!/usr/bin/env python3
"""Exact unrestricted classification of physical C-metric Maxwell turns.

The proof uses the positive entropy coordinate x and its positive lapse
coordinate h.  No common-horizon condition is imposed.  Every division made
below is by a factor proved positive (or by the nonzero phase separation).
All calculations use exact rational polynomial arithmetic.
"""

from __future__ import annotations

import sympy as sp


def assert_zero(expression: sp.Expr) -> None:
    value = sp.factor(sp.cancel(expression))
    assert value == 0, value


def state_numerators(
    z: sp.Symbol, lapse_square: sp.Expr, K: sp.Symbol
) -> tuple[sp.Expr, sp.Expr, sp.Expr, sp.Expr, sp.Expr, sp.Expr]:
    """Return B,T,G,V,F and the common state denominator.

    The scaled thermodynamic functions are T/(h*d), G/(h*d), V/(h*d),
    where d=z(1+z) and h**2=lapse_square.
    """

    B = K + z + z**2
    temperature = lapse_square * B + (2 * z + 1) * (z**2 + z - K)
    gibbs = (
        lapse_square * (z + 2) * B
        - z * (2 * z + 1) * (z**2 + z - K)
    )
    volume = (
        -lapse_square * B
        + z * (K + z * (2 * z + 1) * (z + 1))
    )
    F = z * (2 * z + 1) * (z + 1) - K
    denominator = z * (z + 1)
    assert_zero(volume + temperature - (z + 1) * F)
    return B, temperature, gibbs, volume, F, denominator


def largest_factor(expression: sp.Expr, variables: tuple[sp.Symbol, ...]) -> sp.Expr:
    factors = sp.factor_list(sp.factor(expression))[1]
    return max((factor for factor, _ in factors), key=sp.total_degree)


def coordinate_identity_certificate() -> None:
    """Derive the positive-coordinate formulas from the horizon equation."""

    u, x, h, K, a, Y = sp.symbols("u x h K a Y", nonzero=True)
    k = 1 / K
    rho = h / (u * sp.sqrt(K))
    y = rho**2 + k
    B = K + x + x**2
    D = x - (1 + x) * u**2
    a_solution = u * B / x

    horizon = (
        u**4 * Y**2 / k
        + (1 - u**2) * u * (u - a) * Y
        + (1 - u**2) ** 2
    )
    horizon_u = sp.diff(horizon, u)
    temperature_numerator, gibbs_numerator, volume_numerator, _, _ = (
        state_numerators(x, D, K)[1:]
    )

    def reduce_lapse(expression: sp.Expr) -> sp.Expr:
        value = sp.factor(sp.together(expression).subs(h**2, D))
        return sp.factor(sp.together(value).subs(h**2, D))

    assert_zero(reduce_lapse(horizon.subs({Y: y, a: a_solution})))
    theta = horizon_u.subs({Y: y, a: a_solution}) / (y * u**2 * rho)
    gibbs = (
        a_solution * rho / 2
        - theta * u**2 * y / (4 * (1 - u**2))
    )
    volume = (
        u**3 * y**2 / (1 - u**2) ** 2 + a_solution * k**2 / 2
    ) / rho
    denominator = h * x * (1 + x)
    assert_zero(
        reduce_lapse(
            theta - sp.sqrt(K) * temperature_numerator / denominator
        )
    )
    assert_zero(
        reduce_lapse(
            gibbs - gibbs_numerator / (4 * sp.sqrt(K) * denominator)
        )
    )
    assert_zero(
        reduce_lapse(
            volume
            - volume_numerator / (2 * K ** sp.Rational(3, 2) * denominator)
        )
    )


def main() -> None:
    coordinate_identity_certificate()
    x, y, K, H = sp.symbols("x y K H")

    Bx, Tx, Gx, Vx, Fx, dx = state_numerators(x, H, K)
    _, _, _, _, Fy, _ = state_numerators(y, sp.Integer(0), K)

    # Equality of V+T fixes j/h=R.  Positivity of T and V implies Fx,Fy>0.
    R = sp.factor(x * Fy / (y * Fx))
    By, Ty, Gy, Vy, Fy, dy = state_numerators(y, R**2 * H, K)

    ET = sp.factor(sp.together(R * dy * Tx - dx * Ty))
    ET_numerator = sp.factor(ET.as_numer_denom()[0])
    coefficient = sp.factor(sp.diff(ET_numerator, H))
    positive_coefficient = (
        K**2 * x**2
        + K**2 * x * y
        + K**2 * x
        + K**2 * y**2
        + K**2 * y
        + 2 * x**4 * y**3
        + 2 * x**4 * y**2
        + 2 * x**3 * y**4
        + 7 * x**3 * y**3
        + 5 * x**3 * y**2
        + 2 * x**2 * y**4
        + 5 * x**2 * y**3
        + 3 * x**2 * y**2
    )
    assert_zero(coefficient - x * (x - y) * Fy * positive_coefficient)

    H_solution = sp.factor(sp.solve(ET_numerator, H)[0])

    # Equal scaled Gibbs values.  Common positive tension is equivalently
    # equality of a^2=B^2(z-H)/(z^2(1+z)).
    EG = sp.factor(sp.cancel((R * dy * Gx - dx * Gy).subs(H, H_solution)))
    a2x = Bx**2 * (x - H) / (x**2 * (1 + x))
    a2y = By**2 * (y - R**2 * H) / (y**2 * (1 + y))
    EA = sp.factor(sp.cancel((a2x - a2y).subs(H, H_solution)))

    EG_numerator = sp.factor(EG.as_numer_denom()[0])
    EA_numerator = sp.factor(EA.as_numer_denom()[0])
    P = largest_factor(EG_numerator, (x, y, K))
    Q = largest_factor(EA_numerator, (x, y, K))
    # Record the complete factor stripping, rather than relying on the
    # degree selection alone.  The removed factors are positive in the
    # physical domain, apart from x-y, which is nonzero for distinct phases.
    assert_zero(EG_numerator - x * (x + 1) * (y + 1) * (x - y) * P)
    assert_zero(EA_numerator + (x - y) * Q)
    assert sp.degree(P, K) == 4
    assert sp.degree(Q, K) == 6
    assert_zero(P - P.xreplace({x: y, y: x}))

    # The resultant has one and only one factor that can vanish for positive
    # distinct x,y.  Every coefficient of the last factor is positive.
    positive_tail = (
        4 * x**3 * y
        + 2 * x**3
        + 4 * x**2 * y**2
        + 18 * x**2 * y
        + 5 * x**2
        + 4 * x * y**3
        + 18 * x * y**2
        + 18 * x * y
        + 4 * x
        + 2 * y**3
        + 5 * y**2
        + 4 * y
        + 1
    )
    expected_resultant = (
        -16
        * x**16
        * y**16
        * (x + 1) ** 2
        * (x - y) ** 8
        * (2 * x + 1)
        * (y + 1) ** 2
        * (2 * y + 1)
        * (x + y + 1) ** 4
        * (2 * x * y + x + y) ** 2
        * (2 * x * y + x + y - 1)
        * (x**2 + x + 2 * y**3 + 3 * y**2 + y) ** 2
        * (2 * x**3 + 3 * x**2 + x + y**2 + y) ** 2
        * (2 * x**2 + 2 * x * y + 3 * x + 2 * y**2 + 3 * y + 1) ** 9
        * positive_tail
    )
    resultant = sp.factor(sp.resultant(P, Q, K))
    assert_zero(resultant - expected_resultant)

    # On the only possible positive locus set y=(1-x)/(2x+1).  Positivity
    # gives 0<x<1.  The two phases are distinct unless
    # 2*x**2+2*x-1=0.
    y_on_locus = (1 - x) / (2 * x + 1)
    P0 = sp.factor(sp.together(P.subs(y, y_on_locus)).as_numer_denom()[0])
    Q0 = sp.factor(sp.together(Q.subs(y, y_on_locus)).as_numer_denom()[0])
    common = (2 * x + 1) * ((2 * x + 1) * K + x**2 - x)
    P3 = sp.factor(P0 / common)
    Q5 = sp.factor(Q0 / common)
    assert sp.degree(P3, K) == 3
    assert sp.degree(Q5, K) == 5

    A5 = 4 * x**5 + 10 * x**4 + 9 * x**3 + 3 * x**2 + 1
    B5 = 4 * x**5 + 10 * x**4 + 9 * x**3 + 2 * x**2 - x + 3
    exceptional_resultant = (
        98304
        * x**8
        * (x - 1) ** 8
        * (x + 1) ** 2
        * (x + 2) ** 2
        * (2 * x + 1) ** 10
        * (2 * x**2 + 1) ** 8
        * (x**2 + x + 1) ** 2
        * (2 * x**2 + 2 * x - 1) ** 6
        * (2 * x**2 + 4 * x + 3) ** 5
        * (4 * x**2 + 2 * x + 3)
        * A5**2
        * B5**2
    )
    assert_zero(sp.resultant(P3, Q5, K) - exceptional_resultant)

    # Hence K=xy.  The horizon relation a=u(K+x+x^2)/x then makes the
    # two positive horizon coordinates identical.
    K_solution = sp.factor(x * y_on_locus)
    assert_zero(K_solution - x * (1 - x) / (2 * x + 1))
    ux_factor = sp.factor(x / (K_solution + x + x**2))
    uy_factor = sp.factor(
        y_on_locus / (K_solution + y_on_locus + y_on_locus**2)
    )
    assert_zero(ux_factor - uy_factor)

    H_on_locus = sp.factor(
        H_solution.subs({y: y_on_locus, K: K_solution})
    )
    assert_zero(H_on_locus - x**2 * (2 * x + 1) / (x**2 + x + 1))

    print("UNRESTRICTED PHYSICAL TURNING CLASSIFICATION")
    print("degree_K(P,Q) =", sp.degree(P, K), sp.degree(Q, K))
    print("positive-domain resultant factor = 2*x*y+x+y-1")
    print("exceptional cofactor resultant =", exceptional_resultant)
    print("reconstruction K=x*y and u_1=u_2: verified")
    print("lapse square H =", H_on_locus)


if __name__ == "__main__":
    main()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/data/cmetric_first_law_residuals.csv <==
mu,q,z,central_difference_step,residual_dM_minus_TdS,status
0.15,0.15,0.07,0.00001,-1.506683489083116e-07,numerical_diagnostic
0.15,0.15,0.10,0.00001,-2.127844211941010e-08,numerical_diagnostic
0.15,0.15,0.13,0.00001,-1.945439365158563e-09,numerical_diagnostic
0.15,0.15,0.16,0.00001,-4.965565736370081e-09,numerical_diagnostic
0.15,0.15,0.19,0.00001,-5.180418760630801e-08,numerical_diagnostic


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/data/cmetric_mu015_phase_curve.csv <==
z,temperature,free_energy,slow_margin
2e-05,0.5991651042520029,-5318.547647950365,115943876.60138558
0.00010438275406128876,0.34542469746283827,-1004.2603936645974,4256476.231086397
0.00018876550812257751,0.2835290185823426,-549.4316728804463,1301554.062659519
0.0002731482621838663,0.2506777648381935,-376.22167565535494,621598.9393916958
0.00035753101624515503,0.22916876919563886,-285.0454725202836,362809.9829518504
0.0004419137703064438,0.21354684881277602,-228.84252233356858,237482.16850307005
0.0005262965243677326,0.20146921103419363,-190.75882644642422,167434.26682179052
0.0006106792784290214,0.19173219567774982,-163.26596074513162,124359.25967697403
0.0006950620324903101,0.18364235381134741,-142.49623906062635,95996.71764247796
0.0007794447865515988,0.17676684502643164,-126.25942627108532,76336.4037310425
0.0008638275406128876,0.17081895140651626,-113.22259851762615,62150.851605890704
0.0009482102946741764,0.16559981979943897,-102.52823537825142,51581.08629331866
0.0010325930487354652,0.1609663924900194,-93.59972200049128,43495.0601443498
0.0011169758027967539,0.15681262906907198,-86.03509317471054,37171.42297471456
0.0012013585568580428,0.15305794804684064,-79.54560275233266,32132.882435000975
0.0012857413109193315,0.14963981281595082,-73.91850959893762,28053.426524465758
0.0013701240649806202,0.1465088081544509,-68.99363135172257,24704.23040100062
0.0014545068190419089,0.1436252724615107,-64.64806984802081,21920.85426895482
0.0015388895731031976,0.14095693452803554,-60.78596865969453,19582.66694900681
0.0016232723271644865,0.1384772178227713,-57.33146978281886,17599.551832403464
0.0017076550812257752,0.13616399962762818,-54.22376170340081,15903.091941786692
0.001792037835287064,0.1339986870600692,-51.41352871351933,14440.588869107478
0.0018764205893483528,0.1319655182643753,-48.86035985314541,13170.920265957515
0.0019608033434096415,0.13005102645133743,-46.53082803679007,12061.617246405125
0.0020451860974709303,0.12824362360354333,-44.39704555438493,11086.767761623702
0.002129568851532219,0.12653327339063658,-42.4355636354817,10225.489550935632
0.0022139516055935077,0.12491123146791193,-40.62652415203965,9460.802457577727
0.0022983343596547964,0.12336983728550727,-38.95299856486574,8778.78505512379
0.0023827171137160855,0.12190234570982328,-37.400467625616855,8167.936520255472
0.002467099867777374,0.12050278972877122,-35.95640808171352,7618.6885898728415
0.002551482621838663,0.11916586765419784,-34.60996157262065,7123.028575535173
0.0026358653758999516,0.11788684979869392,-33.35166726839361,6674.205464789634
0.0027202481299612403,0.11666150075911971,-32.17324438572463,6266.498821556995
0.002804630884022529,0.11548601430159555,-31.067414058398697,5895.035605317605
0.0028890136380838177,0.1143569584930347,-30.0277525013404,5555.643881087345
0.0029733963921451064,0.11327122921927932,-29.048569240114873,5244.735167381475
0.003057779146206395,0.11222601060994711,-28.12480555472213,4959.209189744403
0.0031421619002676843,0.11121874118428417,-27.25194933030727,4696.376292818521
0.003226544654328973,0.11024708476180442,-26.425963305207148,4453.893866134504
0.0033109274083902617,0.10930890536180292,-25.643224321342572,4229.713963823809
0.0033953101624515504,0.10840224545847113,-24.900471658896336,4022.039921077423
0.003479692916512839,0.10752530707191177,-24.194762909937097,3829.2902437102766
0.003564075670574128,0.10667643526632607,-23.523436138834533,3650.0684099868563
0.0036484584246354165,0.10585410369994883,-22.884077309387614,3483.137503755596
0.0037328411786967056,0.10505690193068819,-22.274492143388613,3327.3988152999086
0.0038172239327579943,0.10428352422978723,-21.69268172331784,3181.873716173737
0.003901606686819283,0.10353275969540235,-21.136821271001708,3045.6882478227203
0.003985989440880571,0.10280348349053811,-20.605241630467646,2918.059969365321
0.0040703721949418604,0.10209464905665892,-20.09641306161668,2798.286693828961
0.00415475494900315,0.10140528117659932,-19.60893101537316,2685.736809191032
0.004239137703064438,0.10073446977896758,-19.141503613519035,2579.8409344185657
0.004323520457125727,0.10008136439177269,-18.69294059972419,2480.084704140891
0.004407903211187015,0.09944516916604323,-18.26214356411102,2386.002510796132
0.004492285965248304,0.09882513840119149,-17.8480972734598,2297.172061749393
0.004576668719309593,0.09822057251316145,-17.449861963973504,2213.2096323039877
0.004661051473370882,0.097630814394278,-17.066566474287775,2133.7659147493523
0.004745434227432171,0.09705524612041445,-16.697402113851055,2058.5223794247254
0.004829816981493459,0.0964932859668171,-16.341617176485443,1987.1880768712103
0.004914199735554748,0.09594438569882319,-15.998512021360774,1919.4968210098834
0.004998582489616037,0.09540802810791105,-15.667434654135704,1855.204702330316
0.005082965243677326,0.09488372476714266,-15.347776749974493,1794.0878876315348
0.005167347997738614,0.09437101398318051,-15.038970067777072,1735.9406691912302
0.005251730751799903,0.09386945892476578,-14.74048321149197,1680.5737315634826
0.0053361135058611914,0.09337864590988919,-14.451818699972215,1627.8126086946077
0.005420496259922481,0.09289818283592483,-14.172510311650782,1577.4963078426501
0.00550487901398377,0.09242769773877586,-13.902120674453627,1529.476080004813
0.005589261768045058,0.09196683746863221,-13.640239074952255,1483.614319293512
0.005673644522106347,0.09151526647130093,-13.386479463858045,1439.78357603441
0.005758027276167635,0.091072665665261,-13.1404786376511,1397.8656703530346
0.0058424100302289245,0.0906387314056437,-12.901894578479357,1357.7508947241665
0.005926792784290213,0.09021317452726235,-12.670404936499793,1319.3372954243566
0.006011175538351502,0.08979571945962928,-12.445705640620815,1282.530024089757
0.00609555829241279,0.08938610340762,-12.227509625158795,1247.2407516699016
0.006179941046474079,0.08898407559207959,-12.015545661292975,1213.3871380088303
0.0062643238005353685,0.08858939654523582,-11.809557283403251,1180.8923510999612
0.006348706554596657,0.088201837456283,-11.609301801430831,1149.684630768451
0.006433089308657946,0.08782117956295107,-11.414549391336465,1119.6968921500068
0.006517472062719234,0.08744721358527237,-11.225082256552689,1090.8663648711968
0.006601854816780523,0.08707973919811485,-11.04069385405468,1063.1342643042915
0.006686237570841812,0.0867185645393706,-10.861188179321466,1036.44549167902
0.006770620324903101,0.08636350575097296,-10.686379105029495,1010.7483601922287
0.00685500307896439,0.08601438655017196,-10.516089768832906,985.994344571197
0.006939385833025678,0.0856710378287289,-10.350152006035053,962.1378518231103
0.007023768587086967,0.08533329727789621,-10.188405823363055,939.1360111468259
0.0071081513411482555,0.08500100903723683,-10.030698910415925,916.9484811980515
0.007192534095209545,0.08467402336550428,-9.876886185680355,895.5372730888612
0.007276916849270833,0.08435219633195715,-9.726829374298426,874.8665876704978
0.007361299603332122,0.08403538952661857,-9.580396615027379,854.9026657972092
0.007445682357393411,0.0837234697881155,-9.437462094068852,835.6136504009503
0.0075300651114546995,0.08341630894784598,-9.297905703649302,816.9694593241187
0.007614447865515989,0.0831137835893233,-9.16161272342508,798.9416679619108
0.007698830619577277,0.08281577482164014,-9.028473522953675,781.5034008589281
0.007783213373638566,0.08252216806607951,-8.898383283624987,764.629231487654
0.007867596127699853,0.08223285285497625,-8.771241738586973,748.2950895105889
0.007951978881761142,0.08194772264200237,-8.646952929322008,732.4781748941332
0.008036361635822432,0.08166667462311458,-8.52542497764621,717.1568783017392
0.00812074438988372,0.08138960956745946,-8.406569872004205,702.3107072470724
0.008205127143945008,0.08111643165758535,-8.29030326702604,687.9202175357565
0.008289509898006298,0.08084704833835876,-8.176544295397711,673.9669495672412
0.008373892652067587,0.08058137017402879,-8.065215391172249,660.4333691069867
0.008458275406128875,0.08031931071292178,-7.956242123719271,647.3028121739779
0.008542658160190163,0.08006078635928784,-7.849553041573888,634.5594337199952
0.008627040914251453,0.0798057162518552,-7.7450795255046,622.1881598054017
0.008711423668312741,0.0795540221486785,-7.642755650171914,610.1746430018188
0.00879580642237403,0.07930562831789817,-7.542518053798169,598.5052207752358
0.00888018917643532,0.07906046143405386,-7.444305815313292,587.1668766240707
0.008964571930496608,0.07881845047961945,-7.348060338482274,576.1472037657114
0.009048954684557896,0.07857952665145075,-7.253725242554879,565.4343711823082
0.009133337438619184,0.07834362327185693,-7.161246259016199,555.0170918522632
0.009217720192680474,0.0781106757040276,-7.0705711340427655,544.8845930080768
0.009302102946741763,0.07788062127156378,-6.9816495363019655,535.0265882741792
0.009386485700803051,0.07765339918187855,-6.894432969756512,525.4332515501434
0.009470868454864341,0.07742895045324895,-6.8088746911596445,516.0951925154436
0.00955525120892563,0.07720721784531343,-6.7249296319504985,507.003433641704
0.009639633962986918,0.07698814579282387,-6.642554324278574,498.1493886073337
0.009724016717048206,0.07677168034247266,-6.561706830904452,489.52484201762104
0.009808399471109496,0.07655776909262657,-6.482346678743568,481.1219303408289
0.009892782225170784,0.0763463611358102,-6.404434795833211,472.9331239776672
0.009977164979232072,0.07613740700379129,-6.327933451519662,464.95121038778814
0.01006154773329336,0.075930858615129,-6.252806199675469,457.16927820268353
0.01014593048735465,0.07572666922505554,-6.179017824769176,449.5807022596286
0.010230313241415939,0.07552479337756852,-6.106534290622605,442.17912949615163
0.010314695995477227,0.07532518685961918,-6.0353226917003475,434.95846564893645
0.010399078749538517,0.07512780665728894,-5.965351206787346,427.9128627051598
0.010483461503599805,0.07493261091385213,-5.896589054918998,421.0367070580016
0.010567844257661094,0.0747395588896293,-5.829006453437664,414.32460832153066
0.010652227011722382,0.07454861092354147,-5.762574578056267,407.77138876334686
0.010736609765783672,0.07435972839627994,-5.697265524819123,401.37207331628906
0.01082099251984496,0.07417287369501192,-5.633052273854549,395.1218801332304
0.010905375273906249,0.07398801017954659,-5.569908654822928,389.01621165146986
0.010989758027967539,0.07380510214988986,-5.50780931396773,383.0506461355414
0.011074140782028827,0.07362411481512157,-5.446729682683959,377.2209296693873
0.011158523536090115,0.07344501426353076,-5.386645947522961,371.5229685708165
0.011242906290151403,0.07326776743394943,-5.32753502155828,365.95282220298276
0.011327289044212693,0.07309234208822818,-5.269374517040717,360.50669615932014
0.011411671798273982,0.07291870678479993,-5.21214271927516,355.18093579991404
0.01149605455233527,0.07274683085328124,-5.1558185616569965,349.9720201187594
0.01158043730639656,0.07257668437006275,-5.100381601808053,344.87655592267834
0.011664820060457848,0.07240823813484411,-5.045811998755958,339.8912723039345
0.011749202814519136,0.07224146364806942,-4.992090491104438,335.01301538972416
0.011833585568580425,0.07207633308922332,-4.939198376144869,330.2387433528112
0.011917968322641715,0.07191281929594814,-4.887117489861783,325.5655216685634
0.012002351076703003,0.07175089574394627,-4.8358301877885665,320.9905186045828
0.012086733830764291,0.07159053652763242,-4.7853193266711,316.51100092998223
0.01217111658482558,0.071431716341503,-4.735568246900183,312.1243298321721
0.01225549933888687,0.0712744104621911,-4.686560755675686,307.8279570297627
0.012339882092948158,0.07111859473117782,-4.638281110866238,303.61942107089345
0.012424264847009446,0.07096424553813066,-4.590714005532718,299.49634380694766
0.012508647601070736,0.0708113398048432,-4.543844553082462,295.4564270322164
0.012593030355132024,0.07065985496974991,-4.497658273025497,291.4974492806547
0.012677413109193313,0.07050976897299165,-4.452141077304191,287.6172627713796
0.012761795863254601,0.07036106024200939,-4.407279257169467,283.81379049508274
0.012846178617315891,0.07021370767764347,-4.3630594705785875,280.08502343396424
0.01293056137137718,0.0700676906407177,-4.319468730090495,276.4290179082504
0.013014944125438467,0.06992298893908862,-4.276494391235765,272.8438930427429
0.013099326879499757,0.06977958281514021,-4.234124141339787,269.32782834723827
0.013183709633561046,0.06963745293370702,-4.192345988779039,265.87906140500644
0.013268092387622334,0.06949658037040723,-4.151148252650174,262.4958856638436
0.013352475141683622,0.06935694660036996,-4.110519552834749,259.1766483245344
0.013436857895744912,0.06921853348734117,-4.070448800441126,255.91974832184385
0.0135212406498062,0.0690813232731524,-4.030925188607343,252.72363439343266
0.013605623403867489,0.06894529856753925,-3.9919381836492214,249.58680323234796
0.013690006157928779,0.06881044233829453,-3.9534775165385287,246.50779771898195
0.013774388911990067,0.06867673790174436,-3.9155331746972806,243.48520522861398
0.013858771666051355,0.06854416891353386,-3.878095394094185,240.51765601086743
0.013943154420112644,0.06841271935971105,-3.841154651630678,237.60382163760949
0.014027537174173934,0.06828237354809702,-3.8047016578042516,234.74241351600912
0.014111919928235222,0.06815311609993237,-3.7687273496370484,231.9321814636478
0.01419630268229651,0.06802493194178856,-3.733222883859222,229.17191234273935
0.0142806854363578,0.06789780629773486,-3.6981796303358436,226.4604287506729
0.014365068190419088,0.06777172468175122,-3.6635891657276165,223.7965877642425
0.014449450944480377,0.06764667289037773,-3.629443267375777,221.1792797350587
0.014533833698541665,0.06752263699559236,-3.5957339074017636,218.60742713377482
0.014618216452602955,0.06739960333790812,-3.562453247013341,216.07998344087932
0.014702599206664243,0.06727755851968216,-3.529593631008238,213.595932081922
0.014786981960725532,0.06715648939862885,-3.4971475824680596,211.1542854051517
0.014871364714786822,0.0670363830815293,-3.465107797634227,208.75408369964504
0.01495574746884811,0.06691722691813076,-3.4334671409589816,206.39439425210512
0.015040130222909398,0.06679900849522911,-3.402218640324758,204.0743104405994
0.015124512976970686,0.06668171563092712,-3.3713554824248675,201.79295086358954
0.015208895731031976,0.06656533636906356,-3.340871008299379,199.54945850269624
0.015293278485093265,0.06644985897380613,-3.3107587090202912,197.3429999177091
0.015377661239154553,0.06633527192440326,-3.281012221520051,195.17276447243387
0.015462043993215841,0.06622156391008861,-3.251625324557887,193.03796359003147
0.015546426747277131,0.06610872382513353,-3.222591934818924,190.93783003657362
0.01563080950133842,0.06599674076404223,-3.193906103140577,188.87161723159903
0.015715192255399708,0.06588560401688472,-3.1655620108619544,186.83859858451288
0.015799575009460998,0.06577530306476294,-3.1375539662912484,184.83806685573006
0.015883957763522284,0.06566582757540562,-3.1098764012867814,182.86933354151083
0.015968340517583574,0.06555716739888749,-3.0825238679475397,180.93172828149315
0.016052723271644864,0.06544931256346859,-3.055491035409128,179.02459828796634
0.01613710602570615,0.06534225327155006,-3.02877268674119,177.14730779598207
0.01622148877976744,0.06523597989574212,-3.0023637159426304,175.2992375334349
0.01630587153382873,0.06513048297504084,-2.9762591250309622,173.47978421029055
0.016390254287890017,0.06502575321111007,-2.950454021222807,171.68836002617377
0.016474637041951307,0.064921781464665,-2.9249436142012453,169.92439219556402
0.016559019796012597,0.06481855875195436,-2.89972321346832,168.18732248988772
0.016643402550073884,0.06471607624133788,-2.8747882257782287,166.4766067958176
0.016727785304135174,0.06461432524995571,-2.8501341526494244,164.79171468913046
0.01681216805819646,0.06451329724048745,-2.8257565879521405,163.1321290235002
0.01689655081225775,0.06441298381799761,-2.8016512155690396,161.49734553362865
0.01698093356631904,0.0643133767268646,-2.7778138071263996,159.8868724521478
0.017065316320380327,0.06421446784779107,-2.754240219793065,158.30023013974926
0.017149699074441617,0.0641162491948927,-2.730926394145307,156.7369507280205
0.017234081828502907,0.06401871291286321,-2.7078683520948488,155.19657777449407
0.017318464582564193,0.06392185127421313,-2.6850621948781495,153.67866592943207
0.017402847336625483,0.06382565667657998,-2.6625041011049717,152.18278061389267
0.017487230090686774,0.06373012164010808,-2.640190324863676,150.70849770864572
0.01757161284474806,0.06363523880489513,-2.618117193882032,149.25540325351943
0.01765599559880935,0.06354100092850458,-2.596281107741021,147.82309315678143
0.01774037835287064,0.06344740088354038,-2.574678536140519,146.41117291417325
0.017824761106931927,0.06335443165528402,-2.5533060172143145,145.01925733723348
0.017909143860993217,0.06326208633939026,-2.5321601558936173,143.6469702905597
0.017993526615054503,0.06317035813964092,-2.511237622316962,142.29394443767558
0.018077909369115793,0.06307924036575467,-2.4905351502851314,140.9598209951817
0.018162292123177083,0.06298872643125121,-2.4700495357596584,139.64424949488375
0.01824667487723837,0.06289880985136792,-2.449777635403292,138.34688755360267
0.01833105763129966,0.06280948424102814,-2.4297163651614735,137.06740065038542
0.01841544038536095,0.06272074331285896,-2.4098626988829768,135.80546191084545
0.018499823139422236,0.06263258087525725,-2.390213666978809,134.5607518983726
0.018584205893483526,0.06254499083050268,-2.3707663551181284,133.33295841196417
0.018668588647544816,0.06245796717291637,-2.3515179029597757,132.12177629043953
0.018752971401606103,0.0623715039870636,-2.332465502918561,130.92690722280497
0.018837354155667393,0.06228559544599977,-2.3136063989648683,129.74805956455413
0.018921736909728683,0.06220023580955785,-2.2949378854570277,128.58494815968854
0.01900611966378997,0.06211541942267673,-2.276457306004927,127.43729416825798
0.01909050241785126,0.062031140713768806,-2.2581620523640797,126.30482489922441
0.019174885171912546,0.061947394193126094,-2.2400495633594595,125.18727364846401
0.019259267925973836,0.061864174451363475,-2.222117323837649,124.08437954172545
0.019343650680035126,0.06178147615789841,-2.2043628636468586,122.99588738237462
0.019428033434096412,0.061699294059465865,-2.1867837566438766,121.9215475037573
0.019512416188157702,0.0616176229786673,-2.169377619727058,120.86111562602157
0.019596798942218992,0.0615364578125534,-2.1521421118944257,119.81435271724689
0.01968118169628028,0.06145579353123907,-2.135074933326502,118.7810248587317
0.01976556445034157,0.061375625176549875,-2.1181738244927892,117.76090311429826
0.01984994720440286,0.06129594786069949,-2.1014365652813325,116.7537634034784
0.019934329958464145,0.06121675676499699,-2.0848609741504998,115.75938637844908
0.020018712712525435,0.06113804713858287,-2.06844490730281,114.77755730459069
0.020103095466586722,0.061059814297194044,-2.0521862578794092,113.80806594454883
0.020187478220648012,0.060982053621955794,-2.0360829551753223,112.85070644567989
0.020271860974709302,0.06090476055820111,-2.0201329638741523,111.90527723077031
0.02035624372877059,0.06082793061431561,-2.004334283302599,110.9715808919198
0.02044062648283188,0.060751559360608415,-1.988684946703028,110.04942408748475
0.02052500923689317,0.060675642428207666,-1.9731830205246315,109.13861744198182
0.020609391990954455,0.06060017550797988,-1.9578266037320802,108.23897544885354
0.020693774745015745,0.06052515434947343,-1.942613827131229,107.35031637600449
0.020778157499077035,0.0604505747598844,-1.9275428527115768,106.47246217401721
0.02086254025313832,0.06037643260304507,-1.9126118730046713,105.6052383869611
0.02094692300719961,0.06030272379843406,-1.8978191104585207,104.74847406571203
0.0210313057612609,0.06022944432020773,-1.8831628168269372,103.90200168370102
0.021115688515322188,0.0601565901962522,-1.8686412725738695,103.06565705501491
0.021200071269383478,0.06008415750725554,-1.8542527862920668,102.23927925477486
0.021284454023444765,0.06001214238579967,-1.8399956941358013,101.42271054171977
0.021368836777506055,0.059940541015471284,-1.8258683592671616,100.61579628292533
0.021453219531567345,0.05986934962999152,-1.8118691713155428,99.81838488059196
0.02153760228562863,0.05979856451236392,-1.797996545850026,99.0303277008366
0.02162198503968992,0.0597281819940399,-1.7842489238642791,98.25147900442565
0.02170636779375121,0.05965819845410189,-1.7706247712736385,97.48169587938995
0.021790750547812498,0.059588610318463006,-1.7571225784239388,96.72083817546192
0.021875133301873788,0.05951941405908352,-1.743740859611954,95.96876844028012
0.021959516055935078,0.05945060619320323,-1.7304781526169073,95.22535185730649
0.022043898809996364,0.05938218328258947,-1.7173330182430444,94.49045618540373
0.022128281564057654,0.0593141419328007,-1.704304039872655,93.7639517000227
0.02221266431811894,0.059246478792464675,-1.6913898230295406,93.0457111359506
0.02229704707218023,0.05917919055257155,-1.6785889949522446,92.3356096315731
0.02238142982624152,0.05911227394578092,-1.6659002041775732,91.6335246746047
0.022465812580302807,0.0590457257457429,-1.6533221201331045,90.93933604924304
0.022550195334364097,0.05897954276643291,-1.6408534327391227,90.25292578470501
0.022634578088425387,0.05891372186149937,-1.6284928520198019,89.57417810510368
0.022718960842486674,0.05884825992362464,-1.6162391077228087,88.90297938062548
0.022803343596547964,0.058783153883898355,-1.6040909489478015,88.23921807996965
0.022887726350609254,0.05871840071120332,-1.5920471437828834,87.58278472401337
0.02297210910467054,0.05865399741161321,-1.5801064789495811,86.93357184066602
0.02305649185873183,0.05858994102780234,-1.5682677594553258,86.29147392087708
0.02314087461279312,0.05852622863846654,-1.5565298082539574,85.65638737576606
0.023225257366854407,0.0584628573577556,-1.544891465913505,85.02821049483988
0.023309640120915697,0.05839982433471661,-1.533351590291435,84.40684340526762
0.023394022874976984,0.058337126752747825,-1.5219090562169306,83.7921880321814
0.023478405629038274,0.058274761829063326,-1.5105627551800485,83.18414805997415
0.023562788383099564,0.058212726814167594,-1.4993115950278426,82.58262889456638
0.02364717113716085,0.05815101899134037,-1.488154499666928,81.98753762661308
0.02373155389122214,0.058089635676131075,-1.4770904087725167,81.39878299562535
0.02381593664528343,0.058028574215863084,-1.4661182775036057,80.81627535497998
0.023900319399344717,0.05796783198914692,-1.455237076224595,80.23992663779218
0.023984702153406007,0.05790740640540292,-1.4444457902325052,79.6696503236278
0.024069084907467297,0.05784729490439289,-1.4337434194901757,79.10536140603035
0.024153467661528583,0.057787494955760105,-1.4231289783651988,78.54697636084133
0.024237850415589873,0.057728004058578336,-1.412601495374151,77.99441311529081
0.02432223316965116,0.05766881974090885,-1.4021600129325975,77.4475910178379
0.02440661592371245,0.0576099395593658,-1.3918035871098322,76.90643080873892
0.02449099867777374,0.05755136109868957,-1.381531287389313,76.37085459132561
0.024575381431835026,0.05749308197132787,-1.3713421964336625,75.84078580397103
0.024659764185896316,0.057435099817024576,-1.3612354098548494,75.3161491927266
0.024744146939957606,0.05737741230241602,-1.3512100359888901,74.79687078461129
0.024828529694018893,0.05732001712063456,-1.3412651956755006,74.28287786153479
0.024912912448080183,0.05726291199091942,-1.331400022041974,73.77409893483815
0.024997295202141473,0.05720609465823446,-1.3216136602917583,73.27046372043489
0.02508167795620276,0.05714956289289281,-1.3119052674971918,72.77190311453664
0.02516606071026405,0.0570933144901883,-1.3022740123965395,72.27834916994743
0.02525044346432534,0.057037347270033394,-1.2927190751951887,71.789735072912
0.025334826218386626,0.05698165907660361,-1.2832396473707082,71.30599512050226
0.025419208972447916,0.05692624777798819,-1.2738349314821118,70.82706469852917
0.025503591726509203,0.056871111265846985,-1.26450414098273,70.35288025996476
0.025587974480570493,0.05681624745507327,-1.2552465000369128,69.88337930386149
0.025672357234631783,0.056761654283462824,-1.2460612433404847,69.41850035475646
0.02575673998869307,0.056707329711388275,-1.2369476159445618,68.95818294254629
0.02584112274275436,0.056653271721479506,-1.2279048730832205,68.50236758282165
0.02592550549681565,0.05659947831830952,-1.2189322800041236,68.05099575764952
0.026009888250876936,0.056545947528085755,-1.2100291118029443,67.60400989679046
0.026094271004938226,0.05649267739834661,-1.2011946532606927,67.1613533593408
0.026178653758999516,0.05643966599766327,-1.192428198684505,66.7229704157882
0.026263036513060802,0.05638691141534684,-1.183729051751337,66.28880623047039
0.026347419267122092,0.05633441176116011,-1.1750965253547818,65.85880684442611
0.026431802021183382,0.05628216516503451,-1.1665299414549857,65.43291915862912
0.02651618477524467,0.05623016977679185,-1.1580286309312058,65.0110909175948
0.02660056752930596,0.05617842376587057,-1.1495919334375255,64.59327069335046
0.026684950283367245,0.056126925321057015,-1.1412191972610204,64.17940786975933
0.026769333037428535,0.05607567265022059,-1.1329097791829783,63.7694526271908
0.026853715791489825,0.05602466398005411,-1.1246630443425492,63.36335592752653
0.026938098545551112,0.05597389755581793,-1.1164783661029958,62.96106949949526
0.027022481299612402,0.05592337164108859,-1.1083551259206539,62.56254582432743
0.027106864053673692,0.055873084517511606,-1.1002927132162057,62.167738121722195
0.02719124680773498,0.055823034484558234,-1.092290525248515,61.776600336118506
0.02727562956179627,0.05577321985928656,-1.0843479669906628,61.389087123263224
0.02736001231585756,0.05572363897610596,-1.0764644510085741,61.00515383706864
0.027444395069918845,0.05567429018654628,-1.0686393973416477,60.62475651675277
0.027528777823980135,0.05562517185902976,-1.0608722333858385,60.24785187425451
0.02761316057804142,0.055576282378647625,-1.0531623937787025,59.87439728191818
0.02769754333210271,0.05552762014693973,-1.0455093202867571,59.504350760440076
0.027781926086164,0.05547918358167786,-1.0379124616948818,59.13767096707093
0.027866308840225288,0.05543097111665284,-1.0303712736976314,58.77431718406791
0.027950691594286578,0.05538298120146468,-1.0228852187927284,58.41424930739057
0.028035074348347868,0.05533521230131633,-1.0154537661764236,58.05742783563445
0.028119457102409155,0.055287662896810606,-1.0080763916407154,57.70381385919669
0.028203839856470445,0.055240331483750627,-1.0007525774725723,57.353369049668544
0.028288222610531735,0.055193216572942995,-0.9934818123548466,57.00605564944856
0.02837260536459302,0.05514631669000449,-0.9862635912691209,56.66183646157225
0.02845698811865431,0.05509963037517159,-0.9790974154002052,56.32067483975198
0.0285413708727156,0.05505315618311314,-0.9719827920423532,55.982534678623146
0.028625753626776888,0.0550068926827459,-0.9649192345072617,55.647380404191104
0.028710136380838178,0.0549608384570529,-0.9579062620336574,55.31517696447428
0.028794519134899464,0.054914992102904986,-0.9509433996984082,54.98588982033925
0.028878901888960754,0.054869352230884516,-0.9440301783294416,54.65948493652248
0.028963284643022044,0.05482391746511255,-0.9371661344199493,54.33592877283559
0.02904766739708333,0.05477868644307811,-0.9303508100442821,54.01518827554856
0.02913205015114462,0.054733657815470425,-0.9235837527753343,53.697230868947685
0.02921643290520591,0.05468883024601362,-0.9168645156032387,53.38202444706412
0.029300815659267197,0.05464420241130395,-0.9101926568556387,53.06953736556847
0.029385198413328487,0.05459977300064971,-0.9035677401192901,52.75973843382863
0.029469581167389777,0.0545555407159132,-0.8969893341629911,52.452596907126065
0.029553963921451064,0.05451150427135553,-0.8904570128620222,52.14808247902786
0.029638346675512354,0.05446766239348367,-0.8839703551236067,51.84616527391027
0.029722729429573644,0.05442401382089941,-0.8775289448139691,51.546815839630796
0.02980711218363493,0.05438055730415132,-0.8711323706864533,51.250005140345294
0.02989149493769622,0.05433729160558826,-0.8647802263109661,50.95570454946672
0.029975877691757507,0.054294215499215585,-0.8584721100045547,50.66388584276234
0.030060260445818797,0.054251327770553234,-0.8522076247632997,50.37452119158681
0.030144643199880087,0.05420862721649595,-0.8459863781952279,50.08758315624702
0.030229025953941373,0.054166112645175846,-0.8398079824544489,49.803044679497205
0.030313408708002663,0.05412378287582657,-0.8336720541764073,49.520879080159716
0.030397791462063953,0.05408163673864989,-0.8275782144142179,49.24106004687035
0.03048217421612524,0.05403967307468403,-0.8215260885760571,48.96356163194436
0.03056655697018653,0.053997890735673994,-0.8155153063636238,48.68835824536088
0.03065093972424782,0.0539562885839439,-0.80954550171165,48.41542464886311
0.030735322478309107,0.053914865492270904,-0.8036163127284359,48.14473595017176
0.030819705232370397,0.05387362034376138,-0.7977273816372614,47.87626759730921
0.030904087986431683,0.053832552031728494,-0.7918783547189694,47.60999537303214
0.030988470740492973,0.05379165945957188,-0.7860688822553312,47.34589538936988
0.031072853494554263,0.053750941540658764,-0.7802986184734486,47.083944082266676
0.03115723624861555,0.05371039719820715,-0.7745672214910151,46.82411820632526
0.03124161900267684,0.05367002536517032,-0.7688743532625422,46.56639482964974
0.03132600175673813,0.05362982498412338,-0.7632196795263679,46.31075132878559
0.031410384510799416,0.05358979500715108,-0.7576028697526613,46.05716538375456
0.0314947672648607,0.05354993439573737,-0.7520235970922338,45.80561497318277
0.031579150018921996,0.05351024212065674,-0.7464815383260639,45.556078369519625
0.03166353277298328,0.05347071716186669,-0.7409763738158528,45.30853413434601
0.03174791552704457,0.05343135850840214,-0.7355077874551972,45.06296111376927
0.03183229828110586,0.053392165158271054,-0.730075466621666,44.81933843390415
0.03191668103516715,0.05335313611835165,-0.7246791021296106,44.577645496436595
0.032001063789228436,0.05331427040429097,-0.7193183881837362,44.33786197426983
0.03208544654328973,0.053275567040405106,-0.7139930223333915,44.099967807250124
0.032169829297351016,0.053237025059580514,-0.7087027054276733,43.86394319797125
0.0322542120514123,0.05319864350317692,-0.7034471415710986,43.62976860765546
0.032338594805473596,0.05316042142093144,-0.6982260380801932,43.39742475210958
0.03242297755953488,0.05312235787086422,-0.693039105440568,43.166892597754995
0.03250736031359617,0.05308445191918515,-0.6878860572647705,42.938153357729085
0.03259174306765746,0.05304670264020203,-0.682766610250825,42.711188488057935
0.03267612582171875,0.05300910911622996,-0.6776804841413755,42.48597968389764
0.032760508575780035,0.052971670437502026,-0.6726274016834646,42.262508875843395
0.03284489132984133,0.05293438570208096,-0.6676070885889853,42.04075822630494
0.032929274083902615,0.052897254015772416,-0.6626192734957881,41.82071012594713
0.0330136568379639,0.05286027449203918,-0.6576636879292241,41.60234719019356
0.033098039592025195,0.052823446251916435,-0.6527400662645073,41.38565225579311
0.03318242234608648,0.05278676842392853,-0.6478481456894993,41.170608377447216
0.03326680510014777,0.05275024014400648,-0.6429876661681657,40.95719882449687
0.03335118785420906,0.052713860555406916,-0.6381583704045211,40.74540707766855
0.03343557060827035,0.05267762880863195,-0.633360003807165,40.53521682587722
0.033519953362331635,0.052641544061350076,-0.6285923144544405,40.326611963085895
0.03360433611639292,0.052605605478318294,-0.6238550530599456,40.11957658521998
0.033688718870454215,0.05256981223130515,-0.6191479729387597,39.914094987136096
0.0337731016245155,0.05253416349901479,-0.6144708299740742,39.7101516596434
0.03385748437857679,0.052498658467012176,-0.6098233825843726,39.50773128657719
0.03394186713263808,0.0524632963276491,-0.6052053916910438,39.306818741923045
0.03402624988669937,0.052428076279991326,-0.6006166206866466,39.10739908699106
0.034110632640760655,0.05239299752974664,-0.5960568354034308,38.909457567638945
0.03419501539482195,0.052358059289193695,-0.5915258040825551,38.71297961154276
0.034279398148883235,0.05232326077711223,-0.587023297343575,38.517950825515065
0.03436378090294452,0.052288601218713635,-0.5825490881545106,38.32435699286869
0.034448163657005815,0.052254079845572836,-0.5781029518023422,38.1321840708259
0.0345325464110671,0.052219695895560934,-0.5736846658639143,37.941418187971806
0.03461692916512839,0.052185448612778636,-0.5692940101773045,37.752045641750954
0.03470131191918968,0.052151337247490784,-0.5649307668135499,37.564052896006864
0.03478569467325097,0.052117361056061504,-0.5605947200489219,37.377426578562954
0.034870077427312254,0.05208351930089022,-0.5562856563374696,37.1921534788445
0.03495446018137355,0.052049811250348535,-0.5520033642841051,37.008220545540794
0.035038842935434834,0.052016236178718096,-0.5477476346179406,36.825614884306674
0.03512322568949612,0.05198279336612897,-0.5435182601661186,36.6443237555025
0.035207608443557414,0.05194948209849892,-0.5393150358279986,36.46433457197213
0.0352919911976187,0.0519163016674735,-0.5351377585497152,36.285634896858134
0.03537637395167999,0.05188325137036687,-0.5309862272991266,36.108212441453205
0.03546075670574128,0.05185033051010337,-0.5268602430410896,35.93205506308745
0.03554513945980257,0.05181753839515992,-0.5227596087131126,35.75715076305087
0.035629522213863854,0.05178487433950891,-0.5186841292013744,35.58348768454995
0.03571390496792514,0.051752337662562035,-0.5146336113171,35.41105411069825
0.035798287721986434,0.051719927689114854,-0.510607863773207,35.23983846254003
0.03588267047604772,0.051687643749291884,-0.5066066971613559,35.06982929710635
0.03596705323010901,0.051655485178492354,-0.5026299239293506,34.90101530550312
0.0360514359841703,0.051623451317336935,-0.49867735835874516,34.7333853110303
0.03613581873823159,0.051591541511614804,-0.49474881654290925,34.566928267331974
0.036220201492292874,0.05155975511223158,-0.49084411636532277,34.40163325657655
0.03630458424635417,0.05152809147515766,-0.48696307747818857,34.23748948766629
0.036388967000415454,0.051496549961377695,-0.48310552128137196,34.0744862944763
0.03647334975447674,0.051465129936839965,-0.47927127090160404,33.91261313412147
0.036557732508538034,0.05143383077240704,-0.47546015117204643,33.751859585251914
0.03664211526259932,0.05140265184380664,-0.4716719886120382,33.59221534637554
0.03672649801666061,0.051371592531583306,-0.46790661140723966,33.43367023420752
0.0368108807707219,0.05134065222105051,-0.464163849389962,33.27621418204645
0.03689526352478319,0.05130983030224359,-0.46044353401982807,33.11983723817651
0.03697964627884447,0.05127912616987287,-0.45674549836469414,32.96452956429457
0.03706402903290577,0.05124853922327774,-0.45306957708181006,32.810281433963134
0.03714841178696705,0.05121806886638119,-0.4494156063992536,32.65708323108721
0.03723279454102834,0.0511877145076445,-0.4457834240976801,32.5049254484157
0.03731717729508963,0.05115747556002326,-0.442172869492218,32.3537986860662
0.03740156004915092,0.051127351440923126,-0.43858378341468995,32.20369365007342
0.037485942803212206,0.051097341572156674,-0.43501600819605013,32.05460115096
0.0375703255572735,0.051067445379900316,-0.43146938764912246,31.906512102330254
0.037654708311334786,0.051037662294652265,-0.4279437670514197,31.759417519485574
0.03773909106539607,0.051007991751190425,-0.42443899312840383,31.6133085180616
0.037823473819457366,0.05097843318853122,-0.42095491403683205,31.468176312686793
0.03790785657351865,0.050948986049888734,-0.4174913793483377,31.324012215661636
0.03799223932757994,0.05091964978263426,-0.4140482400333365,31.1808076356586
0.038076622081641226,0.05089042383825651,-0.4106253484450537,31.038554076441965
0.03816100483570252,0.05086130767232225,-0.4072225583037463,30.89724313560775
0.038245387589763806,0.05083230074443714,-0.4038397246812595,30.75686650334285
0.03832977034382509,0.05080340251820758,-0.40047670398568425,30.61741596120341
0.038414153097886386,0.0507746124612023,-0.39713335394625204,30.478883380911764
0.03849853585194767,0.050745930044915066,-0.3938095335984686,30.341260723172216
0.03858291860600896,0.0507173547447274,-0.39050510326936383,30.204540036504433
0.03866730136007025,0.050688886039871865,-0.3872199245630208,30.06871345609497
0.03875168411413154,0.050660523413395823,-0.38395386034626267,29.93377320266616
0.038836066868192826,0.050632266352125414,-0.38070677473455206,29.799711581362317
0.03892044962225412,0.050604114346630306,-0.3774785330780075,29.666520980652543
0.039004832376315406,0.05057606689118858,-0.37426900194769175,29.534193871250505
0.03908921513037669,0.05054812348375195,-0.3710780491220733,29.402722805050228
0.039173597884437986,0.050520283625911724,-0.367905543573551,29.272100414077975
0.03925798063849927,0.050492546822864755,-0.3647513554553692,29.142319409460036
0.03934236339256056,0.05046491258338019,-0.3616153560884303,29.01337258040581
0.03942674614662185,0.05043738041976618,-0.35849741794858225,28.88525279320616
0.03951112890068314,0.050409949847837386,-0.3553974146537895,28.757952990246842
0.039595511654744425,0.05038262038688235,-0.352315220951696,28.63146618903642
0.03967989440880572,0.05035539155963185,-0.3492507127072022,28.50578548124883
0.039764277162867005,0.0503282628922271,-0.34620376689026333,28.380904031780087
0.03984865991692829,0.05030123391418861,-0.3431742615638598,28.25681507781888
0.039933042670989585,0.05027430415838516,-0.34016207587208314,28.133511927931036
0.04001742542505087,0.05024747316100337,-0.3371670900284105,28.01098796115739
0.04010180817911216,0.05022074046151751,-0.33418918530407815,27.88923662612495
0.040186190933173445,0.05019410560265954,-0.3312282440167005,27.768251440171117
0.04027057368723474,0.050167568130389625,-0.3282841495189386,27.64802598848077
0.040354956441296025,0.05014112759386692,-0.32535678618734654,27.528553923235922
0.04043933919535731,0.050114783545420774,-0.32244603941138994,27.40982896277777
0.040523721949418605,0.05008853554052205,-0.31955179558254976,27.29184489078098
0.04060810470347989,0.050062383137755,-0.316673942083618,27.174595555440035
0.04069248745754118,0.050036325898789244,-0.31381236727810347,27.058074868667223
0.04077687021160247,0.050010363388352144,-0.31096696049978867,26.942276805302363
0.04086125296566376,0.04998449517420179,-0.30813761204232293,26.8271954023339
0.040945635719725045,0.04995872082709944,-0.30532421314915137,26.71282475813122
0.04103001847378634,0.04993303992078329,-0.30252665600337103,26.599159031687975
0.041114401227847625,0.049907452031941864,-0.2997448337178046,26.4861924418764
0.04119878398190891,0.04988195674018781,-0.2969786403251833,26.373919266712093
0.041283166735970205,0.04985655362803223,-0.29422797076846585,26.26233384262947
0.04136754949003149,0.049831242280858924,-0.29149272089126743,26.15143056376757
0.04145193224409278,0.049806022286899225,-0.2887727874284147,26.04120388126588
0.04153631499815407,0.049780893237207,-0.2860680679965588,25.931648302570263
0.04162069775221536,0.04975585472563379,-0.2833784610850456,25.82275839074878
0.041705080506276644,0.04973090634880442,-0.2807038660467578,25.71452876381705
0.04178946326033794,0.0497060477060928,-0.27804418308910606,25.606954094073203
0.041873846014399224,0.0496812783995979,-0.2753993132652006,25.500029107442316
0.04195822876846051,0.04965659803412014,-0.272769158465044,25.39374858282982
0.042042611522521804,0.04963200621713783,-0.2701536214069016,25.288107351484275
0.04212699427658309,0.04960750255878413,-0.2675526056287021,25.1831002963688
0.04221137703064438,0.049583086671824025,-0.26496601547960275,25.078722351541476
0.042295759784705664,0.04955875817163158,-0.2623937561116918,24.974968501544318
0.04238014253876696,0.04953451667616759,-0.2598357334716379,24.871833780800774
0.042464525292828244,0.049510361805957255,-0.2572918542926663,24.769313273021584
0.04254890804688953,0.04948629318406833,-0.25476202608640364,24.667402110618877
0.042633290800950824,0.04946231043608923,-0.25224615713500764,24.56609547412841
0.04271767355501211,0.04943841319010761,-0.2497441564832572,24.465388591639737
0.0428020563090734,0.049414601076688956,-0.24725593393085266,24.36527673823424
0.04288643906313469,0.04939087372885567,-0.2447814000247055,24.26575523543097
0.04297082181719598,0.04936723078206613,-0.24232046605136492,24.166819450640034
0.04305520457125726,0.049343671874194014,-0.2398730440295882,24.06846479662342
0.04313958732531856,0.049320196645508,-0.23743904670289329,23.970686730963312
0.04322397007937984,0.0492968047386514,-0.23501838753229531,23.87348075553759
0.04330835283344113,0.0492734957986224,-0.2326109806890404,23.776842416002513
0.04339273558750242,0.049250269472754,-0.23021674104755618,23.680767301282387
0.04347711834156371,0.04922712541069471,-0.2278355841783215,23.585251043066247
0.043561501095624997,0.04920406326438891,-0.22546742634098482,23.49028931531125
0.04364588384968629,0.04918108268805782,-0.22311218447741155,23.395877833752834
0.043730266603747577,0.04915818333818054,-0.22076977620494542,23.30201235542154
0.04381464935780886,0.04913536487347519,-0.21844011980966638,23.208688678166247
0.043899032111870157,0.04911262695488028,-0.21612313423976115,23.11590264018386
0.04398341486593144,0.04908996924553647,-0.213818739098957,23.02365011955537
0.04406779761999273,0.049067391410768255,-0.2115268546400202,22.931927033787918
0.04415218037405402,0.04904489311806581,-0.20924740175842693,22.840729339363282
0.04423656312811531,0.049022474037067394,-0.20698030198592576,22.750053031292197
0.044320945882176596,0.04900013383954157,-0.204725477484347,22.659894142674514
0.04440532863623788,0.04897787219936963,-0.20248285103942543,22.570248744265527
0.044489711390299176,0.04895568879252843,-0.20025234605465414,22.48111294404769
0.04457409414436046,0.048933583297073244,-0.19803388654523868,22.392482886808292
0.04465847689842175,0.048911555393120566,-0.19582739713220398,22.304354753722514
0.04474285965248304,0.04888960476283184,-0.19363280303633523,22.216724761942093
0.04482724240654433,0.04886773109039626,-0.19145003007252992,22.129589164189394
0.044911625160605616,0.04884593406201466,-0.18927900464390568,22.04294424835675
0.04499600791466691,0.048824213365883135,-0.18711965373613904,21.956786337111108
0.045080390668728196,0.04880256869217699,-0.18497190491181836,21.871111787503906
0.04516477342278948,0.04878099973303458,-0.1828356863049212,21.78591699058586
0.045249156176850776,0.048759506182541754,-0.18071092661522403,21.70119837102704
0.04533353893091206,0.04873808773671603,-0.17859755510294306,21.61695238674163
0.04541792168497335,0.04871674409349112,-0.1764955015833074,21.53317552851777
0.04550230443903464,0.04869547495270172,-0.1744046964212238,21.449864319652054
0.04558668719309593,0.04867428001606818,-0.17232507052607104,21.367015315588834
0.045671069947157215,0.04865315898718151,-0.1702565553464659,21.284625103564228
0.04575545270121851,0.04863211157148852,-0.1681990828651001,21.20269030225453
0.045839835455279795,0.048611137476277044,-0.16615258559372226,21.12120756142944
0.04592421820934108,0.04859023641066135,-0.1641169965680458,21.040173561609425
0.046008600963402375,0.04856940808556769,-0.16209224934280275,20.95958501372776
0.04609298371746366,0.048548652213719984,-0.1600782779868668,20.87943865879671
0.04617736647152495,0.04852796850962558,-0.15807501707835048,20.79973126757807
0.04626174922558624,0.048507356689561416,-0.15608240169979481,20.720459640257822
0.04634613197964753,0.048486816471559877,-0.15410036743345668,20.641620606125084
0.046430514733708815,0.048466347575395134,-0.15212885035660495,20.56321102325498
0.0465148974877701,0.048445949722569576,-0.15016778703685318,20.48522777819558
0.046599280241831395,0.048425622636300195,-0.14821711452758368,20.407667785658926
0.04668366299589268,0.048405366041505325,-0.14627677036339648,20.33052798821573
0.04676804574995397,0.04838517966479129,-0.14434669255562937,20.253805355994196
0.04685242850401526,0.0483650632344394,-0.14242681958790282,20.17749688638233
0.04693681125807655,0.04834501648039286,-0.1405170904117483,20.10159960373436
0.047021194012137835,0.04832503913424401,-0.13861744444223323,20.026110559080468
0.04710557676619913,0.04830513092922146,-0.13672782155369845,19.9510268298404
0.047189959520260415,0.048285291600177645,-0.1348481620754729,19.87634551954062
0.0472743422743217,0.04826552088357615,-0.13297840678769468,19.8020637575349
0.047358725028382995,0.04824581851747942,-0.13111849691717037,19.728178698728488
0.04744310778244428,0.04822618424153654,-0.1292683741332068,19.654687523305686
0.04752749053650557,0.04820661779697102,-0.12742798054360982,19.581587436460794
0.04761187329056686,0.04818711892656869,-0.125597258690612,19.50887566813232
0.04769625604462815,0.04816768737466603,-0.12377615154693,19.436549472740705
0.047780638798689434,0.048148322887138065,-0.12196460251180508,19.364606128928965
0.04786502155275073,0.04812902521138698,-0.12016255540712173,19.29304293930683
0.047949404306812014,0.04810979409633023,-0.11836995447355303,19.221857230197855
0.0480337870608733,0.04809062929238931,-0.1165867443667663,19.15104635138967
0.048118169814934594,0.04807153055147823,-0.1148128701536173,19.080607675887318
0.04820255256899588,0.04805249762699238,-0.11304827730847222,19.010538599669633
0.04828693532305717,0.04803353027379725,-0.11129291170948363,18.940836541448522
0.04837131807711846,0.04801462824821748,-0.10954671963496043,18.871498942431266
0.04845570083117975,0.04799579130802588,-0.10780964775975121,18.802523266085664
0.048540083585241034,0.04797701921243258,-0.10608164315166047,18.733906997908047
0.04862446633930232,0.04795831172207426,-0.10436265326797223,18.665647645194095
0.048708849093363614,0.047939668599003546,-0.10265262595187252,18.597742736812478
0.0487932318474249,0.04792108960667839,-0.10095150942907338,18.530189822981164
0.04887761460148619,0.047902574509951716,-0.09925925230433386,18.462986475046478
0.04896199735554748,0.0478841230750611,-0.09757580355808315,18.396130285264814
0.04904638010960877,0.04786573506961825,-0.0959011125431255,18.329618866586983
0.049130762863670054,0.047847410262599185,-0.0942351289812402,18.2634498524451
0.04921514561773135,0.047829148424333896,-0.09257780295998774,18.19762089654209
0.049299528371792634,0.04781094932649656,-0.09092908492940222,18.13212967264373
0.04938391112585392,0.047792812742095486,-0.08928892569882052,18.06697387437304
0.049468293879915214,0.0477747384454634,-0.08765727643369559,18.002151215007302
0.0495526766339765,0.0477567262122478,-0.08603408865243978,17.937659427277374
0.04963705938803779,0.04773877581940115,-0.0844193142233376,17.873496263169486
0.04972144214209908,0.047720887045171655,-0.0828129053614397,17.809659493729267
0.04980582489616037,0.04770305966909334,-0.0812148146255689,17.7461469088682
0.04989020765022165,0.047685293471977204,-0.07962499491523278,17.68295631717233
0.04997459040428295,0.047667588235901594,-0.07804339946771144,17.62008554571321
0.05005897315834423,0.04764994374420317,-0.07646998185504739,17.557532439861138
0.05014335591240552,0.04763235978146764,-0.07490469598119809,17.495294863100515
0.05022773866646681,0.04761483613352099,-0.07334749607905167,17.433370696847383
0.0503121214205281,0.0475973725874203,-0.0717983367076318,17.371757840269233
0.050396504174589386,0.04757996893144494,-0.07025717274926535,17.310454210106663
0.05048088692865068,0.04756262495508785,-0.0687239594067437,17.249457740497423
0.050565269682711966,0.047545340449046763,-0.06719865220057475,17.1887663828023
0.05064965243677325,0.0475281152052155,-0.06568120696624469,17.12837810543307
0.050734035190834546,0.047510949016675685,-0.06417157985145128,17.068290893682544
0.05081841794489583,0.047493841677687866,-0.0626697273135095,17.008502749556484
0.05090280069895712,0.0474767929836835,-0.06117560611658224,16.949011691607552
0.050987183453018406,0.04745980273125636,-0.05968917332912138,16.889815754771053
0.0510715662070797,0.04744287071815435,-0.05821038632123088,16.83091299020274
0.051155948961140986,0.04742599674327139,-0.056739202762073226,16.772301465118396
0.05124033171520227,0.04740918060663923,-0.05527558061734972,16.71397926263526
0.051324714469263566,0.04739242210941937,-0.05381947814674426,16.65594448161526
0.05140909722332485,0.047375721053895224,-0.05237085390142315,16.59819523651021
0.05149347997738614,0.04735907724346409,-0.05092966672156596,16.540729657208498
0.05157786273144743,0.0473424904826294,-0.04949587573388836,16.48354588888374
0.05166224548550872,0.047325960576992905,-0.04806944034925742,16.426642091845153
0.051746628239570006,0.04730948733324701,-0.04665032026023752,16.370016441389538
0.0518310109936313,0.047293070559167164,-0.04523847543874204,16.31366712765499
0.051915393747692586,0.04727671006360427,-0.04383386613365836,16.25759235547632
0.05199977650175387,0.04726040565647706,-0.04243645286854569,16.201790344242035
0.052084159255815166,0.04724415714876495,-0.04104619643928631,16.146259327753
0.05216854200987645,0.04722796435250052,-0.03966305791179625,16.09099755408268
0.05225292476393774,0.047211827080762055,-0.03828699861982088,16.03600328543896
0.05233730751799903,0.04719574514766661,-0.03691798016262604,15.981274798027496
0.05242169027206032,0.04717971836836264,-0.03555596440280384,15.92681038191668
0.052506073026121605,0.04716374655902283,-0.03420091346410192,15.872608340904064
0.0525904557801829,0.04714782953683723,-0.03285278972918659,15.818666992384204
0.052674838534244185,0.04713196712000613,-0.03151155583755649,15.764984667218245
0.05275922128830547,0.04711615912773312,-0.030177174683365227,15.71155970960462
0.052843604042366765,0.04710040538021834,-0.02884960941331416,15.658390476951492
0.05292798679642805,0.047084705698651474,-0.027528823424575855,15.605475339750406
0.05301236955048934,0.04706905990520516,-0.02621478036271796,15.552812681451513
0.053096752304550625,0.04705346782302809,-0.024907444119658617,15.50040089834004
0.05318113505861192,0.047037929276238725,-0.023606778831602337,15.448238399414246
0.053265517812673205,0.04702244408991825,-0.022312748877079347,15.39632360626462
0.05334990056673449,0.04700701209010438,-0.021025318874920096,15.344654952954524
0.053434283320795785,0.04699163310378473,-0.019744453682300378,15.293230885902076
0.05351866607485707,0.04697630695889041,-0.01847011839278112,15.242049863763402
0.05360304882891836,0.04696103348428979,-0.01720227833435395,15.191110357317083
0.05368743158297965,0.04694581250978185,-0.015940899067593772,15.140410849349939
0.05377181433704094,0.04693064386609037,-0.014685946383672821,15.089949834544097
0.053856197091102224,0.04691552738485733,-0.013437386302554533,15.039725819365193
0.05394057984516352,0.04690046289863702,-0.012195185071085302,14.989737321951887
0.054024962599224804,0.046885450240889796,-0.010959309161187925,14.939982872006565
0.05410934535328609,0.04687048924597592,-0.009729725268021294,14.890461010687176
0.054193728107347384,0.046855579749149966,-0.00850640030815386,14.841170290500346
0.05427811086140867,0.046840721586554265,-0.007289301417837013,14.792109275195596
0.05436249361546996,0.04682591459521357,-0.0060783959511461205,14.743276539660657
0.05444687636953125,0.04681115861302884,-0.0048736514782898865,14.694670669818034
0.05453125912359254,0.046796453478771566,-0.0036750357838606362,14.646290262522665
0.054615641877653824,0.046781799032078034,-0.002482516865069506,14.598133925460534
0.05470002463171512,0.04676719511344344,-0.001296062930115749,14.550200277048589
0.054784407385776404,0.04675264156421648,-0.00011564239642636309,14.502487946335677
0.05486879013983769,0.046738138226593576,0.0010587761109839278,14.45499557290441
0.054953172893898984,0.04672368494361333,0.002227223761169128,14.40772180677426
0.05503755564796027,0.046709281559150946,0.003389731518897321,14.360665308305638
0.05512193840202156,0.046694927917912896,0.004546330146296018,14.313824748104912
0.055206321156082844,0.046680623865431314,0.005697050204436671,14.267198806930573
0.05529070391014414,0.04666636924805873,0.006841922054937832,14.220786175600336
0.055375086664205424,0.04665216391296261,0.007980975861557216,14.17458555489922
0.05545946941826671,0.046638007708120176,0.009114241591738903,14.128595655488644
0.055543852172328004,0.04662390048231305,0.010241749018196078,14.082815197816418
0.05562823492638929,0.04660984208512215,0.011363527720418709,14.037242912027859
0.05571261768045058,0.04659583236692227,0.01247960708619944,13.991877537877574
0.05579700043451187,0.04658187117887727,0.013590016313158593,13.946717824642448
0.05588138318857316,0.04656795837293472,0.014694784410224315,13.901762531035402
0.05596576594263444,0.04655409380182099,0.01579394019911584,13.857010425120082
0.05605014869669574,0.04654027731903623,0.016887512315827635,13.812460284226457
0.05613453145075702,0.0465265087788493,0.017975529212038932,13.76811089486734
0.05621891420481831,0.04651278803629293,0.019058019156603212,13.72396105265569
0.0563032969588796,0.046499114947158866,0.020135010236946638,13.680009562222924
0.05638767971294089,0.046485489367992884,0.021206530360491804,13.636255237137917
0.056472062467002176,0.046471911156090125,0.022272607256054844,13.59269689982699
0.05655644522106347,0.04645838016949023,0.023333268475220326,13.549333381494668
0.056640827975124756,0.04644489626697248,0.024388541393723706,13.50616352204526
0.05672521072918604,0.04643145930805148,0.025438453212841328,13.463186170005265
0.056809593483247336,0.04641806915297214,0.02648303096070226,13.42040018244659
0.05689397623730862,0.04640472566270512,0.02752230149363033,13.37780442491058
0.05697835899136991,0.04639142869894239,0.02855629149748795,13.335397771332808
0.0570627417454312,0.04637817812409254,0.029585027488983506,13.293179103968622
0.05714712449949249,0.04636497380127629,0.030608535816941895,13.251147313319537
0.057231507253553776,0.04635181559432207,0.031626842663659005,13.209301298060284
0.05731589000761506,0.04633870336776147,0.0326399740460932,13.16763996496673
0.057400272761676356,0.046325636986825,0.033647955817217134,13.126162228844434
0.05748465551573764,0.046312616317437466,0.03465081366720346,13.08486701245797
0.05756903826979893,0.04629964122621392,0.035648573124706484,13.043753246461021
0.05765342102386022,0.04628671158045515,0.03664125955809139,13.002819869327098
0.05773780377792151,0.046273827248143454,0.037628898176635506,12.962065827281084
0.057822186531982796,0.046260988097938376,0.0386115140317389,12.92149007423135
0.05790656928604409,0.0462481939991727,0.039589132018164275,12.88109157170264
0.057990952040105376,0.046235444821847875,0.040561776875152944,12.840869288769674
0.05807533479416666,0.046222740436630355,0.04152947318767897,12.800822201991295
0.058159717548227956,0.04621008071484714,0.04249224538757179,12.760949295345405
0.05824410030228924,0.04619746552848181,0.04345011775466734,12.721249560164562
0.05832848305635053,0.046184894750170506,0.044403114417970624,12.681721995072115
0.05841286581041182,0.04617236825319791,0.04535125935680151,12.642365605919084
0.05849724856447311,0.04615988591149315,0.04629457640187473,12.603179405721662
0.058581631318534395,0.04614744759962614,0.04723308923650027,12.564162414599327
0.05866601407259569,0.04613505319280333,0.04816682139758477,12.525313659713575
0.058750396826656975,0.04612270256686398,0.04909579627681815,12.486632175207287
0.05883477958071826,0.04611039559827623,0.05002003712167813,12.448117002144693
0.058919162334779555,0.04609813216413343,0.05093956703659197,12.409767188451932
0.05900354508884084,0.04608591214215009,0.051854408983935674,12.37158178885822
0.05908792784290213,0.04607373541065836,0.05276458578512422,12.333559864837612
0.05917231059696342,0.04606160184860406,0.05367012012165384,12.295700484551277
0.05925669335102471,0.046049511335543164,0.054571034536143426,12.258002722790499
0.059341076105085995,0.046037463751637926,0.055467351433346135,12.220465660920055
0.05942545885914729,0.04602545897765341,0.0563590930811988,12.183088386822304
0.059509841613208575,0.04601349689495369,0.057246281611812666,12.145869994841773
0.05959422436726986,0.04600157738549844,0.05812893902249838,12.108809585730254
0.05967860712133115,0.04598970033183908,0.05900708717672121,12.071906266592537
0.05976298987539244,0.04597786561711542,0.05988074780511665,12.035159150832607
0.05984737262945373,0.045966073125052284,0.06074994250649235,11.998567358100368
0.059931755383515015,0.04595432273995565,0.06161469274873266,11.962130014238966
0.06001613813757631,0.04594261434670949,0.06247501986981252,11.925846251232517
0.060100520891637595,0.04593094783077211,0.06333094507872117,11.889715207154472
0.06018490364569888,0.045919323078172924,0.06418248945641158,11.853736026116398
0.060269286399760175,0.04590773997550889,0.06502967395674641,11.817907858217257
0.06035366915382146,0.04589619840994132,0.06587251940741368,11.782229859493302
0.06043805190788275,0.045884698269192385,0.06671104651085491,11.746701191868278
0.06052243466194404,0.04587323944154183,0.06754527584515202,11.711321023104258
0.06060681741600533,0.04586182181582384,0.06837522786499095,11.676088526752904
0.060691200170066614,0.04585044528142357,0.06920092290247926,11.641002882107191
0.06077558292412791,0.045839109728273965,0.07002238116808446,11.606063274153607
0.060859965678189194,0.0458278150468526,0.07083962275150713,11.571268893524834
0.06094434843225048,0.04581656112817843,0.07165266762253975,11.53661893645286
0.061028731186311774,0.045805347863808674,0.07246153563195001,11.502112604722585
0.06111311394037306,0.045794175145835676,0.07326624651234148,11.467749105625819
0.06119749669443435,0.045783042866883665,0.07406681987896668,11.433527651915771
0.06128187944849564,0.0457719509201057,0.07486327523061043,11.399447461761937
0.06136626220255693,0.045760899199180756,0.07565563195041936,11.365507758705508
0.061450644956618214,0.045749887598310474,0.07644390930671596,11.33170777161505
0.06153502771067951,0.045738916012216184,0.07722812645383348,11.298046734642776
0.061619410464740794,0.04572798433613592,0.07800830243292722,11.264523887181126
0.06170379321880208,0.04571709246582147,0.07878445617279084,11.231138473819813
0.06178817597286337,0.045706240297535325,0.079556606490637,11.19788974430325
0.06187255872692466,0.04569542772804777,0.080324772092911,11.16477695348843
0.06195694148098595,0.04568465465463402,0.08108897157608919,11.131799361303123
0.062041324235047234,0.045673920975071274,0.08184922342742373,11.098956232704596
0.06212570698910853,0.04566322658763565,0.082605546025734,11.066246837638566
0.062210089743169814,0.045652571391099836,0.08335795764221343,11.03367045099872
0.0622944724972311,0.04564195528472968,0.08410647644112812,11.00122635258646
0.062378855251292394,0.04563137816828167,0.0848511204806095,10.968913827071106
0.06246323800535368,0.04562083994200012,0.08559190771339775,10.936732163950506
0.06254762075941497,0.04561034050661438,0.08632885598758389,10.904680657511937
0.06263200351347627,0.04559987976333605,0.08706198304735224,10.87275860679343
0.06271638626753755,0.045589457613856174,0.08779130653368084,10.840965315545445
0.06280076902159884,0.04557907396034278,0.08851684398512516,10.809300092192903
0.06288515177566013,0.04556872870543792,0.08923861283848122,10.777762249797568
0.06296953452972141,0.045558421752255066,0.08995663042951829,10.746351106020825
0.0630539172837827,0.04554815300437655,0.0906709139937023,10.715065983086694
0.063138300037844,0.04553792236585074,0.09138148066685048,10.683906207745366
0.06322268279190528,0.04552772974118962,0.09208834748588623,10.65287111123692
0.06330706554596657,0.04551757503536608,0.09279153138948093,10.62196002925545
0.06339144830002787,0.045507458153811436,0.09349104921877949,10.591172301913515
0.06347583105408915,0.04549737900241262,0.09418691771801813,10.560507273706932
0.06356021380815044,0.04548733748750993,0.09487915353526155,10.529964293479859
0.06364459656221173,0.04547733351589438,0.09556777322303356,10.49954271439027
0.06372897931627301,0.04546736699480507,0.09625279323898406,10.469241893875644
0.0638133620703343,0.04545743783192703,0.09693422994655654,10.439061193619086
0.0638977448243956,0.04544754593538822,0.09761209961560935,10.408999979515698
0.06398212757845688,0.045437691213757764,0.09828641842311825,10.379057621639268
0.06406651033251817,0.04542787357604277,0.09895720245373374,10.34923349420923
0.06415089308657947,0.04541809293168662,0.09962446770051114,10.319526975558052
0.06423527584064075,0.045408349190565946,0.10028823006545906,10.289937448098755
0.06431965859470204,0.04539864226298862,0.10094850536019706,10.260464298292858
0.06440404134876333,0.04538897205969132,0.10160530930659517,10.231106916618554
0.06448842410282461,0.04537933849183709,0.1022586575373512,10.201864697539236
0.0645728068568859,0.04536974147101308,0.10290856559662487,10.172737039472198
0.0646571896109472,0.04536018090922827,0.10355504894064227,10.143723344757756
0.06474157236500848,0.045350656718910906,0.10419812293825936,10.114823019628574
0.06482595511906977,0.04534116881290657,0.10483780287161615,10.086035474179262
0.06491033787313107,0.04533171710447577,0.10547410393669177,10.057360122336304
0.06499472062719235,0.04532230150729153,0.10610704124388093,10.028796381828196
0.06507910338125364,0.04531292193543742,0.10673662981860854,10.000343674155928
0.06516348613531493,0.04530357830340507,0.10736288460186838,9.972001424563638
0.06524786888937621,0.04529427052609213,0.1079858204508124,9.94376906200965
0.0653322516434375,0.045284998518800114,0.10860545213933426,9.915646019137645
0.0654166343974988,0.04527576219723203,0.10922179435859958,9.887631732248193
0.06550101715156008,0.04526656147749031,0.10983486171761037,9.859725641270515
0.06558539990562137,0.045257396276074884,0.11044466874379744,9.831927189734447
0.06566978265968267,0.04524826650988058,0.11105122988350402,9.804235824742731
0.06575416541374395,0.04523917209619547,0.11165455950259018,9.776650996943534
0.06583854816780524,0.04523011295269857,0.11225467188694571,9.749172160503145
0.06592293092186653,0.04522108899745757,0.11285158124300398,9.721798773079037
0.06600731367592781,0.045212100148927195,0.11344530169833877,9.69453029579307
0.0660916964299891,0.045203146325946665,0.1140358473021097,9.667366193204977
0.0661760791840504,0.04519422744773804,0.11462323202565683,9.640305933286067
0.06626046193811168,0.0451853434339039,0.11520746976297147,9.61334898739321
0.06634484469217297,0.04517649420442561,0.11578857433125167,9.586494830242948
0.06642922744623427,0.045167679679661094,0.11636655947137386,9.559742939885993
0.06651361020029554,0.04515889978034289,0.11694143884842667,9.533092797681817
0.06659799295435684,0.04515015442757611,0.11751322605218562,9.50654388827348
0.06668237570841813,0.0451414435428368,0.11808193459766425,9.480095699562787
0.06676675846247941,0.045132767047969626,0.1186475779255689,9.453747722685536
0.0668511412165407,0.045124124865185966,0.11921016940276274,9.427499451987078
0.066935523970602,0.04511551691706235,0.119769722322844,9.401350384998018
0.06701990672466328,0.045106943126538096,0.1203262499065394,9.375300022410219
0.06710428947872457,0.045098403416913645,0.12087976530222022,9.349347868052897
0.06718867223278585,0.04508989771184876,0.12143028158640057,9.323493428869066
0.06727305498684714,0.04508142593536037,0.12197781176415834,9.29773621489206
0.06735743774090844,0.04507298801182094,0.12252236876964462,9.272075739222359
0.06744182049496972,0.045064583865956756,0.12306396546655174,9.246511518004564
0.06752620324903101,0.04505621342284556,0.12360261464853028,9.221043070404566
0.0676105860030923,0.045047876607915475,0.12413832903971178,9.195669918586974
0.06769496875715358,0.045039573346942384,0.1246711212950844,9.170391587692679
0.06777935151121488,0.045031303566048946,0.12520100400103606,9.145207605816635
0.06786373426527617,0.04502306719170211,0.12572798967571996,9.120117503985842
0.06794811701933745,0.04501486415071187,0.1262520907695488,9.095120816137507
0.06803249977339874,0.04500669437022909,0.12677331966560956,9.070217079097395
0.06811688252746004,0.044998557777744155,0.12729168868011298,9.045405832558387
0.06820126528152132,0.04499045430108488,0.1278072100628287,9.020686619059195
0.06828564803558261,0.04498238386841494,0.12831989599750004,8.996058983963277
0.0683700307896439,0.04497434640823232,0.1288297586023064,8.971522475437949
0.06845441354370518,0.04496634184936729,0.1293368099302401,8.94707664443364
0.06853879629776648,0.04495837012098093,0.1298410619695587,8.92272104466334
0.06862317905182777,0.04495043115256344,0.13034252664420398,8.898455232582258
0.06870756180588905,0.04494252487393231,0.13084121581418984,8.87427876736761
0.06879194455995034,0.0449346512152309,0.13133714127604357,8.85019121089859
0.06887632731401164,0.04492681010692666,0.13183031476319718,8.826192127736542
0.06896071006807292,0.04491900147980951,0.13232074794639814,8.80228108510527
0.06904509282213421,0.044911225264990175,0.13280845243410555,8.778457652871504
0.0691294755761955,0.0449034813938987,0.13329343977289776,8.754721403525593
0.06921385833025678,0.044895769798282706,0.13377572144785788,8.731071912162328
0.06929824108431808,0.04488809041020589,0.13425530888297654,8.707508756461866
0.06938262383837937,0.044880443162046396,0.13473221344153252,8.684031516670936
0.06946700659244065,0.044872827986495334,0.13520644642649593,8.660639775584134
0.06955138934650194,0.04486524481655507,0.13567801908087995,8.63733311852536
0.06963577210056324,0.0448576935855378,0.13614694258816584,8.614111133329457
0.06972015485462452,0.04485017422706399,0.1366132280726493,8.590973410324004
0.06980453760868581,0.044842686675060736,0.1370768865998122,8.567919542311206
0.0698889203627471,0.04483523086376051,0.13753792917673113,8.54494912455003
0.06997330311680838,0.04482780672769929,0.13799636675240246,8.522061754738397
0.07005768587086968,0.04482041420171531,0.13845221021814158,8.499257032995578
0.07014206862493097,0.04481305322094759,0.13890547040793955,8.476534561844733
0.07022645137899225,0.044805723720834315,0.1393561580988112,8.453893946195606
0.07031083413305354,0.04479842563711143,0.13980428401117706,8.431334793327306
0.07039521688711484,0.04479115890581116,0.14024985880919605,8.40885671287132
0.07047959964117612,0.04478392346326064,0.1406928931011362,8.386459316794598
0.07056398239523741,0.04477671924608032,0.1411333974397202,8.364142219382819
0.0706483651492987,0.04476954619118268,0.14157138232246025,8.341905037223782
0.07073274790335998,0.04476240423577079,0.14200685819203773,8.319747389190935
0.07081713065742128,0.04475529331733681,0.1424398354366141,8.297668896427037
0.07090151341148257,0.04474821337366063,0.14287032439017722,8.27566918232798
0.07098589616554385,0.04474116434280848,0.14329833533289493,8.253747872526718
0.07107027891960514,0.044734146163131594,0.14372387849143253,8.23190459487733
0.07115466167366644,0.04472715877326483,0.1441469640393085,8.210138979439245
0.07123904442772772,0.04472020211212503,0.1445676020971871,8.188450658461576
0.07132342718178901,0.04471327611891018,0.144985802733256,8.166839266367564
0.07140780993585029,0.044706380733097545,0.1454015759635019,8.145304439739192
0.07149219268991158,0.04469951589444271,0.14581493175208715,8.123845817301891
0.07157657544397288,0.044692681542978036,0.14622588001162518,8.102463039909413
0.07166095819803416,0.044685877619011376,0.14663443060351256,8.081155750528783
0.07174534095209545,0.04467910406312475,0.14704059333825814,8.059923594225383
0.07182972370615674,0.044672360816173116,0.1474443779757877,8.038766218148204
0.07191410646021802,0.04466564781928303,0.14784579422575828,8.017683271515168
0.07199848921427932,0.04465896501385129,0.14824485174786162,7.996674405598563
0.07208287196834061,0.04465231234154373,0.14864156015213892,7.975739273710658
0.07216725472240189,0.04464568974429392,0.14903592899927975,7.954877531189413
0.07225163747646318,0.044639097164302,0.14942796780093826,7.934088835384226
0.07233602023052448,0.04463253454403317,0.149817686020012,7.91337284564192
0.07242040298458575,0.044626001826216656,0.1502050930709511,7.892729223292786
0.07250478573864705,0.04461949895384448,0.15059019832006948,7.872157631636698
0.07258916849270834,0.04461302587017013,0.15097301108581584,7.851657735929427
0.07267355124676962,0.04460658251870738,0.15135354063907736,7.831229203369013
0.07275793400083092,0.044600168843228954,0.151731796203467,7.810871703082221
0.07284231675489221,0.0445937847877655,0.1521077869556069,7.790584906111203
0.07292669950895349,0.04458743029660435,0.1524815220254334,7.77036848540017
0.07301108226301478,0.04458110531428828,0.15285301049645872,7.750222115782208
0.07309546501707608,0.04457480978561414,0.15322226140604212,7.730145473966222
0.07317984777113735,0.044568543655632134,0.15358928374572356,7.710138238523951
0.07326423052519865,0.044562306869644186,0.15395408646144348,7.690200089877103
0.07334861327925994,0.04455609937320303,0.15431667845383368,7.670330710284601
0.07343299603332122,0.044549921112111014,0.15467706857852725,7.650529783829919
0.07351737878738251,0.04454377203241893,0.15503526564637715,7.630796996408518
0.07360176154144381,0.044537652080424754,0.15539127842375056,7.611132035715398
0.07368614429550509,0.04453156120267274,0.1557451156328069,7.591534591232744
0.07377052704956638,0.04452549934595214,0.15609678595174836,7.572004354217645
0.07385490980362767,0.04451946645729606,0.15644629801508314,7.552541017689957
0.07393929255768895,0.044513462483980616,0.15679366041391862,7.5331442764202325
0.07402367531175025,0.0445074873735234,0.1571388816961652,7.513813826917743
0.07410805806581154,0.04450154107368261,0.1574819703668373,7.49454936741863
0.07419244081987282,0.04449562353245607,0.15782293488830845,7.475350597874099
0.07427682357393411,0.04448973469807991,0.15816178368054246,7.456217219938756
0.07436120632799541,0.044483874519027626,0.1584985251213702,7.437148936959005
0.07444558908205669,0.044478042944009075,0.1588331675467325,7.418145453961572
0.07452997183611798,0.04447223992196909,0.15916571925091416,7.399206477642046
0.07461435459017927,0.04446646540208693,0.15949618848683622,7.3803317163536235
0.07469873734424055,0.04446071933377472,0.15982458346623707,7.361520880095835
0.07478312009830185,0.04445500166667671,0.16015091235997803,7.342773680503427
0.07486750285236314,0.04444931235066813,0.1604751832982414,7.324089830835298
0.07495188560642442,0.04444365133585419,0.1607974043707987,7.305469045963545
0.07503626836048571,0.044438018572569106,0.16111758362724737,7.28691104236257
0.07512065111454701,0.044432414011374946,0.16143572907723103,7.26841553809831
0.07520503386860829,0.04442683760306061,0.16175184869067394,7.249982252817497
0.07528941662266958,0.04442128929864108,0.16206595039806082,7.231610907737058
0.07537379937673087,0.044415769049356235,0.16237804209061357,7.21330122563357
0.07545818213079215,0.044410276806669625,0.16268813162053908,7.195052930832804
0.07554256488485345,0.044404812522267974,0.1629962268012779,7.176865749199316
0.07562694763891474,0.04439937614805991,0.1633023354077161,7.158739408126208
0.07571133039297602,0.04439396763617483,0.16360646517640376,7.140673636524856
0.07579571314703731,0.04438858693896236,0.16390862380579696,7.122668164814819
0.0758800959010986,0.04438323400899108,0.16420881895648076,7.104722724913744
0.07596447865515989,0.044377908799047565,0.16450705825136414,7.086837050227404
0.07604886140922118,0.04437261126213558,0.16480334927593043,7.069010875639814
0.07613324416328246,0.044367341351475055,0.16509769957844433,7.051243937503376
0.07621762691734375,0.04436209902050118,0.16539011667017167,7.033535973629139
0.07630200967140505,0.04435688422286336,0.16568060802558104,7.015886723277134
0.07638639242546633,0.04435169691242442,0.16596918108257164,6.9982959271467795
0.07647077517952762,0.044346537043259665,0.16625584324270015,6.980763327367333
0.07655515793358891,0.04434140456965581,0.16654060187134112,6.963288667488451
0.07663954068765019,0.04433629944611039,0.16682346429796846,6.945871692470842
0.07672392344171149,0.04433122162733054,0.16710443781630024,6.928512148676902
0.07680830619577278,0.04432617106823206,0.16738352968452386,6.911209783861527
0.07689268894983406,0.044321147723938914,0.16766074712553092,6.893964347162932
0.07697707170389535,0.04431615154978203,0.16793609732709358,6.876775589093555
0.07706145445795665,0.044311182501298334,0.1682095874420475,6.859643261531037
0.07714583721201793,0.04430624053423014,0.16848122458854276,6.842567117709268
0.07723021996607922,0.04430132560452419,0.1687510158502077,6.825546912209499
0.07731460272014051,0.04429643766833068,0.16901896827635943,6.808582400951526
0.07739898547420179,0.04429157668200243,0.16928508888219707,6.7916733411849375
0.07748336822826309,0.04428674260209416,0.16954938464899483,6.774819491480426
0.07756775098232438,0.04428193538536154,0.16981186252431657,6.758020611721182
0.07765213373638566,0.04427715498876024,0.1700725294221721,6.741276463094321
0.07773651649044695,0.04427240136944528,0.17033139222324856,6.724586808082412
0.07782089924450825,0.04426767448477008,0.17058845777506493,6.707951410455054
0.07790528199856953,0.04426297429228572,0.17084373289219545,6.6913700352605066
0.07798966475263082,0.04425830074973998,0.17109722435643038,6.674842448817397
0.07807404750669211,0.04425365381507657,0.17134893891697445,6.658368418706493
0.07815843026075339,0.04424903344643444,0.17159888329063078,6.641947713762522
0.07824281301481469,0.04424443960214671,0.17184706416198514,6.62558010406606
0.07832719576887598,0.04423987224074027,0.17209348818359427,6.609265360935509
0.07841157852293726,0.04423533132093435,0.17233816197614837,6.593003256919061
0.07849596127699855,0.04423081680164047,0.17258109212867945,6.576793565786818
0.07858034403105985,0.044226328641961125,0.17282228519872067,6.560636062522892
0.07866472678512113,0.04422186680118898,0.1730617477124774,6.544530523317611
0.07874910953918242,0.04421743123880666,0.17329948616505053,6.5284767255597655
0.07883349229324371,0.04421302191448516,0.17353550702053555,6.512474447828904
0.07891787504730499,0.04420863878808375,0.17376981671226588,6.496523469887718
0.07900225780136629,0.04420428181964887,0.1740024216429581,6.480623572674453
0.07908664055542758,0.04419995096941336,0.17423332818487713,6.464774538295374
0.07917102330948886,0.04419564619779591,0.1744625426800237,6.448976150017333
0.07925540606355015,0.04419136746540008,0.17469007144029147,6.433228192260323
0.07933978881761145,0.04418711473301378,0.1749159207476496,6.417530450590146
0.07942417157167272,0.04418288796160821,0.175140096854292,6.401882711711103
0.07950855432573402,0.044178687112337356,0.1753626059828104,6.386284763458752
0.07959293707979531,0.044174512146537344,0.17558345432637612,6.370736394792724
0.07967731983385659,0.0441703630257254,0.17580264804888746,6.355237395789563
0.07976170258791788,0.04416623971159944,0.17602019328513663,6.33978755763565
0.07984608534197918,0.0441621421660369,0.17623609614095148,6.324386672620191
0.07993046809604046,0.044158070351094814,0.17645036269342107,6.309034534128195
0.08001485085010175,0.04415402422900802,0.17666299899096094,6.293730936633572
0.08009923360416303,0.04415000376218952,0.17687401105356626,6.278475675692252
0.08018361635822432,0.04414600891322905,0.17708340487290375,6.263268547935337
0.08026799911228562,0.04414203964489262,0.17729118641249464,6.24810935106235
0.0803523818663469,0.044138095920121835,0.1774973616078639,6.232997883834489
0.08043676462040819,0.04413417770203325,0.17770193636671072,6.217933946067954
0.08052114737446948,0.044130284953917576,0.17790491656904228,6.202917338627304
0.08060553012853076,0.04412641763923887,0.17810630806732508,6.187947863418906
0.08068991288259206,0.04412257572163431,0.17830611668666707,6.173025323384365
0.08077429563665335,0.04411875916491307,0.17850434822493044,6.158149522494059
0.08085867839071463,0.04411496793305578,0.17870100845290526,6.143320265740709
0.08094306114477592,0.04411120199021384,0.17889610311444493,6.128537359132958
0.08102744389883722,0.044107461300708944,0.1790896379266318,6.113800609689056
0.0811118266528985,0.04410374582903225,0.17928161857990865,6.099109825430553
0.08119620940695979,0.044100055539843634,0.17947205073821904,6.084464815376027
0.08128059216102108,0.04409639039797119,0.17966094003918043,6.069865389534907
0.08136497491508236,0.04409275036841069,0.17984829209419706,6.055311358901294
0.08144935766914366,0.04408913541632462,0.18003411248862378,6.040802535447831
0.08153374042320495,0.04408554550704179,0.18021840678189038,6.026338732119667
0.08161812317726623,0.04408198060605656,0.18040118050766818,6.011919762828395
0.08170250593132752,0.04407844067902841,0.1805824391739832,5.997545442446064
0.08178688868538882,0.04407492569178104,0.1807621882633721,5.983215586799265
0.0818712714394501,0.04407143561030189,0.1809404332330189,5.968930012663209
0.08195565419351139,0.04406797040074158,0.1811171795148927,5.95468853775587
0.08204003694757268,0.04406453002941313,0.18129243251587246,5.940490980732178
0.08212441970163396,0.044061114462791526,0.18146619761790683,5.926337161178252
0.08220880245569526,0.044057723667512955,0.1816384801781239,5.912226899605647
0.08229318520975655,0.04405435761037425,0.18180928552898168,5.898160017445667
0.08237756796381783,0.044051016258332305,0.18197861897839163,5.884136337043755
0.08246195071787912,0.04404769957850354,0.1821464858098687,5.870155681653814
0.08254633347194042,0.04404440753816312,0.18231289128263128,5.8562178754327
0.0826307162260017,0.044041140104744594,0.18247784063177042,5.8423227434346625
0.08271509898006299,0.044037897245839105,0.18264133906834834,5.828470111605846
0.08279948173412428,0.04403467892919484,0.1828033917795393,5.814659806778868
0.08288386448818556,0.04403148512271668,0.18296400392876677,5.800891656667393
0.08296824724224686,0.04402831579446532,0.18312318065581712,5.787165489860734
0.08305262999630815,0.044025170912656814,0.18328092707697508,5.773481135818573
0.08313701275036943,0.04402205044566199,0.1834372482851383,5.759838424865606
0.08322139550443072,0.04401895436200599,0.18359214934996126,5.746237188186311
0.08330577825849202,0.04401588263036746,0.18374563531795607,5.732677257819731
0.0833901610125533,0.04401283521957829,0.18389771121264076,5.719158466654274
0.08347454376661459,0.04400981209862285,0.1840483820346419,5.705680648422566
0.08355892652067588,0.04400681323663744,0.18419765276182787,5.692243637696345
0.08364330927473716,0.04400383860290986,0.1843455283494264,5.67884726988138
0.08372769202879846,0.04400088816687881,0.18449201373014557,5.66549138121243
0.08381207478285975,0.04399796189813328,0.18463711381428727,5.652175808748243
0.08389645753692103,0.043995059766412103,0.18478083348988594,5.638900390366578
0.08398084029098232,0.04399218174160321,0.18492317762278843,5.62566496475927
0.08406522304504362,0.0439893277937436,0.18506415105682938,5.612469371427348
0.0841496057991049,0.04398649789301812,0.18520375861388105,5.5993134506761475
0.08423398855316619,0.04398369200975948,0.1853420050940242,5.5861970436104755
0.08431837130722747,0.04398091011444739,0.18547889527562944,5.573119992129845
0.08440275406128876,0.04397815217770833,0.1856144339154877,5.560082138923667
0.08448713681535006,0.04397541817031483,0.18574862574892448,5.547083327466552
0.08457151956941134,0.04397270806318503,0.1858814754899094,5.5341234020135985
0.08465590232347263,0.04397002182738199,0.1860129878311514,5.521202207595721
0.08474028507753392,0.04396735943411353,0.18614316744424908,5.508319590015038
0.0848246678315952,0.04396472085473141,0.18627201897976242,5.495475395840249
0.0849090505856565,0.043962106060730984,0.1863995470673454,5.482669472402078
0.08499343333971779,0.043959515023750645,0.18652575631585488,5.4699016677887355
0.08507781609377907,0.04395694771557133,0.18665065131344338,5.457171830841406
0.08516219884784036,0.04395440410811606,0.18677423662768922,5.444479811149786
0.08524658160190166,0.043951884173449376,0.1868965168056853,5.431825459047621
0.08533096435596293,0.04394938788377697,0.18701749637416354,5.419208625608321
0.08541534711002423,0.04394691521144507,0.18713717983958267,5.406629162640552
0.08549972986408552,0.04394446612894003,0.18725557168824558,5.394086922683895
0.0855841126181468,0.04394204060888791,0.18737267638640676,5.3815817590045345
0.0856684953722081,0.043939638624053715,0.18748849838035797,5.36911352559094
0.08575287812626939,0.0439372601473414,0.18760304209656065,5.356682077149637
0.08583726088033067,0.043934905151792866,0.18771631194171512,5.344287269100939
0.08592164363439196,0.043932573610588034,0.18782831230290675,5.331928957574771
0.08600602638845325,0.04393026549704379,0.18793904754765656,5.319606999406485
0.08609040914251453,0.0439279807846141,0.18804852202406153,5.307321252132713
0.08617479189657583,0.04392571944688914,0.18815674006088035,5.295071573987243
0.08625917465063712,0.04392348145759494,0.18826370596762398,5.2828578238969355
0.0863435574046984,0.04392126679059313,0.1883694240346827,5.270679861477665
0.0864279401587597,0.043919075419880146,0.1884738985333887,5.258537547030278
0.08651232291282099,0.043916907319587084,0.18857713371614615,5.246430741536588
0.08659670566688227,0.04391476246397913,0.1886791338165117,5.2343593066554055
0.08668108842094356,0.04391264082745495,0.1887799030492836,5.222323104718562
0.08676547117500485,0.043910542384546634,0.18887944561062797,5.210321998727017
0.08684985392906613,0.04390846710991901,0.1889777656781435,5.19835585234694
0.08693423668312743,0.04390641497836905,0.18907486741096813,5.186424529905828
0.08701861943718872,0.04390438596482575,0.18917075494987223,5.174527896388687
0.08710300219125,0.0439023800443496,0.1892654324173626,5.162665817434194
0.0871873849453113,0.04390039719213213,0.18935890391776633,5.15083815933089
0.08727176769937259,0.043898437383495435,0.1894511735373139,5.139044789013458
0.08735615045343387,0.04389650059389187,0.18954224534425812,5.1272855740589325
0.08744053320749516,0.04389458679890336,0.1896321233889302,5.115560382682993
0.08752491596155645,0.0438926959742415,0.18972081170387378,5.103869083736296
0.08760929871561773,0.043890828095746424,0.18980831430387868,5.0922115467007725
0.08769368146967903,0.0438889831393872,0.18989463518613947,5.080587641686013
0.08777806422374032,0.043887161081260805,0.18997977833029545,5.068997239425633
0.0878624469778016,0.04388536189759184,0.1900637476985252,5.057440211273684
0.0879468297318629,0.04388358556473248,0.1901465472356616,5.045916429201083
0.08803121248592419,0.04388183205916142,0.1902281808692412,5.0344257657920695
0.08811559523998547,0.04388010135748418,0.19030865250962803,5.022968094240678
0.08819997799404676,0.04387839343643217,0.1903879660500718,5.0115432883472355
0.08828436074810805,0.04387670827286265,0.19046612536682073,5.000151222514905
0.08836874350216933,0.04387504584375814,0.19054313431918635,4.988791771746209
0.08845312625623063,0.04387340612622597,0.1906189967496279,4.977464811639615
0.08853750901029192,0.04387178909749819,0.19069371648385847,4.966170218386133
0.0886218917643532,0.04387019473493081,0.19076729733090225,4.9549078687659165
0.0887062745184145,0.043868623016003784,0.19083974308320872,4.943677640144905
0.08879065727247577,0.04386707391832026,0.19091105751669968,4.932479410471512
0.08887504002653707,0.04386554741960652,0.1909812443908816,4.9213130582732605
0.08895942278059836,0.04386404349771137,0.19105030744891138,4.910178462653531
0.08904380553465964,0.043862562130606006,0.19111825041769714,4.899075503288275
0.08912818828872093,0.04386110329638333,0.1911850770079484,4.888004060422747
0.08921257104278223,0.04385966697325783,0.1912507909142831,4.876964014868302
0.0892969537968435,0.04385825313956512,0.19131539581530044,4.865955247999172
0.0893813365509048,0.04385686177376163,0.19137889537365993,4.854977641749287
0.0894657193049661,0.04385549285442417,0.19144129323615489,4.844031078609089
0.08955010205902737,0.04385414636024956,0.19150259303380324,4.833115441622419
0.08963448481308867,0.043852822270054354,0.19156279838191614,4.822230614383368
0.08971886756714996,0.043851520562774415,0.1916219128801786,4.811376481033188
0.08980325032121124,0.04385024121746458,0.19167994011272937,4.800552926257196
0.08988763307527253,0.04384898421329839,0.19173688364823738,4.7897598352817115
0.08997201582933383,0.04384774952956752,0.19179274703997273,4.778997093871034
0.0900563985833951,0.04384653714568167,0.1918475338258927,4.7682645883243975
0.0901407813374564,0.04384534704116817,0.19190124752870852,4.757562205472967
0.09022516409151769,0.04384417919567143,0.19195389165596088,4.746889832676883
0.09030954684557897,0.04384303358895289,0.19200546970010302,4.736247357822252
0.09039392959964027,0.043841910200890497,0.19205598513857103,4.7256346693182465
0.09047831235370156,0.04384080901147838,0.19210544143384434,4.715051656094152
0.09056269510776284,0.04383973000082662,0.19215384203354557,4.704498207596466
0.09064707786182413,0.04383867314916092,0.19220119037049765,4.693974213786024
0.09073146061588543,0.04383763843682195,0.19224748986278484,4.683479565135106
0.0908158433699467,0.043836625844265585,0.19229274391385665,4.673014152624613
0.090900226124008,0.043835635352061995,0.1923369559125636,4.662577867741209
0.09098460887806929,0.043834666940895745,0.19238012923325787,4.652170602474538
0.09106899163213057,0.0438337205915653,0.192422267235848,4.641792249314401
0.09115337438619187,0.04383279628498268,0.19246337326587115,4.631442701247994
0.09123775714025316,0.043831894002173064,0.19250345065456398,4.6211218517571435
0.09132213989431444,0.04383101372427496,0.1925425027189518,4.610829594815575
0.09140652264837573,0.0438301554325391,0.19258053276187215,4.600565824886175
0.09149090540243703,0.04382931910832876,0.19261754407208964,4.590330436918306
0.0915752881564983,0.043828504733119354,0.1926535399243534,4.580123326345087
0.0916596709105596,0.0438277122884976,0.19268852357942712,4.56994438908075
0.09174405366462089,0.043826941756162134,0.19272249828422772,4.559793521517977
0.09182843641868217,0.04382619311792231,0.1927554672718197,4.549670620525268
0.09191281917274347,0.04382546635569838,0.1927874337615303,4.539575583444314
0.09199720192680476,0.043824761451521185,0.19281840095899727,4.5295083080873795
0.09208158468086604,0.0438240783875316,0.1928483720562384,4.519468692734762
0.09216596743492733,0.043823417145980585,0.19287735023172092,4.509456636132168
0.09225035018898863,0.04382277770922857,0.19290533865041803,4.499472037488206
0.0923347329430499,0.04382216005974529,0.19293234046387808,4.489514796471817
0.0924191156971112,0.043821564180109525,0.19295835881028922,4.479584813209761
0.09250349845117249,0.043820990053008844,0.19298339681455734,4.469681988284126
0.09258788120523377,0.04382043766123915,0.19300745758834026,4.459806222729836
0.09267226395929506,0.04381990698770457,0.19303054423013433,4.449957418032156
0.09275664671335636,0.04381939801541709,0.19305265982533815,4.4401354761242615
0.09284102946741764,0.04381891072749624,0.19307380744629676,4.430340299384785
0.09292541222147893,0.043818445107168834,0.1930939901523796,4.420571790635392
0.09300979497554021,0.0438180011377688,0.19311321099004153,4.410829853138368
0.0930941777296015,0.04381757880273666,0.1931314729928748,4.401114390594224
0.0931785604836628,0.04381717808561969,0.1931487791816937,4.391425307139335
0.09326294323772408,0.04381679897007103,0.19316513256455559,4.381762507343529
0.09334732599178537,0.04381644143984997,0.1931805361368646,4.372125896207795
0.09343170874584666,0.04381610547882135,0.1931949928813974,4.362515379161896
0.09351609149990794,0.04381579107095542,0.19320850576838944,4.352930862062084
0.09360047425396924,0.04381549820032758,0.19322107775557607,4.343372251188782
0.09368485700803053,0.04381522685111806,0.19323271178826418,4.333839453244278
0.09376923976209181,0.04381497700761162,0.193243410799377,4.324332375350486
0.0938536225161531,0.043814748654197544,0.19325317770953632,4.314850925046631
0.0939380052702144,0.043814541775368955,0.19326201542708943,4.305395010287061
0.09402238802427568,0.0438143563557229,0.193269926848193,4.295964539438955
0.09410677077833697,0.04381419237996,0.19327691485686094,4.28655942128014
0.09419115353239826,0.043814049832884006,0.19328298232501084,4.2771795649968745
0.09427553628645954,0.04381392869940213,0.19328813211255658,4.267824880181652
0.09435991904052084,0.043813828964523835,0.1932923670674116,4.258495276831031
0.09444430179458213,0.043813750613361596,0.193295690025596,4.249190665343461
0.09452868454864341,0.04381369363112988,0.19329810381125645,4.2399109565171305
0.0946130673027047,0.04381365800314538,0.19329961123674555,4.230656061547839
0.094697450056766,0.043813643714826496,0.19330021510265705,4.22142589202686
0.09478183281082728,0.043813650751693245,0.19329991819790382,4.212220359938845
0.09486621556488857,0.04381367909936695,0.19329872329974673,4.203039377659707
0.09495059831894986,0.043813728743569966,0.19329663317387147,4.193882857954538
0.09503498107301114,0.04381379967012566,0.19329365057443848,4.184750713975564
0.09511936382707244,0.043813891864957794,0.1932897782441143,4.175642859260034
0.09520374658113373,0.04381400531409066,0.19328501891416106,4.166559207728229
0.09528812933519501,0.04381414000364863,0.19327937530446349,4.157499673681382
0.0953725120892563,0.04381429591985597,0.19327285012358564,4.148464171799689
0.0954568948433176,0.04381447304903662,0.19326544606883211,4.13945261714028
0.09554127759737888,0.043814671377614,0.19325716582629782,4.1304649251352314
0.09562566035144017,0.043814890892110755,0.1932480120709139,4.121501011589581
0.09571004310550146,0.04381513157914851,0.1932379874665069,4.112560792679352
0.09579442585956274,0.043815393425447574,0.19322709466583943,4.103644184949595
0.09587880861362404,0.043815676417827014,0.19321533631068033,4.094751105312442
0.09596319136768533,0.043815980543204014,0.19320271503183428,4.08588147104517
0.09604757412174661,0.04381630578859407,0.1931892334492138,4.0770351997882806
0.0961319568758079,0.0438166521411103,0.19317489417185563,4.068212209543574
0.0962163396298692,0.04381701958796373,0.19315969979801562,4.059412418672265
0.09630072238393048,0.0438174081164628,0.19314365291518665,4.050635745893085
0.09638510513799177,0.04381781771401308,0.1931267561001524,4.04188211028041
0.09646948789205306,0.04381824836811725,0.19310901191905083,4.033151431262391
0.09655387064611434,0.04381870006637491,0.1930904229274102,4.024443628619101
0.09663825340017564,0.04381917279648218,0.1930709916702027,4.015758622480689
0.09672263615423693,0.043819666546231394,0.19305072068187368,4.007096333325558
0.09680701890829821,0.043820181303511514,0.19302961248643924,3.998456681978533
0.0968914016623595,0.043820717056307204,0.19300766959748006,3.989839589609053
0.0969757844164208,0.043821273792699025,0.19298489451822132,3.9812449777293883
0.09706016717048208,0.04382185150086292,0.19296128974155158,3.9726727681928296
0.09714454992454337,0.043822450169070506,0.19293685775010916,3.964122883191921
0.09722893267860465,0.043823069785688507,0.19291160101630145,3.9555952452567085
0.09731331543266594,0.043823710339178625,0.19288552200235576,3.9470897772529616
0.09739769818672724,0.043824371818097306,0.19285862316036773,3.93860640238044
0.09748208094078852,0.04382505421109567,0.19283090693234706,3.9301450441711605
0.09756646369484981,0.04382575750691925,0.19280237575026726,3.92170562648767
0.0976508464489111,0.0438264816944077,0.19277303203609764,3.913288073521346
0.09773522920297238,0.04382722676249482,0.19274287820186986,3.9048923097906676
0.09781961195703368,0.04382799270020831,0.19271191664970977,3.896518260139545
0.09790399471109497,0.04382877949666934,0.19268014977187686,3.8881658497356293
0.09798837746515625,0.04382958714109254,0.19264757995081183,3.8798350040686427
0.09807276021921754,0.04383041562278617,0.1926142095592076,3.8715256489487144
0.09815714297327884,0.04383126493115118,0.19258004096001002,3.863237710504728
0.09824152572734011,0.04383213505568163,0.1925450765064851,3.8549711151826918
0.09832590848140141,0.04383302598596427,0.1925093185422635,3.8467257897440765
0.0984102912354627,0.043833937711678504,0.19247276940138103,3.8385016612642273
0.09849467398952398,0.043834870222596,0.19243543140831854,3.8302986571307374
0.09857905674358527,0.04383582350858064,0.19239730687804335,3.8221167050418274
0.09866343949764657,0.0438367975595884,0.1923583981160646,3.8139557330047875
0.09874782225170785,0.04383779236566712,0.1923187074184567,3.8058156693343665
0.09883220500576914,0.04383880791695625,0.19227823707191805,3.797696442651203
0.09891658775983043,0.04383984420368686,0.19223698935380829,3.789597981880268
0.09900097051389171,0.043840901216181144,0.19219496653217383,3.781520216249298
0.09908535326795301,0.04384197894485279,0.1921521708658236,3.773463075287262
0.0991697360220143,0.04384307738020614,0.19210860460432677,3.765426488822805
0.09925411877607558,0.04384419651283677,0.192064269988107,3.757410386982751
0.09933850153013687,0.04384533633343061,0.19201916924842344,3.74941470019054
0.09942288428419817,0.043846496832764204,0.19197330460745876,3.7414393591647617
0.09950726703825945,0.043847678001704485,0.1919266782783351,3.733484294917637
0.09959164979232074,0.043848879831208554,0.19187929246516378,3.725549438753509
0.09967603254638203,0.04385010231232357,0.1918311493630862,3.7176347222673805
0.09976041530044331,0.043851345436186545,0.19178225115830227,3.7097400773434495
0.09984479805450461,0.04385260919402418,0.19173260002812031,3.7018654361536063
0.0999291808085659,0.0438538935771528,0.19168219814099685,3.6940107311560153
0.10001356356262718,0.04385519857697803,0.19163104765656502,3.6861758950936374
0.10009794631668847,0.043856524184994916,0.19157915072568765,3.6783608609928087
0.10018232907074977,0.04385787039278748,0.19152650949048988,3.6705655621618005
0.10026671182481105,0.04385923719202862,0.19147312608438294,3.6627899321894057
0.10035109457887234,0.04386062457448034,0.19141900263213674,3.6550339049435028
0.10043547733293363,0.043862032531993,0.19136414124988255,3.6472974145696697
0.10051986008699491,0.0438634610565056,0.19130854404517184,3.6395803954897836
0.10060424284105621,0.04386491014004546,0.19125221311700225,3.6318827824006226
0.1006886255951175,0.04386637977472819,0.19119515055586866,3.624204510272488
0.10077300834917878,0.04386786995275739,0.19113735844378366,3.616545514347834
0.10085739110324007,0.04386938066642462,0.19107883885432675,3.6089057301398966
0.10094177385730137,0.043870911908109315,0.19101959385267775,3.6012850934313363
0.10102615661136265,0.04387246367027836,0.19095962549564804,3.593683540272896
0.10111053936542394,0.04387403594548643,0.1908989358317339,3.586101006982047
0.10119492211948523,0.04387562872637536,0.19083752690112843,3.5785374301416706
0.10127930487354651,0.04387724200567446,0.19077540073578025,3.5709927465987157
0.1013636876276078,0.043878875776199845,0.19071255935940812,3.5634668934628846
0.1014480703816691,0.04388053003085485,0.19064900478755376,3.5559598081053307
0.10153245313573038,0.04388220476262942,0.1905847390276072,3.5484714281573586
0.10161683588979167,0.043883899964600556,0.1905197640788574,3.541001691509105
0.10170121864385295,0.04388561562993151,0.1904540819324978,3.5335505363082698
0.10178560139791425,0.04388735175187221,0.19038769457169602,3.526117900958832
0.10186998415197554,0.04388910832375886,0.19032060397160544,3.5187037241197814
0.10195436690603682,0.04389088533901374,0.19025281209940026,3.5113079447038356
0.10203874966009811,0.04389268279114533,0.1901843209143219,3.5039305018762015
0.1021231324141594,0.04389450067374814,0.19011513236771216,3.4965713350533116
0.10220751516822069,0.043896338980502256,0.19004524840302683,3.4892303839015923
0.10229189792228198,0.04389819770517373,0.18997467095589937,3.481907588336201
0.10237628067634327,0.04390007684161401,0.1899034019541488,3.4746028885198337
0.10246066343040455,0.043901976383760165,0.1898314433178332,3.4673162248614693
0.10254504618446585,0.04390389632563454,0.18975879695926934,3.4600475380151785
0.10262942893852714,0.04390583666134473,0.18968546478307124,3.4527967688788896
0.10271381169258842,0.04390779738508342,0.18961144868618218,3.445563858593217
0.10279819444664971,0.04390977849112834,0.18953675055790153,3.438348748540244
0.102882577200711,0.0439117799738421,0.18946137227993765,3.4311513803423423
0.10296695995477229,0.043913801827672,0.18938531572640716,3.4239716958609936
0.10305134270883358,0.04391584404715014,0.18930858276390028,3.4168096371956063
0.10313572546289487,0.043917906626893176,0.1892311752514959,3.4096651466823618
0.10322010821695615,0.04391998956160212,0.1891530950407907,3.4025381668930414
0.10330449097101745,0.04392209284606238,0.18907434397594214,3.395428640633879
0.10338887372507874,0.043924216475143454,0.18899492389368322,3.3883365109444092
0.10347325647914002,0.04392636044379931,0.18891483662338326,3.3812617210963327
0.10355763923320131,0.04392852474706759,0.1888340839870426,3.3742042145923667
0.1036420219872626,0.04393070938007001,0.1887526677993503,3.367163935165137
0.10372640474132389,0.04393291433801198,0.18867058986770058,3.3601408267760497
0.10381078749538518,0.04393513961618286,0.18858785199223882,3.3531348336141624
0.10389517024944647,0.0439373852099555,0.18850445596587617,3.346145900095088
0.10397955300350775,0.04393965111478622,0.1884204035743251,3.339173970859899
0.10406393575756905,0.04394193732621476,0.18833569659613425,3.332218990774005
0.10414831851163034,0.04394424383986426,0.1882503368027144,3.3252809049260983
0.10423270126569162,0.04394657065144101,0.18816432595836363,3.3183596586270356
0.10431708401975291,0.043948917756734505,0.1880776658203125,3.3114551974087814
0.1044014667738142,0.04395128515161726,0.1879903581387392,3.3045674670233285
0.10448584952787549,0.043953672832044696,0.1879024046568012,3.297696413441641
0.10457023228193678,0.04395608079405507,0.18781380711066653,3.290841982852572
0.10465461503599807,0.043958509033769515,0.18772456722955044,3.2840041216618427
0.10473899779005935,0.0439609575473916,0.18763468673572392,3.2771827764909656
0.10482338054412065,0.043963426331207915,0.18754416734457702,3.270377894176212
0.10490776329818194,0.04396591538158706,0.18745301076460374,3.263589421767592
0.10499214605224322,0.04396842469498037,0.1873612186974707,3.2568173065277986
0.10507652880630451,0.04397095426792135,0.1872687928380119,3.250061495931198
0.1051609115603658,0.043973504097025815,0.18717573487428885,3.2433219376628077
0.10524529431442708,0.0439760741789917,0.1870820464875924,3.236598579617283
0.10532967706848838,0.04397866451059914,0.18698772935249153,3.2298913698979126
0.10541405982254967,0.043981275088710116,0.18689278513683938,3.223200256815618
0.10549844257661095,0.04398390591026855,0.18679721550181783,3.216525188887946
0.10558282533067224,0.043986556972300334,0.18670102210196227,3.209866114838091
0.10566720808473354,0.04398922827191295,0.18660420658518007,3.2032229835939017
0.10575159083879482,0.043991919806295694,0.1865067705927934,3.1965957442869186
0.10583597359285611,0.04399463157271935,0.18640871575954487,3.189984346251369
0.10592035634691739,0.04399736356853636,0.18631004371364823,3.1833887390232327
0.10600473910097868,0.04400011579118059,0.1862107560767965,3.176808872339251
0.10608912185503998,0.044002888238167254,0.18611085446419962,3.170244696135982
0.10617350460910126,0.04400568090709298,0.18601034048460963,3.163696160548856
0.10625788736316255,0.04400849379563544,0.18590921574033148,3.1571632159112064
0.10634227011722384,0.04401132690155375,0.18580748182727969,3.1506458127533516
0.10642665287128512,0.04401418022268783,0.1857051403349721,3.1441439018016393
0.10651103562534642,0.04401705375695902,0.1856021928465854,3.137657433977524
0.10659541837940771,0.044019947502369296,0.18549864093895718,3.131186360396645
0.10667980113346899,0.04402286145700175,0.18539448618262444,3.124730632367895
0.10676418388753028,0.04402579561902012,0.1852897301418388,3.1182902013925085
0.10684856664159158,0.0440287499866692,0.18518437437461266,3.11186501916315
0.10693294939565286,0.0440317245582743,0.18507842043271894,3.105455037563016
0.10701733214971415,0.04403471933224136,0.18497186986173064,3.099060208664916
0.10710171490377544,0.04403773430705719,0.18486472420105327,3.0926804847304
0.10718609765783672,0.04404076948128876,0.18475698498392323,3.086315818208845
0.10727048041189802,0.0440438248535838,0.18464865373746342,3.079966161736583
0.10735486316595931,0.04404690042267035,0.18453973198268736,3.0736314681360133
0.10743924592002059,0.0440499961873569,0.184430221234533,3.0673116904147277
0.10752362867408188,0.04405311214653212,0.18432012300188272,3.061006781764643
0.10760801142814318,0.044056248299165046,0.18420943878758922,3.0547166955611247
0.10769239418220446,0.04405940464430489,0.18409817008850227,3.0484413853621346
0.10777677693626575,0.04406258118108096,0.18398631839548774,3.042180804907365
0.10786115969032704,0.044065777908702676,0.18387388519345205,3.035934908117396
0.10794554244438832,0.0440689948264596,0.18376087196137414,3.0297036490928404
0.10802992519844962,0.044072231933721354,0.1836472801723268,3.0234869821134938
0.10811430795251091,0.04407548922993724,0.18353311129348082,3.0172848616375125
0.10819869070657219,0.04407876671463654,0.1834183667861531,3.011097242300568
0.10828307346063348,0.04408206438742868,0.18330304810582954,3.0049240789150113
0.10836745621469478,0.04408538224800251,0.1831871567021628,2.99876532646907
0.10845183896875606,0.04408872029612694,0.18307069401902787,2.992620940126004
0.10853622172281735,0.044092078531650515,0.18295366149452508,2.986490875223303
0.10862060447687864,0.04409545695450123,0.18283606056099422,2.980375087271864
0.10870498723093992,0.044098855564687255,0.18271789264507587,2.9742735319552
0.10878936998500122,0.04410227436229577,0.1825991591676841,2.9681861651286185
0.10887375273906251,0.04410571334749391,0.1824798615440706,2.9621129428184423
0.10895813549312379,0.04410917252052813,0.18236000118381823,2.9560538212211953
0.10904251824718508,0.044112651881724446,0.18223957949088287,2.9500087567028217
0.10912690100124638,0.04411615143148843,0.1821185978636084,2.9439777057979084
0.10921128375530766,0.04411967117030473,0.1819970576947354,2.937960625208894
0.10929566650936895,0.044123211098737763,0.18187496037145756,2.9319574718052834
0.10938004926343024,0.044126771217431096,0.18175230727540415,2.9259682026228964
0.10946443201749152,0.044130351527107516,0.1816290997826815,2.9199927748630814
0.10954881477155282,0.044133952028569345,0.181505339263903,2.9140311458919586
0.10963319752561411,0.044137572722697936,0.18138102708418824,2.9080832732396535
0.10971758027967539,0.044141213610453804,0.18125616460320115,2.9021491145995473
0.10980196303373668,0.04414487469287699,0.18113075317517136,2.8962286278275213
0.10988634578779798,0.04414855597108639,0.18100479414890147,2.890321770941199
0.10997072854185926,0.04415225744628002,0.18087828886779733,2.8844285021192277
0.11005511129592055,0.044155979119735275,0.18075123866990217,2.8785487797005063
0.11013949404998184,0.04415972099280834,0.1806236448878875,2.872682562183473
0.11022387680404312,0.04416348306693465,0.1804955088490976,2.8668298082253547
0.11030825955810442,0.044167265343628526,0.18036683187556402,2.860990476641455
0.1103926423121657,0.044171067824483434,0.18023761528402282,2.8551645264044216
0.11047702506622699,0.04417489051117172,0.1801078603859363,2.8493519166435206
0.11056140782028828,0.04417873340544479,0.17997756848751756,2.84355260664393
0.11064579057434956,0.044182596509132976,0.17984674088974728,2.83776655584602
0.11073017332841086,0.044186479824145454,0.17971537888838807,2.831993723844638
0.11081455608247215,0.04419038335247049,0.17958348377401934,2.8262340703884186
0.11089893883653343,0.04419430709617505,0.17945105683203866,2.820487555379073
0.11098332159059472,0.04419825105740515,0.1793180993426995,2.8147541388706867
0.11106770434465602,0.04420221523838548,0.17918461258111762,2.809033781069032
0.1111520870987173,0.04420619964141984,0.17905059781729626,2.803326442330875
0.11123646985277859,0.04421020426889068,0.1789160563161485,2.7976320831632853
0.11132085260683988,0.04421422912325926,0.17878098933750852,2.7919506642229592
0.11140523536090116,0.04421827420706574,0.17864539813615643,2.7862821463155347
0.11148961811496245,0.044222339522929165,0.17850928396184096,2.780626490394925
0.11157400086902375,0.04422642507354727,0.17837264805929576,2.7749836575626228
0.11165838362308503,0.044230530861696454,0.1782354916682427,2.7693536090670623
0.11174276637714632,0.04423465689023216,0.17809781602344144,2.7637363063029285
0.11182714913120761,0.04423880316208848,0.1779596223546862,2.7581317108105075
0.1119115318852689,0.04424296968027821,0.1778209118868268,2.7525397842750308
0.11199591463933019,0.044247156447893045,0.17768168583979738,2.7469604885260046
0.11208029739339148,0.04425136346810331,0.17754194542861845,2.741393785536575
0.11216468014745276,0.04425559074415834,0.177401691863444,2.7358396374228793
0.11224906290151405,0.04425983827938572,0.1772609263495315,2.7302980064433835
0.11233344565557535,0.044264106077192396,0.1771196500873209,2.7247688549982607
0.11241782840963663,0.04426839414106374,0.17697786427240159,2.7192521456287473
0.11250221116369792,0.04427270247456393,0.1768355700955615,2.7137478410164952
0.11258659391775921,0.04427703108133576,0.17669276874277928,2.7082559039829706
0.1126709766718205,0.04428137996510121,0.17654946139528027,2.702776297488792
0.11275535942588179,0.04428574912966052,0.17640564922950897,2.697308984633124
0.11283974217994308,0.04429013857889307,0.17626133341718253,2.691853928653057
0.11292412493400436,0.04429454831675691,0.1761165151252917,2.6864110929229863
0.11300850768806565,0.0442989783472888,0.17597119551611606,2.680980440953986
0.11309289044212695,0.04430342867460423,0.1758253757472512,2.6755619363932235
0.11317727319618823,0.044307899302897795,0.17567905697162556,2.6701555430233164
0.11326165595024952,0.04431239023644274,0.1755322403375128,2.6647612247617576
0.11334603870431081,0.0443169014795909,0.1753849269885399,2.659378945660298
0.1134304214583721,0.04432143303677328,0.17523711806372533,2.654008669904348
0.11351480421243339,0.04432598491249963,0.17508881469748871,2.648650361812388
0.11359918696649468,0.044330557111358464,0.17494001801964942,2.643303985835369
0.11368356972055596,0.04433514963801734,0.17479072915547578,2.6379695065561264
0.11376795247461725,0.044339762497222365,0.17464094922566442,2.6326468886887873
0.11385233522867855,0.04434439569379902,0.1744906793463996,2.6273360970782003
0.11393671798273983,0.044349049232651344,0.17433992062933013,2.6220370966993416
0.11402110073680112,0.04435372311876249,0.17418867418160966,2.616749852656745
0.11410548349086241,0.04435841735719446,0.17403694110590462,2.611474330183915
0.1141898662449237,0.044363131953088386,0.17388472250041764,2.6062104946427826
0.11427424899898499,0.0443678669116642,0.1737320194588896,2.6009583115230948
0.11435863175304628,0.04437262223822106,0.17357883307063182,2.5957177464418972
0.11444301450710756,0.04437739793813699,0.1734251644205329,2.5904887651429296
0.11452739726116885,0.04438219401686917,0.17327101458907568,2.585271333496087
0.11461178001523013,0.044387010479953797,0.17311638465235424,2.5800654174968614
0.11469616276929143,0.04439184733300638,0.17296127568209552,2.5748709832657832
0.11478054552335272,0.044396704581721284,0.17280568874566304,2.56968799704787
0.114864928277414,0.04440158223187232,0.17264962490608382,2.5645164252120836
0.11494931103147529,0.04440648028931223,0.17249308522205475,2.559356234250777
0.11503369378553659,0.04441139875997329,0.1723360707479673,2.554207390779151
0.11511807653959787,0.04441633764986673,0.17217858253391816,2.5490698615347225
0.11520245929365916,0.044421296965083124,0.1720206216257152,2.5439436133767845
0.11528684204772045,0.04442627671179269,0.1718621890649219,2.538828613285866
0.11537122480178173,0.04443127689624452,0.171703285888833,2.533724828363204
0.11545560755584303,0.04443629752476738,0.17154391313052364,2.5286322258302087
0.11553999030990432,0.04444133860376947,0.1713840718188424,2.5235507730279547
0.1156243730639656,0.04444640013973829,0.17122376297844166,2.518480437416634
0.11570875581802689,0.044451482139240904,0.17106298762978045,2.513421186575049
0.11579313857208819,0.04445658460892398,0.1709017467891436,2.5083729882000934
0.11587752132614947,0.044461707555513666,0.17074004146866284,2.503335810106231
0.11596190408021076,0.04446685098581574,0.1705778726763214,2.498309620224985
0.11604628683427205,0.044472014906715644,0.17041524141597475,2.4932943866044295
0.11613066958833333,0.044477199325178435,0.17025214868735916,2.4882900774086814
0.11621505234239463,0.044482404248249015,0.17008859548612,2.483296660917391
0.11629943509645592,0.044487629683052074,0.16992458280381206,2.478314105525243
0.1163838178505172,0.04449287563679188,0.16976011162791016,2.473342379741455
0.11646820060457849,0.04449814211675298,0.16959518294185139,2.468381452189278
0.11655258335863979,0.04450342913029941,0.1694297977250101,2.463431291605507
0.11663696611270107,0.04450873668487537,0.169263956952741,2.4584918668399816
0.11672134886676236,0.04451406478800508,0.1690976615963835,2.453563146855097
0.11680573162082365,0.04451941344729274,0.16893091262327542,2.4486451007253236
0.11689011437488493,0.04452478267042271,0.1687637109967699,2.4437376976367124
0.11697449712894623,0.0445301724651595,0.16859605767624353,2.438840906886414
0.11705887988300752,0.04453558283934781,0.16842795361711693,2.4339546978822035
0.1171432626370688,0.044541013800912514,0.1682593997708588,2.4290790401420006
0.11722764539113009,0.044546465357858916,0.16809039708501206,2.424213903293384
0.11731202814519139,0.04455193751827272,0.16792094650320455,2.4193592570731406
0.11739641089925267,0.044557430290319916,0.16775104896514947,2.41451507132677
0.11748079365331396,0.04456294368224701,0.16758070540667336,2.4096813160080304
0.11756517640737525,0.044568477702381065,0.16740991675972583,2.4048579611784695
0.11764955916143653,0.04457403235912981,0.16723868395239272,2.400044977006963
0.11773394191549783,0.04457960766098151,0.16706700790890383,2.3952423337692474
0.11781832466955912,0.04458520361650523,0.1668948895496558,2.3904500018474666
0.1179027074236204,0.04459082023435066,0.16672232979121282,2.3856679517297144
0.11798709017768169,0.04459645752324855,0.1665493295463376,2.3808961540095694
0.11807147293174299,0.04460211549201044,0.16637588972398532,2.3761345793856665
0.11815585568580426,0.04460779414952877,0.16620201122932743,2.371383198661225
0.11824023843986556,0.04461349350477703,0.16602769496375713,2.3666419827436016
0.11832462119392685,0.04461921356680995,0.16585294182491883,2.3619109026438645
0.11840900394798813,0.04462495434476315,0.1656777527066955,2.3571899294763314
0.11849338670204942,0.04463071584785374,0.16550212849924106,2.3524790344581286
0.11857776945611072,0.04463649808538007,0.16532607008899158,2.347778188908774
0.118662152210172,0.04464230106672178,0.16514957835866495,2.343087364249704
0.11874653496423329,0.04464812480133992,0.1649726541872818,2.338406532003876
0.11883091771829458,0.044653969298777116,0.16479529845018015,2.333735663795309
0.11891530047235586,0.04465983456865771,0.16461751201903008,2.3290747313486735
0.11899968322641716,0.044665720620687396,0.16443929576182614,2.324423706488842
0.11908406598047844,0.04467162746465383,0.16426065054293004,2.3197825611404874
0.11916844873453973,0.04467755511042636,0.16408157722305616,2.3151512673276375
0.11925283148860102,0.044683503567956424,0.16390207665930334,2.3105297971732677
0.1193372142426623,0.044689472847277055,0.16372214970514842,2.3059181228988734
0.1194215969967236,0.0446954629585037,0.16354179721047668,2.301316216824059
0.11950597975078489,0.0447014739118337,0.16336102002158048,2.2967240513661142
0.11959036250484617,0.04470750571754659,0.16317981898117218,2.2921415990396086
0.11967474525890746,0.04471355838600432,0.16299819492840806,2.287568832455972
0.11975912801296876,0.04471963192765108,0.16281614869888306,2.2830057243230977
0.11984351076703004,0.044725726353013626,0.16263368112465693,2.2784522474449207
0.11992789352109133,0.04473184167270112,0.16245079303425447,2.273908374721021
0.12001227627515262,0.0447379778974054,0.16226748525268309,2.2693740791462194
0.1200966590292139,0.04474413503790106,0.16208375860144875,2.2648493338101727
0.1201810417832752,0.04475031310504536,0.16189961389855245,2.2603341118969773
0.12026542453733649,0.044756512109778566,0.16171505195852087,2.2558283866847715
0.12034980729139777,0.044762732063123825,0.16153007359240146,2.2513321315453414
0.12043419004545906,0.04476897297618733,0.16134467960778065,2.2468453199437217
0.12051857279952036,0.044775234860158615,0.16115887080880165,2.2423679254378106
0.12060295555358164,0.04478151772631018,0.16097264799615751,2.237899921677976
0.12068733830764293,0.044787821585997964,0.16078601196711717,2.2334412824066687
0.12077172106170422,0.044794146450661404,0.16059896351553649,2.22899198145804
0.1208561038157655,0.04480049233182346,0.1604115034318636,2.224551992757549
0.1209404865698268,0.04480685924109065,0.16022363250315053,2.2201212903215914
0.12102486932388809,0.04481324719015329,0.16003535151306392,2.2156998482571106
0.12110925207794937,0.04481965619078532,0.15984666124189562,2.2112876407612263
0.12119363483201066,0.04482608625484488,0.15965756246658036,2.2068846421208486
0.12127801758607196,0.04483253739427384,0.15946805596069247,2.2024908267123156
0.12136240034013324,0.04483900962109844,0.1592781424944716,2.1981061690010053
0.12144678309419453,0.044845502947429144,0.15908782283483136,2.19373064354098
0.12153116584825582,0.044852017385460415,0.1588970977453481,2.1893642249746086
0.1216155486023171,0.044858552947471465,0.1587059679863012,2.185006888032196
0.1216999313563784,0.04486510964582597,0.15851443431466827,2.1806586075316305
0.12178431411043969,0.04487168749297219,0.1583224974841373,2.1763193583780014
0.12186869686450097,0.04487828650144325,0.15813015824511822,2.17198911556325
0.12195307961856226,0.04488490668385688,0.15793741734474787,2.1676678541658108
0.12203746237262356,0.044891548052916154,0.1577442755269105,2.1633555493502428
0.12212184512668484,0.04489821062140892,0.15755073353224236,2.159052176366876
0.12220622788074613,0.04490489440220831,0.15735679209813336,2.1547577105514604
0.12229061063480742,0.044911599408272884,0.15716245195875844,2.1504721273248095
0.1223749933888687,0.0449183256526464,0.15696771384506158,2.1461954021924488
0.12245937614293,0.044925073148458214,0.15677257848478376,2.141927510744268
0.12254375889699129,0.0449318419089235,0.1565770466024714,2.137668428654163
0.12262814165105257,0.04493863194734303,0.15638111891947792,2.1334181316797043
0.12271252440511386,0.04494544327710349,0.15618479615397796,2.129176595661776
0.12279690715917516,0.04495227591167765,0.15598807902098222,2.1249437965242484
0.12288128991323644,0.04495912986462423,0.15579096823233618,2.1207197102736233
0.12296567266729773,0.04496600514958843,0.15559346449674116,2.1165043129987016
0.12305005542135902,0.04497290178030163,0.15539556851975345,2.112297580870239
0.1231344381754203,0.04497981977058174,0.15519728100380137,2.1080994901406136
0.1232188209294816,0.04498675913433332,0.15499860264819088,2.103910017143488
0.12330320368354288,0.04499371988554774,0.1547995341491213,2.099729138293478
0.12338758643760417,0.04500070203830316,0.15460007619968819,2.09555683008582
0.12347196919166546,0.04500770560676467,0.1544002294898872,2.0913930690960374
0.12355635194572674,0.04501473060518454,0.1541999947066377,2.0872378319796168
0.12364073469978804,0.04502177704790239,0.15399937253378426,2.0830910954716755
0.12372511745384933,0.04502884494934509,0.15379836365210364,2.0789528363866387
0.12380950020791061,0.04503593432402702,0.15359696873931683,2.074823031617919
0.1238938829619719,0.04504304518655043,0.15339518847010303,2.0707016581375832
0.1239782657160332,0.045050177551605106,0.15319302351609898,2.0665886929960413
0.12406264847009447,0.0450573314339689,0.1529904745459152,2.0624841133217213
0.12414703122415577,0.0450645068485076,0.15278754222513857,2.058387896320757
0.12423141397821706,0.045071703810175334,0.15258422721635023,2.0543000192766647
0.12431579673227834,0.0450789223340144,0.1523805301791219,2.050220459550026
0.12440017948633963,0.045086162435155654,0.15217645177003813,2.046149194578188
0.12448456224040093,0.04509342412881874,0.1519719926427041,2.0420862018749357
0.12456894499446221,0.04510070743031178,0.1517671534477385,2.0380314590301962
0.1246533277485235,0.04510801235503175,0.15156193483279257,2.033984943709708
0.1247377105025848,0.045115338918465156,0.1513563374425746,2.0299466336547396
0.12482209325664607,0.04512268713618711,0.1511503619188237,2.025916506681765
0.12490647601070737,0.04513005702386243,0.15094400890035065,2.021894540682162
0.12499085876476866,0.04513744859724519,0.15073727902302592,2.017880713621916
0.12507524151882993,0.04514486187217934,0.15053017291980408,2.013875003541317
0.12515962427289123,0.04515229686459846,0.15032269122071562,2.0098773885546386
0.12524400702695251,0.04515975359052593,0.15011483455288288,2.0058878468498786
0.1253283897810138,0.045167232066075626,0.14990660354054053,2.001906356688421
0.12541277253507507,0.04517473230745121,0.14969799880501866,1.9979328964047665
0.12549715528913638,0.04518225433094704,0.14948902096477035,1.9939674444062212
0.12558153804319766,0.04518979815294788,0.14927967063537606,1.9900099791726218
0.12566592079725894,0.045197363789929196,0.14906994842954235,1.9860604792560235
0.12575030355132025,0.04520495125845745,0.14885985495712806,1.9821189232804175
0.12583468630538153,0.04521256057519011,0.14864939082513806,1.9781852899414492
0.1259190690594428,0.04522019175687547,0.14843855663772199,1.9742595580061186
0.1260034518135041,0.04522784482035372,0.14822735299621503,1.970341706312493
0.1260878345675654,0.04523551978255629,0.148015780499118,1.9664317137694405
0.12617221732162667,0.045243216660506146,0.14780383974210354,1.9625295593563192
0.12625660007568798,0.04525093547131841,0.14759153131805136,1.9586352221227148
0.12634098282974926,0.045258676232199854,0.1473788558170206,1.9547486811881536
0.12642536558381054,0.04526643896044972,0.14716581382628857,1.9508699157418146
0.12650974833787185,0.045274223673459485,0.14695240593033798,1.9469989050422645
0.12659413109193313,0.04528203038871298,0.14673863271087084,1.9431356284171712
0.1266785138459944,0.045289859123787066,0.14652449474682605,1.939280065263024
0.1267628966000557,0.04529770989635111,0.14630999261436473,1.9354321950448754
0.126847279354117,0.04530558272416766,0.14609512688689907,1.9315919972960496
0.12693166210817827,0.04531347762509252,0.1458798981350924,1.9277594516178769
0.12701604486223958,0.04532139461707473,0.14566430692685906,1.9239345376794281
0.12710042761630086,0.04532933371815699,0.1454483538273854,1.9201172352172364
0.12718481037036214,0.04533729494647569,0.145232039399128,1.9163075240350325
0.12726919312442345,0.04534527832026124,0.1450153642018226,1.912505384003478
0.12735357587848473,0.04535328385783784,0.14479832879248944,1.9087107950599005
0.127437958632546,0.045361311577624325,0.14458093372545,1.9049237372080228
0.1275223413866073,0.045369361498133746,0.14436317955231948,1.9011441905177053
0.1276067241406686,0.04537743363797406,0.1441450668220332,1.8973721351246868
0.12769110689472987,0.04538552801584773,0.14392659608082892,1.8936075512303143
0.12777548964879118,0.04539364465055242,0.14370776787227646,1.8898504191012835
0.12785987240285246,0.045401783560980895,0.14348858273726894,1.886100719069392
0.12794425515691374,0.045409944766121514,0.14326904121404493,1.8823584315312683
0.12802863791097505,0.04541812828505809,0.1430491438381829,1.8786235369481212
0.12811302066503633,0.045426334136970115,0.14282889114260922,1.87489601584549
0.1281974034190976,0.045434562341133196,0.14260828365761147,1.8711758488129808
0.1282817861731589,0.045442812916918984,0.14238732191083847,1.8674630165040134
0.1283661689272202,0.045451085883795705,0.14216600642731758,1.863757499635583
0.12845055168128147,0.045459381261327966,0.14194433772944826,1.8600592789879933
0.12853493443534278,0.04546769906917719,0.14172231633701937,1.856368335404621
0.12861931718940406,0.04547603932710159,0.1414999427672019,1.8526846497916574
0.12870369994346534,0.04548440205495686,0.14127721753457978,1.8490082031178685
0.12878808269752665,0.0454927872726958,0.14105414115112858,1.8453389764143402
0.12887246545158793,0.0455011950003689,0.14083071412624393,1.8416769507742476
0.1289568482056492,0.04550962525812437,0.1406069369667382,1.8380221073525964
0.1290412309597105,0.04551807806620839,0.14038281017684295,1.8343744273659868
0.1291256137137718,0.04552655344496539,0.1401583342582282,1.8307338920923797
0.12920999646783307,0.04553505141483802,0.13993350970999385,1.8271004828708415
0.12929437922189438,0.04554357199636775,0.13970833702868934,1.8234741811013113
0.12937876197595566,0.045552115210194755,0.13948281670831353,1.8198549682443732
0.12946314473001694,0.04556068107705819,0.13925694924031795,1.816242825821001
0.12954752748407825,0.045569269617796615,0.1390307351136224,1.8126377354123309
0.12963191023813952,0.045577880853347914,0.13880417481461382,1.8090396786594363
0.1297162929922008,0.04558651480474967,0.13857726882714982,1.8054486372630727
0.1298006757462621,0.04559517149313947,0.13835001763257826,1.8018645929834618
0.1298850585003234,0.045603850939754796,0.13812242170972566,1.7982875276400572
0.12996944125438467,0.045612553165933635,0.1378944815349159,1.7947174231113066
0.13005382400844598,0.04562127819311452,0.13766619758197463,1.7911542613344276
0.13013820676250726,0.04563002604283669,0.13743757032222947,1.7875980243051837
0.13022258951656854,0.04563879673674051,0.13720860022452275,1.784048694077642
0.13030697227062985,0.04564759029656748,0.1369792877552134,1.7805062527639646
0.13039135502469112,0.04565640674416062,0.13674963337818302,1.776970682534172
0.1304757377787524,0.04566524610146455,0.13651963755484187,1.773441965615918
0.1305601205328137,0.04567410839052591,0.13628930074413503,1.7699200842942722
0.130644503286875,0.04568299363349365,0.13605862340256003,1.7664050209114954
0.13072888604093627,0.0456919018526187,0.1358276059841408,1.7628967578668182
0.13081326879499758,0.04570083307025503,0.13559624894047273,1.7593952776162158
0.13089765154905886,0.04570978730885909,0.13536455272069148,1.7559005626721989
0.13098203430312014,0.04571876459099082,0.13513251777151458,1.7524125956035854
0.13106641705718144,0.045727764939313256,0.13490014453721932,1.7489313590352884
0.13115079981124272,0.04573678837659309,0.1346674334596598,1.7454568356480944
0.131235182565304,0.04574583492570092,0.13443438497827231,1.7419890081784504
0.1313195653193653,0.045754904609611284,0.13420099953007703,1.7385278594182512
0.1314039480734266,0.04576399745140296,0.1339672775496854,1.7350733722146396
0.13148833082748787,0.04577311347425953,0.13373321946930683,1.7316255294697644
0.13157271358154918,0.04578225270146936,0.13349882571876104,1.7281843141405868
0.13165709633561046,0.04579141515642561,0.1332640967254619,1.7247497092386697
0.13174147908967174,0.045800600862627106,0.13302903291444768,1.7213216978299608
0.13182586184373304,0.04580980984367786,0.13279363470836492,1.7179002630345845
0.13191024459779432,0.04581904212328814,0.132557902527499,1.714485388026648
0.1319946273518556,0.04582829772527384,0.13232183678974851,1.7110770560340136
0.1320790101059169,0.04583757667355771,0.13208543791066196,1.7076752503381059
0.1321633928599782,0.045846878992168466,0.1318487063034086,1.7042799542737044
0.13224777561403947,0.04585620470524224,0.1316116423788214,1.700891151228736
0.13233215836810078,0.04586555383702205,0.13137424654537466,1.6975088246440777
0.13241654112216206,0.045874926411858176,0.13113651920919378,1.6941329580133468
0.13250092387622334,0.04588432245420879,0.1308984607740713,1.6907635348827068
0.13258530663028464,0.0458937419886398,0.1306600716414632,1.6874005388506597
0.13266968938434592,0.0459031850398254,0.13042135221049267,1.6840439535678506
0.1327540721384072,0.04591265163254818,0.13018230287795984,1.6806937627368712
0.1328384548924685,0.04592214179169947,0.12994292403834362,1.6773499501120543
0.1329228376465298,0.04593165554227952,0.12970321608380808,1.6740124994992844
0.13300722040059107,0.04594119290939812,0.1294631794042107,1.6706813947557986
0.13309160315465238,0.045950753918274245,0.12922281438709526,1.667356619789987
0.13317598590871366,0.04596033859423689,0.12898212141771226,1.6640381585612076
0.13326036866277494,0.04596994696272527,0.12874110087901536,1.6607259950795874
0.13334475141683624,0.045979579049288705,0.1284997531516614,1.6574201134058248
0.13342913417089752,0.04598923487958742,0.12825807861402616,1.6541204976510075
0.1335135169249588,0.04599891447939249,0.1280160776422008,1.650827131976415
0.1335978996790201,0.04600861787458632,0.12777375061000207,1.6475400005933272
0.1336822824330814,0.04601834509116266,0.12753109788896833,1.6442590877628465
0.13376666518714267,0.046028096155227405,0.12728811984838018,1.640984377795692
0.13385104794120398,0.04603787109299813,0.1270448168552385,1.6377158550520254
0.13393543069526526,0.04604766993080523,0.12680118927430373,1.634453503941261
0.13401981344932654,0.0460574926950915,0.12655723746806702,1.6311973089218728
0.13410419620338782,0.04606733941241287,0.12631296179677642,1.6279472545012204
0.13418857895744912,0.04607721010943857,0.1260683626184338,1.6247033252353538
0.1342729617115104,0.0460871048129514,0.12582344028879544,1.6214655057288394
0.13435734446557168,0.04609702354984792,0.12557819516138524,1.6182337806345726
0.134441727219633,0.04610696634713915,0.1253326275874913,1.6150081346535894
0.13452610997369427,0.04611693323195054,0.12508673791618063,1.6117885525349047
0.13461049272775555,0.04612692423152209,0.12484052649428179,1.6085750190753052
0.13469487548181686,0.04613693937320915,0.12459399366641377,1.6053675191191947
0.13477925823587814,0.046146978684482566,0.12434713977497958,1.602166037558399
0.13486364098993942,0.04615704219292874,0.12409996516016908,1.5989705593319967
0.13494802374400072,0.04616712992625024,0.12385247015996081,1.5957810694261334
0.135032406498062,0.046177241912265875,0.12360465511013441,1.5925975528738558
0.13511678925212328,0.046187378178911366,0.12335652034427014,1.5894199947549286
0.1352011720061846,0.04619753875423921,0.12310806619375114,1.5862483801956617
0.13528555476024587,0.04620772366641928,0.12285929298776477,1.5830826943687377
0.13536993751430715,0.04621793294373931,0.12261020105332388,1.5799229224930353
0.13545432026836846,0.046228166614604646,0.12236079071524619,1.576769049833459
0.13553870302242974,0.04623842470753921,0.12211106229617275,1.5736210617007644
0.13562308577649101,0.04624870725118541,0.12186101611657008,1.5704789434513953
0.13570746853055232,0.046259014274304726,0.12161065249473357,1.5673426804872979
0.1357918512846136,0.046269345805777844,0.12135997174679014,1.5642122582557694
0.13587623403867488,0.04627970187460503,0.12110897418670241,1.5610876622492775
0.1359606167927362,0.04629008250990659,0.12085766012626942,1.5579688780052916
0.13604499954679747,0.04630048774092317,0.12060602987514168,1.554855891106123
0.13612938230085875,0.04631091759701594,0.12035408374080903,1.55174868717875
0.13621376505492006,0.046321372107667,0.12010182202861186,1.54864725189466
0.13629814780898133,0.04633185130247991,0.11984924504175054,1.5455515709696779
0.13638253056304261,0.04634235521117993,0.11959635308128203,1.5424616301638028
0.13646691331710392,0.0463528838636142,0.11934314644612432,1.5393774152810464
0.1365512960711652,0.04636343728975209,0.11908962543305357,1.5362989121692707
0.13663567882522648,0.046374015519685924,0.11883579033672187,1.533226106720017
0.1367200615792878,0.046384618583631174,0.11858164144965966,1.530158984868356
0.13680444433334907,0.046395246511926426,0.11832717906225887,1.5270975325927214
0.13688882708741035,0.04640589933503417,0.11807240346280001,1.5240417359147482
0.13697320984147165,0.04641657708354102,0.11781731493743863,1.5209915808991092
0.13705759259553293,0.04642727978815811,0.1175619137702244,1.5179470536533737
0.13714197534959421,0.04643800747972153,0.11730620024309535,1.5149081403278248
0.13722635810365552,0.0464487601891923,0.11705017463587208,1.511874827115317
0.1373107408577168,0.046459537947657246,0.11679383722627934,1.508847100251121
0.13739512361177808,0.04647034078632924,0.11653718828994619,1.505824946012758
0.1374795063658394,0.0464811687365472,0.11628022810039096,1.5028083507198464
0.13756388911990067,0.04649202182977692,0.1160229569290454,1.4997973007339567
0.13764827187396195,0.046502900097611245,0.1157653750452472,1.4967917824584418
0.13773265462802325,0.0465138035717705,0.11550748271624989,1.493791782338295
0.13781703738208453,0.04652473228410273,0.11524928020721692,1.4907972868599955
0.1379014201361458,0.046535686266584296,0.11499076778123296,1.4878082825513508
0.13798580289020712,0.04654666555132016,0.114731945699303,1.484824755981348
0.1380701856442684,0.04655767017054415,0.11447281422035527,1.4818466937600066
0.13815456839832968,0.046568700156619486,0.1142133736012434,1.4788740825382214
0.138238951152391,0.046579755542039344,0.11395362409675824,1.475906909007617
0.13832333390645227,0.046590836359426714,0.11369356595961344,1.4729451599004004
0.13840771666051355,0.046601942641535374,0.11343319944046959,1.4699888219892085
0.13849209941457485,0.04661307442125007,0.11317252478791873,1.4670378820869592
0.13857648216863613,0.04662423173158653,0.11291154224849209,1.4640923270467125
0.1386608649226974,0.046635414605692704,0.1126502520666759,1.461152143761516
0.13874524767675872,0.04664662307684838,0.1123886544848971,1.4582173191642596
0.13882963043082,0.04665785717846578,0.11212674974352743,1.4552878402275355
0.13891401318488128,0.04666911694409049,0.11186453808090602,1.4523636939634885
0.1389983959389426,0.046680402407401005,0.11160201973331074,1.4494448674236726
0.13908277869300387,0.04669171360220992,0.11133919493499089,1.4465313476989132
0.13916716144706515,0.04670305056246377,0.11107606391815139,1.4436231219191553
0.13925154420112645,0.046714413322243985,0.11081262691296301,1.4407201772533271
0.13933592695518773,0.04672580191576669,0.11054888414755859,1.4378225009091985
0.139420309709249,0.04673721637738356,0.11028483584804083,1.4349300801332376
0.13950469246331032,0.046748656741582253,0.11002048223848693,1.432042902210469
0.1395890752173716,0.04676012304298648,0.10975582354094504,1.4291609544643433
0.13967345797143288,0.046771615316356985,0.10949085997544383,1.4262842242565836
0.1397578407254942,0.046783133596591316,0.10922559175998492,1.4234126989870566
0.13984222347955547,0.046794677918724804,0.10896001911055375,1.4205463660936355
0.13992660623361675,0.04680624831793074,0.1086941422411225,1.417685213052055
0.14001098898767805,0.04681784482952081,0.10842796136364297,1.414829227375779
0.14009537174173933,0.04682946748894572,0.10816147668806386,1.4119783966158668
0.1401797544958006,0.04684111633179529,0.10789468842231664,1.4091327083608312
0.14026413724986192,0.04685279139379931,0.10762759677232925,1.4062921502365087
0.1403485200039232,0.04686449271082768,0.10736020194202545,1.4034567099059216
0.14043290275798448,0.046876220318890986,0.10709250413332705,1.4006263750691483
0.1405172855120458,0.04688797425414087,0.1068245035461528,1.3978011334631815
0.14060166826610707,0.0468997545528708,0.10655620037842861,1.3949809728618052
0.14068605102016835,0.04691156125151584,0.10628759482607686,1.3921658810754556
0.14077043377422965,0.04692339438665388,0.10601868708303197,1.3893558459510886
0.14085481652829093,0.04693525399500571,0.10574947734124018,1.38655085537206
0.1409391992823522,0.046947140113435364,0.10547996579064711,1.383750897257976
0.14102358203641352,0.04695905277895087,0.10521015261922173,1.3809559595645793
0.1411079647904748,0.046970992028704577,0.10494003801293905,1.3781660302836107
0.14119234754453608,0.04698295789999375,0.10466962215580078,1.3753810974426866
0.14127673029859739,0.04699495043026082,0.10439890522981754,1.3726011491051613
0.14136111305265867,0.047006969657093896,0.1041278874150251,1.369826173370008
0.14144549580671995,0.047019015618227564,0.10385656888948036,1.3670561583716871
0.14152987856078125,0.047031088351543085,0.1035849498292698,1.3642910922800182
0.14161426131484253,0.04704318789506866,0.10331303040849305,1.3615309633000583
0.1416986440689038,0.047055314286980524,0.10304081079929217,1.3587757596719705
0.14178302682296512,0.04706746756560289,0.10276829117183062,1.3560254696709027
0.1418674095770264,0.04707964776940885,0.10249547169430939,1.3532800816068626
0.14195179233108768,0.047091854937020367,0.10222235253295375,1.350539583824588
0.14203617508514899,0.04710408910720942,0.10194893385203496,1.3478039647034286
0.14212055783921027,0.04711635031889787,0.10167521581385408,1.345073212657226
0.14220494059327154,0.04712863861115846,0.10140119857875263,1.342347316134181
0.14228932334733285,0.04714095402321492,0.10112688230511124,1.339626263616737
0.14237370610139413,0.04715329659444283,0.10085226714935369,1.336910043621459
0.1424580888554554,0.047165666364369876,0.10057735326594774,1.334198644698914
0.14254247160951672,0.047178063372676576,0.10030214080740474,1.3314920554335408
0.142626854363578,0.047190487659196416,0.10002662992428069,1.328790264443542
0.14271123711763928,0.04720293926391694,0.09975082076518471,1.3260932603807591
0.14279561987170056,0.047215418226979784,0.09947471347677106,1.323401031930548
0.14288000262576186,0.04722792458868139,0.09919830820374531,1.320713567811669
0.14296438537982314,0.04724045838947359,0.0989216050888666,1.3180308567761645
0.14304876813388442,0.04725301966996393,0.09864460427294763,1.315352887609242
0.14313315088794573,0.04726560847091675,0.09836730589486198,1.3126796491291528
0.143217533642007,0.04727822483325257,0.09808971009152234,1.3100111301870832
0.1433019163960683,0.047290868798050154,0.09781181699791941,1.3073473196670289
0.1433862991501296,0.047303540406545726,0.09753362674708899,1.3046882064856875
0.14347068190419088,0.047316239700134384,0.09725513947013731,1.3020337795923425
0.14355506465825216,0.04732896672037026,0.09697635529622639,1.2993840279687363
0.14363944741231346,0.04734172150896697,0.09669727435258024,1.2967389406289729
0.14372383016637474,0.0473545041077985,0.09641789676449086,1.294098506619393
0.14380821292043602,0.04736731455889961,0.09613822265531113,1.2914627150184652
0.14389259567449733,0.04738015290446618,0.09585825214646326,1.2888315549366678
0.1439769784285586,0.04739301918685632,0.09557798535743878,1.286205015516385
0.1440613611826199,0.04740591344859027,0.09529742240578964,1.2835830859317872
0.1441457439366812,0.0474188357323515,0.09501656340714937,1.280965755388718
0.14423012669074248,0.04743178608098686,0.09473540847520834,1.278353013124594
0.14431450944480376,0.047444764537507685,0.09445395772174003,1.2757448484082836
0.14439889219886506,0.047457771145089825,0.09417221125658592,1.2731412505399977
0.14448327495292634,0.047470805947074556,0.09389016918766013,1.2705422088511855
0.14456765770698762,0.047483868986969,0.09360783162095254,1.2679477127044216
0.14465204046104893,0.04749696030844683,0.09332519866052702,1.2653577514932979
0.1447364232151102,0.0475100799553488,0.09304227040852386,1.2627723146423104
0.1448208059691715,0.047523227971683506,0.09275904696516424,1.2601913916067617
0.1449051887232328,0.04753640440162748,0.09247552842873885,1.2576149718726435
0.14498957147729408,0.047549609289526576,0.09219171489562594,1.2550430449565324
0.14507395423135536,0.04756284267989584,0.09190760646027707,1.2524756004054867
0.14515833698541666,0.04757610461742064,0.0916232032152271,1.2499126277969337
0.14524271973947794,0.04758939514695676,0.09133850525108911,1.2473541167385735
0.14532710249353922,0.04760271431353159,0.09105351265655859,1.2448000568682593
0.14541148524760053,0.04761606216234438,0.09076822551841257,1.2422504378539063
0.1454958680016618,0.04762943873876707,0.09048264392151606,1.2397052493933827
0.1455802507557231,0.04764284408834445,0.09019676794880649,1.2371644812143996
0.1456646335097844,0.04765627825679557,0.08991059768131748,1.2346281230744145
0.14574901626384568,0.047669741290013605,0.08962413319815599,1.232096164760526
0.14583339901790696,0.047683233234066924,0.08933737457652002,1.2295685960893703
0.14591778177196826,0.04769675413519974,0.0890503218916936,1.227045406907016
0.14600216452602954,0.04771030403983254,0.08876297521704468,1.2245265870888706
0.14608654728009082,0.04772388299456273,0.08847533462402435,1.2220121265395703
0.14617093003415213,0.047737491046165606,0.08818740018217719,1.2195020151928786
0.1462553127882134,0.047751128241594505,0.087899171959128,1.2169962430115946
0.1463396955422747,0.04776479462798198,0.08761065002059287,1.214494799987442
0.146424078296336,0.04777849025264008,0.08732183443037456,1.2119976761409768
0.14650846105039728,0.047792215163061286,0.08703272525036487,1.2095048615214816
0.14659284380445856,0.047805969406918905,0.08674332254054273,1.2070163462068721
0.14667722655851986,0.04781975303206797,0.08645362635897502,1.204532120303593
0.14676160931258114,0.04783356608654568,0.08616363676181571,1.2020521739465262
0.14684599206664242,0.047847408618572326,0.08587335380331251,1.1995764972988852
0.14693037482070373,0.047861280676552015,0.08558277753579802,1.1971050805521206
0.147014757574765,0.04787518230907301,0.08529190800969766,1.1946379139258285
0.1470991403288263,0.047889113564908534,0.08500074527351842,1.1921749876676409
0.1471835230828876,0.04790307449301783,0.08470928937386535,1.1897162920531439
0.14726790583694888,0.047917065142546456,0.08441754035543114,1.1872618173857719
0.14735228859101016,0.047931085562826936,0.08412549826099036,1.1848115539967137
0.14743667134507146,0.04794513580337986,0.0838331631314162,1.1823654922448181
0.14752105409913274,0.047959215913914305,0.08354053500566694,1.1799236225165028
0.14760543685319402,0.0479733259443285,0.08324761392078828,1.1774859352256533
0.14768981960725533,0.04798746594471076,0.08295439991191733,1.1750524208135296
0.1477742023613166,0.04800163596534017,0.08266089301228263,1.1726230697486788
0.1478585851153779,0.04801583605668706,0.08236709325319791,1.1701978725268352
0.1479429678694392,0.04803006626941398,0.08207300066406298,1.1677768196708274
0.14802735062350048,0.04804432665437638,0.08177861527237207,1.1653599017304923
0.14811173337756176,0.04805861726262337,0.0814839371037066,1.162947109282574
0.14819611613162306,0.04807293814539825,0.08118896618172888,1.1605384329306399
0.14828049888568434,0.04808728935413973,0.08089370252820005,1.1581338633049811
0.14836488163974562,0.04810167094048197,0.08059814616295924,1.1557333910625307
0.14844926439380693,0.04811608295625607,0.08030229710393655,1.15333700688676
0.1485336471478682,0.0481305254534903,0.08000615536714628,1.1509447014876066
0.1486180299019295,0.04814499848441114,0.07970972096669138,1.1485564656013636
0.1487024126559908,0.048159502101444096,0.0794129939147642,1.146172289990603
0.14878679541005208,0.04817403635721392,0.0791159742216303,1.1437921654440866
0.14887117816411335,0.048188601304546115,0.07881866189564957,1.1414160827766675
0.14895556091817466,0.048203196996467385,0.07852105694326628,1.1390440328292115
0.14903994367223594,0.04821782348620637,0.07822315936900304,1.1366760064685033
0.14912432642629722,0.04823248082719441,0.07792496917546987,1.134311994587161
0.14920870918035853,0.04824716907306657,0.07762648636335812,1.1319519881035436
0.1492930919344198,0.04826188827766216,0.07732771093144097,1.129595977961674
0.1493774746884811,0.048276638495025594,0.0770286428765683,1.1272439551311384
0.1494618574425424,0.0482914197794075,0.07672928219367925,1.12489591060701
0.14954624019660367,0.0483062321852651,0.07642962887578719,1.1225518354097623
0.14963062295066495,0.048321075767263084,0.07612968291398026,1.120211720585174
0.14971500570472626,0.048335950580274976,0.07582944429743654,1.1178755572042556
0.14979938845878754,0.04835085667938304,0.07552891301339926,1.1155433363631568
0.14988377121284882,0.04836579411987995,0.0752280890471978,1.1132150491830815
0.14996815396691013,0.048380762957269015,0.07492697238222779,1.1108906868102062
0.1500525367209714,0.04839576324726557,0.07462556299996936,1.1085702404155944
0.1501369194750327,0.04841079504579724,0.07432386087996945,1.1062537011951152
0.150221302229094,0.04842585840900525,0.07402186599985217,1.1039410603693522
0.15030568498315527,0.04844095339324493,0.0737195783353094,1.1016323091835285
0.15039006773721655,0.048456080055086725,0.0734169978601037,1.0993274389074212
0.15047445049127786,0.048471238451317365,0.07311412454607502,1.0970264408352768
0.15055883324533914,0.048486428638940086,0.07281095836312534,1.0947293062857326
0.15064321599940042,0.048501650675175825,0.07250749927922129,1.0924360266017308
0.15072759875346173,0.04851690461746458,0.07220374726040879,1.0901465931504377
0.150811981507523,0.04853219052346518,0.07189970227078213,1.087860997323165
0.1508963642615843,0.04854750845105719,0.071595364272513,1.085579230535288
0.1509807470156456,0.048562858458341275,0.07129073322582757,1.0833012842261605
0.15106512976970687,0.04857824060364047,0.07098580908902297,1.081027149859043
0.15114951252376815,0.04859365494550045,0.070680591818445,1.0787568189210137
0.15123389527782946,0.048609101542691185,0.07037508136850779,1.0764902829228933
0.15131827803189074,0.048624580454207304,0.07006927769167803,1.0742275333991687
0.15140266078595202,0.04864009173926922,0.06976318073848187,1.071968561907905
0.1514870435400133,0.04865563545732415,0.06945679045749809,1.069713360030676
0.1515714262940746,0.048671211668046874,0.06915010679536115,1.0674619193724773
0.1516558090481359,0.04868682043134048,0.06884312969675366,1.0652142315616588
0.15174019180219717,0.04870246180733791,0.06853585910441307,1.0629702882498357
0.15182457455625847,0.048718135856402264,0.06822829495912153,1.060730081111815
0.15190895731031975,0.04873384263912818,0.06792043719971597,1.0584936018455242
0.15199334006438103,0.048749582216342305,0.067612285763066,1.0562608421719228
0.15207772281844234,0.048765354649104926,0.06730384058410088,1.0540317938349362
0.15216210557250362,0.04878115999871045,0.06699510159578148,1.0518064486013734
0.1522464883265649,0.04879699832668829,0.06668606872911254,1.0495847982608535
0.1523308710806262,0.048812869694804285,0.0663767419131388,1.0473668346257259
0.1524152538346875,0.04882877416506128,0.06606712107494173,1.045152549531002
0.15249963658874877,0.04884471179970037,0.06575720613963887,1.0429419348342743
0.15258401934281007,0.04886068266120163,0.06544699703038048,1.040734982415641
0.15266840209687135,0.04887668681228552,0.06513649366835039,1.038531684177636
0.15275278485093263,0.04889272431591323,0.06482569597276067,1.0363320320451517
0.15283716760499394,0.04890879523528846,0.0645146038608514,1.0341360179653611
0.15292155035905522,0.0489248996338579,0.06420321724789069,1.0319436339076558
0.1530059331131165,0.04894103757531235,0.06389153604716935,1.0297548718635572
0.1530903158671778,0.04895720912358795,0.06357956017000144,1.027569723846656
0.15317469862123909,0.04897341434286688,0.06326728952571947,1.0253881818925321
0.15325908137530037,0.048989653297578796,0.06295472402167812,1.0232102380586856
0.15334346412936167,0.049005926052401366,0.0626418635632412,1.0210358844244611
0.15342784688342295,0.04902223267226195,0.0623287080537942,1.0188651130909792
0.15351222963748423,0.049038573222337956,0.06201525739472635,1.0166979161810619
0.15359661239154554,0.049054947768058646,0.06170151148544567,1.0145342858391608
0.15368099514560682,0.049071356375105374,0.06138747022335822,1.0123742142312924
0.1537653778996681,0.04908779910941338,0.061073133503879884,1.0102176935449572
0.1538497606537294,0.04910427603717271,0.060758501220431915,1.0080647159890734
0.15393414340779069,0.04912078722482879,0.06044357326442973,1.0059152737939119
0.15401852616185197,0.04913733273908395,0.06012834952528512,1.0037693592110155
0.15410290891591327,0.049153912646899015,0.059812829890420915,1.0016269645131382
0.15418729166997455,0.04917052701549315,0.05949701424523135,0.9994880819941709
0.15427167442403583,0.049187175912346205,0.0591809024731208,0.997352703969073
0.15435605717809714,0.04920385940519901,0.05886449445546782,0.9952208227738017
0.15444043993215842,0.049220577562055015,0.058547790071646566,0.9930924307652493
0.1545248226862197,0.04923733045118102,0.05823078919900504,0.9909675203211665
0.154609205440281,0.049254118141108666,0.05791349171288218,0.9888460838400996
0.15469358819434229,0.04927094070063514,0.05759589748658278,0.9867281137413209
0.15477797094840356,0.049287798198825034,0.05727800639140013,0.9846136024647596
0.15486235370246487,0.04930469070501082,0.05695981829659147,0.9825025424709337
0.15494673645652615,0.04932161828879407,0.05664133306938479,0.9803949262408902
0.15503111921058743,0.049338581020046963,0.05632255057497437,0.9782907462761286
0.15511550196464874,0.04935557896891361,0.05600347067652567,0.9761899950985353
0.15519988471871002,0.04937261220581039,0.055684093235155774,0.9740926652503259
0.1552842674727713,0.04938968080142807,0.0553644181099463,0.9719987492939688
0.1553686502268326,0.04940678482673253,0.05504444515793405,0.9699082398121215
0.15545303298089388,0.04942392435296602,0.05472417423410747,0.9678211294075725
0.15553741573495516,0.04944109945164845,0.0544036051914063,0.9657374107031655
0.15562179848901647,0.049458310194578324,0.054082737880708276,0.9636570763417367
0.15570618124307775,0.04947555665383473,0.05376157215084998,0.9615801189860569
0.15579056399713903,0.04949283890177752,0.05344010784859721,0.9595065313187587
0.15587494675120034,0.04951015701104942,0.05311834481865807,0.9574363060422737
0.15595932950526162,0.049527511054576694,0.052796282903670666,0.9553694358787717
0.1560437122593229,0.04954490110557089,0.05247392194420908,0.9533059135700925
0.1561280950133842,0.04956232723752962,0.052151261778770386,0.9512457318776826
0.15621247776744548,0.04957978952423819,0.051828302243782876,0.9491888835825388
0.15629686052150676,0.049597288039770565,0.05150504317358551,0.9471353614851323
0.15638124327556807,0.049614822858491364,0.051181484400449784,0.9450851584053555
0.15646562602962935,0.049632394055055824,0.050857625754545444,0.9430382671824566
0.15655000878369063,0.04965000170441266,0.05053346706396933,0.9409946806749743
0.15663439153775194,0.04966764588180397,0.05020900815471119,0.9389543917606804
0.15671877429181322,0.049685326662767745,0.04988424885067633,0.9369173933365138
0.1568031570458745,0.04970304412313838,0.04955918897366762,0.9348836783185186
0.1568875397999358,0.049720798339048,0.04923382834337686,0.9328532396417852
0.15697192255399708,0.04973858938692856,0.04890816677740217,0.9308260702603874
0.15705630530805836,0.04975641734351247,0.048582204091226044,0.92880216314732
0.15714068806211967,0.04977428228583397,0.04825594009821166,0.9267815112944382
0.15722507081618095,0.04979218429123112,0.04792937460961566,0.924764107712402
0.15730945357024223,0.04981012343734635,0.04760250743456329,0.9227499454306074
0.15739383632430354,0.04982809980212846,0.047275338380060594,0.9207390174971299
0.15747821907836482,0.04984611346383369,0.046947867250983655,0.9187313169786675
0.1575626018324261,0.04986416450102726,0.04662009385007426,0.9167268369604762
0.1576469845864874,0.049882252992584614,0.04629201797793947,0.9147255705463111
0.15773136734054868,0.049900379017693015,0.04596363943304216,0.9127275108583712
0.15781575009460996,0.04991854265585284,0.045634958011706916,0.9107326510372369
0.15790013284867127,0.04993674398687917,0.04530597350810284,0.9087409842418086
0.15798451560273255,0.049954983090903016,0.04497668571425206,0.9067525036492534
0.15806889835679383,0.04997326004837283,0.04464709442001702,0.9047672024549436
0.15815328111085514,0.04999157494005603,0.044317199413095976,0.9027850738723959
0.15823766386491642,0.05000992784704043,0.04398700047903037,0.9008061111332226
0.1583220466189777,0.050028318850735734,0.0436564974011856,0.8988303074870612
0.158406429373039,0.050046748032875024,0.043325689960757474,0.8968576562015274
0.15849081212710028,0.050065215475516,0.042994577936759426,0.894888150562152
0.15857519488116156,0.05008372126104279,0.04266316110602297,0.8929217838723229
0.15865957763522287,0.050102265472167666,0.04233143924320093,0.8909585494532337
0.15874396038928415,0.05012084819193184,0.04199941212074776,0.8889984406438223
0.15882834314334543,0.05013946950370756,0.041667079508920346,0.8870414508007143
0.15891272589740674,0.0501581294911995,0.041334441175780445,0.8850875732981691
0.15899710865146802,0.05017682823844638,0.04100149688718813,0.8831368015280241
0.1590814914055293,0.05019556582982225,0.040668246406784014,0.8811891288996341
0.1591658741595906,0.050214342350038466,0.04033468949600616,0.8792445488398211
0.15925025691365188,0.05023315788414481,0.04000082591406706,0.8773030547928176
0.15933463966771316,0.05025201251753148,0.039666655417956775,0.8753646402202051
0.15941902242177447,0.05027090633593038,0.03933217776243725,0.8734292986008685
0.15950340517583575,0.05028983942541688,0.03899739270004221,0.8714970234309374
0.15958778792989703,0.05030881187241151,0.038662299981065074,0.8695678082237277
0.15967217068395834,0.05032782376368122,0.038326899353550936,0.867641646509691
0.15975655343801962,0.050346875186341546,0.037991190563309796,0.8657185318363614
0.1598409361920809,0.05036596622785774,0.03765517335388813,0.8637984577682971
0.15992531894614218,0.05038509697604665,0.03731884746657743,0.8618814178870304
0.16000970170020348,0.0504042675190785,0.03698221264040946,0.8599674057910114
0.16009408445426476,0.050423477945478426,0.03664526861214923,0.8580564150955565
0.16017846720832604,0.05044272834412806,0.036308015116285786,0.8561484394327952
0.16026284996238735,0.05046201880426733,0.03597045188503001,0.8542434724516119
0.16034723271644863,0.05048134941549624,0.03563257864830904,0.8523415078176042
0.1604316154705099,0.050500720267776585,0.03529439513376942,0.8504425392130164
0.16051599822457122,0.05052013145143343,0.03495590106675417,0.8485465603366957
0.1606003809786325,0.050539583057157014,0.03461709617031017,0.8466535649040412
0.16068476373269377,0.05055907517600467,0.034277980165183686,0.8447635466469443
0.16076914648675508,0.050578607899402134,0.0339385527698014,0.8428764993137416
0.16085352924081636,0.050598181319145945,0.03359881370028828,0.8409924166691649
0.16093791199487764,0.05061779552740447,0.03325876267043559,0.8391112924942856
0.16102229474893895,0.050637450616720196,0.032918399391711706,0.8372331205864636
0.16110667750300023,0.05065714668001168,0.03257772357325717,0.8353578947592997
0.1611910602570615,0.05067688381057476,0.03223673492186796,0.8334856088425808
0.16127544301112282,0.05069666210208476,0.03189543314199894,0.8316162566822332
0.1613598257651841,0.050716481648598474,0.031553817935755624,0.8297498321402657
0.16144420851924537,0.05073634254455567,0.031211889002890514,0.8278863290947265
0.16152859127330668,0.05075624488478111,0.03086964604078868,0.826025741439645
0.16161297402736796,0.05077618876448632,0.030527088744472075,0.8241680630849926
0.16169735678142924,0.05079617427927158,0.030184216806587116,0.8223132879566217
0.16178173953549055,0.050816201525128064,0.02984102991740667,0.8204614099962186
0.16186612228955183,0.05083627059843883,0.02949752776480663,0.8186124231612633
0.1619505050436131,0.05085638159598211,0.029153710034285907,0.8167663214249647
0.16203488779767442,0.05087653461493199,0.028809576408934112,0.8149230987762242
0.1621192705517357,0.050896729752860914,0.028465126569440335,0.8130827492195825
0.16220365330579697,0.05091696710774164,0.028120360194083704,0.8112452667751693
0.16228803605985828,0.05093724677794928,0.027775276958727835,0.8094106454786545
0.16237241881391956,0.05095756886226301,0.027429876536816833,0.8075788793812029
0.16245680156798084,0.05097793345986796,0.027084158599352204,0.8057499625494238
0.16254118432204215,0.05099834067035782,0.02673812281491672,0.8039238890653209
0.16262556707610343,0.051018790593736284,0.02639176884963934,0.8021006530262509
0.1627099498301647,0.05103928333041927,0.02604509636720509,0.8002802485448683
0.16279433258422601,0.05105981898123683,0.025698105028836293,0.7984626697490818
0.1628787153382873,0.05108039764743545,0.025350794493302464,0.7966479107820055
0.16296309809234857,0.051101019430680246,0.025003164416901758,0.7948359658019133
0.16304748084640988,0.051121684433056355,0.02465521445345331,0.7930268289821909
0.16313186360047116,0.05114239275707143,0.02430694425428881,0.7912204945112886
0.16321624635453244,0.05116314450565817,0.02395835346826447,0.7894169565926752
0.16330062910859375,0.05118393978217571,0.0236094417417253,0.7876162094447894
0.16338501186265503,0.05120477869041234,0.023260208718525743,0.7858182473009967
0.1634693946167163,0.051225661334587176,0.0229106540400007,0.784023064409541
0.16355377737077761,0.051246587819352554,0.022560777344969973,0.7822306550335012
0.1636381601248389,0.051267558249796306,0.02221057826972861,0.7804410134507374
0.16372254287890017,0.05128857273144362,0.021860056448038345,0.7786541339538589
0.16380692563296148,0.05130963137025971,0.021509211511127058,0.7768700108501647
0.16389130838702276,0.05133073427265144,0.021158043087665557,0.7750886384616069
0.16397569114108404,0.05135188154547009,0.020806550803779578,0.773310011124742
0.16406007389514535,0.05137307329601352,0.020454734283032794,0.7715341231906874
0.16414445664920663,0.05139430963202794,0.020102593146416603,0.7697609690250746
0.1642288394032679,0.05141559066171066,0.019750127012343355,0.767990543008007
0.16431322215732921,0.05143691649371238,0.01939733549665079,0.7662228395340118
0.1643976049113905,0.051458287237139244,0.01904421821257396,0.7644578530119992
0.16448198766545177,0.05147970300155535,0.018690774770757868,0.7626955778652182
0.16456637041951308,0.05150116389698489,0.018337004779234167,0.760936008531206
0.16465075317357436,0.051522670033914524,0.017982907843417717,0.7591791394617544
0.16473513592763564,0.051544221523296324,0.017628483566109687,0.7574249651228571
0.16481951868169695,0.05156581847654889,0.017273731547469362,0.7556734799946709
0.16490390143575823,0.0515874610055611,0.01691865138502424,0.7539246785714708
0.1649882841898195,0.0516091492226938,0.01656324267365561,0.7521785553616076
0.1650726669438808,0.051630883240782105,0.016207505005580658,0.7504351048874609
0.1651570496979421,0.0516526631731383,0.015851437970361815,0.7486943216854047
0.16524143245200337,0.051674489133554026,0.015495041154887756,0.7469562003057515
0.16532581520606468,0.0516963612363029,0.015138314143369636,0.7452207353127238
0.16541019796012596,0.05171827959614263,0.014781256517322872,0.7434879212844017
0.16549458071418724,0.05174024432831796,0.014423867855573258,0.7417577528126851
0.16557896346824855,0.05176225554856305,0.014066147734237533,0.7400302245032468
0.16566334622230983,0.05178431337310391,0.01370809572672227,0.7383053309754974
0.1657477289763711,0.05180641791866119,0.013349711403711328,0.736583066862537
0.1658321117304324,0.05182856930245212,0.012990994333148653,0.7348634268111178
0.1659164944844937,0.05185076764219424,0.01263194408025603,0.7331464054816001
0.16600087723855497,0.051873013056106615,0.012272560207487793,0.7314319975479107
0.16608525999261628,0.05189530566291378,0.011912842274557689,0.7297201976975016
0.16616964274667756,0.05191764558184735,0.011552789838400912,0.7280110006313121
0.16625402550073884,0.05194003293264909,0.011192402453179318,0.726304401063721
0.16633840825480015,0.05196246783557373,0.01083167967027543,0.7246003937225132
0.16642279100886143,0.05198495041139147,0.010470621038275119,0.7228989733488349
0.1665071737629227,0.05200748078139073,0.010109226102962499,0.7212001346971517
0.166591556516984,0.05203005906738096,0.009747494407312929,0.7195038725352114
0.1666759392710453,0.05205268539169498,0.00938542549147392,0.7178101816440028
0.16676032202510657,0.052075359877192154,0.009023018892762136,0.7161190568177132
0.16684470477916788,0.052098082647261366,0.008660274145664837,0.7144304928636895
0.16692908753322916,0.05212085382582321,0.008297190781811348,0.7127444846024049
0.16701347028729044,0.05214367353733308,0.007933768329968727,0.7110610268674029
0.16709785304135175,0.05216654190678428,0.007570006316044098,0.7093801145052774
0.16718223579541303,0.05218945905971054,0.007205904263063223,0.7077017423756184
0.1672666185494743,0.052212425122188766,0.006841461691159179,0.7060259053509812
0.1673510013035356,0.052235440220842526,0.006476678117571577,0.7043525983168388
0.1674353840575969,0.05225850448284434,0.006111553056632024,0.7026818161715556
0.16751976681165817,0.05228161803591894,0.0057460860197547925,0.701013553826334
0.16760414956571948,0.05230478100834609,0.005380276515420168,0.6993478062051854
0.16768853231978076,0.05232799352896372,0.005014124049178448,0.6976845682448887
0.16777291507384204,0.05235125572717064,0.004647628123624958,0.6960238348949521
0.16785729782790335,0.05237456773292992,0.004280788238404498,0.6943656011175723
0.16794168058196463,0.052397929676771496,0.003913603890182582,0.6927098618876009
0.1680260633360259,0.052421341689795585,0.003546074572654101,0.6910566121925019
0.1681104460900872,0.052444803903675605,0.0031781997765187864,0.6894058470323143
0.1681948288441485,0.05246831645066131,0.0028099789894833194,0.6877575614196212
0.16827921159820977,0.05249187946358167,0.002441411696232243,0.6861117503794973
0.16836359435227108,0.0525154930758484,0.002072497378437066,0.6844684089494879
0.16844797710633236,0.05253915742145892,0.0017032355147357237,0.6828275321795614
0.16853235986039364,0.05256287263499942,0.0013336255807196995,0.6811891151320728
0.16861674261445492,0.05258663885164834,0.0009636670489329147,0.6795531528817307
0.16870112536851622,0.05261045620717922,0.0005933593888446387,0.6779196405155554
0.1687855081225775,0.05263432483796433,0.00022270206685726102,0.676288573132847
0.16886989087663878,0.052658244880977534,-0.00014830545372146453,0.6746599458451432
0.1689542736307001,0.05268221647379804,-0.0005196637126774206,0.6730337537761868
0.16903865638476137,0.05270623975461343,-0.0008913732529064466,0.6714099920618868
0.16912303913882265,0.05273031486222279,-0.0012634346204288827,0.6697886558502841
0.16920742189288396,0.052754441936040466,-0.0016358483643964528,0.6681697403015128
0.16929180464694524,0.05277862111609936,-0.0020086150370993705,0.6665532405877672
0.16937618740100652,0.052802852543053926,-0.002381735193996759,0.6649391518932604
0.16946057015506782,0.052827136358184354,-0.002755209393700442,0.663327469414194
0.1695449529091291,0.052851472703399294,-0.003129038198005918,0.66171818835872
0.16962933566319038,0.05287586172123951,-0.0035032221719073497,0.6601113039469044
0.1697137184172517,0.0529003035548818,-0.0038777618835916794,0.6585068114106927
0.16979810117131297,0.05292479834814177,-0.004252657904468382,0.6569047059938764
0.16988248392537425,0.05294934624547816,-0.004627910809166802,0.6553049829520519
0.16996686667943556,0.05297394739199587,-0.005003521175562131,0.6537076375525905
0.17005124943349684,0.052998601933449824,-0.005379489584773078,0.6521126650746034
0.17013563218755812,0.05302331001624834,-0.005755816621188958,0.6505200608089035
0.17022001494161942,0.05304807178745697,-0.0061325028724737995,0.6489298200579725
0.1703043976956807,0.053072887394802176,-0.006509548929578557,0.6473419381359264
0.17038878044974198,0.053097756986674925,-0.006886955386754545,0.6457564103684812
0.1704731632038033,0.05312268071213441,-0.007264722841566651,0.6441732320929165
0.17055754595786457,0.05314765872091176,-0.007642851894912872,0.6425923986580437
0.17064192871192585,0.05317269116341426,-0.008021343151015103,0.6410139054241695
0.17072631146598716,0.05319777819072819,-0.008400197217466099,0.6394377477630651
0.17081069422004844,0.053222919954623533,-0.008779414705212374,0.6378639210579269
0.17089507697410972,0.05324811660755751,-0.009158996228580518,0.6362924207033485
0.17097945972817102,0.05327336830267861,-0.00953894240528419,0.6347232421052826
0.1710638424822323,0.05329867519382977,-0.009919253856456645,0.6331563806810099
0.17114822523629358,0.05332403743555357,-0.010299931206627422,0.6315918318591061
0.1712326079903549,0.05334945518309489,-0.01068097508377941,0.6300295910794034
0.17131699074441617,0.053374928592406064,-0.011062386119320866,0.6284696537929648
0.17140137349847745,0.05340045782014973,-0.011444164948133606,0.6269120154620449
0.17148575625253876,0.05342604302370405,-0.011826312208558454,0.6253566715600609
0.17157013900660004,0.05345168436116571,-0.012208828542434325,0.6238036175715571
0.17165452176066132,0.053477381991354905,-0.012591714595089898,0.6222528489921708
0.17173890451472262,0.053503136073818625,-0.012974971015378478,0.620704361328605
0.1718232872687839,0.05352894676883574,-0.013358598455664117,0.6191581500985917
0.17190767002284518,0.053554814237420215,-0.013742597571873016,0.6176142108308582
0.1719920527769065,0.053580738641326335,-0.014126969023468217,0.6160725390650987
0.17207643553096777,0.05360672014305187,-0.014511713473497667,0.6145331303519397
0.17216081828502905,0.05363275890584338,-0.014896831588586235,0.6129959802529077
0.17224520103909036,0.05365885509369956,-0.015282324038962458,0.6114610843403976
0.17232958379315164,0.05368500887137659,-0.015668191498461992,0.6099284381976431
0.17241396654721292,0.05371122040439155,-0.016054434644555915,0.6083980374186788
0.17249834930127422,0.0537374898590273,-0.016441054158359947,0.6068698776083155
0.1725827320553355,0.053763817402337086,-0.016828050724637222,0.6053439543821055
0.17266711480939678,0.053790203202148466,-0.017215425031834486,0.6038202633663097
0.1727514975634581,0.05381664742706831,-0.01760317777208209,0.6022988001978662
0.17283588031751937,0.053843150246486914,-0.01799130964121609,0.6007795605243633
0.17292026307158065,0.05386971183058295,-0.018379821338786018,0.5992625400040053
0.17300464582564196,0.05389633235032754,-0.018768713568085627,0.5977477343055788
0.17308902857970324,0.053923011977489665,-0.01915798703614313,0.5962351391084284
0.17317341133376452,0.05394975088463985,-0.01954764245376517,0.5947247501024191
0.17325779408782582,0.05397654924515563,-0.019937680535533908,0.5932165629879091
0.1733421768418871,0.054003407233225914,-0.02032810199982593,0.5917105734757191
0.17342655959594838,0.05403032502385576,-0.02071890756883432,0.5902067772871
0.1735109423500097,0.05405730279287145,-0.021110097968573438,0.5887051701537054
0.17359532510407097,0.05408434071692462,-0.02150167392891189,0.5872057478175592
0.17367970785813225,0.05411143897349814,-0.021893636183566545,0.5857085060310245
0.17376409061219356,0.05413859774090998,-0.022285985470142156,0.584213440556774
0.17384847336625484,0.05416581719831873,-0.022678722530132145,0.5827205471677646
0.17393285612031611,0.054193097525728776,-0.023071848108932258,0.581229821647198
0.17401723887437742,0.0542204389039943,-0.023465362955878755,0.5797412597885021
0.1741016216284387,0.0542478415148256,-0.023859267824237973,0.5782548573952904
0.17418600438249998,0.05427530554079334,-0.024253563471239525,0.5767706102813404
0.1742703871365613,0.054302831165333645,-0.02464825065809262,0.575288514270561
0.17435476989062257,0.054330418572753586,-0.025043330149997267,0.5738085651969651
0.17443915264468385,0.05435806794823658,-0.025438802716158615,0.5723307589046343
0.17452353539874516,0.05438577947784672,-0.025834669129819465,0.5708550912476968
0.17460791815280644,0.05441355334853499,-0.026230930168258948,0.5693815580902961
0.17469230090686771,0.05444138974814398,-0.02662758661282061,0.5679101553065595
0.17477668366092902,0.054469288865413405,-0.027024639248933058,0.5664408787805695
0.1748610664149903,0.05449725088998542,-0.02742208886611819,0.5649737244063409
0.17494544916905158,0.05452527601241034,-0.027819936258006717,0.5635086880877853
0.1750298319231129,0.054553364424151665,-0.0282181822223726,0.5620457657386833
0.17511421467717417,0.05458151631759187,-0.028616827561131264,0.5605849532826603
0.17519859743123545,0.054609731886037426,-0.029015873080378785,0.5591262466531546
0.17528298018529676,0.054638011323725325,-0.029415319590389122,0.5576696417933853
0.17536736293935803,0.05466635482582789,-0.029815167905640094,0.5562151346563351
0.17545174569341931,0.05469476258845856,-0.030215418844840913,0.5547627212047128
0.17553612844748062,0.05472323480867799,-0.030616073230938956,0.5533123974109251
0.1756205112015419,0.05475177168449922,-0.031017131891140304,0.5518641592570577
0.17570489395560318,0.05478037341489405,-0.03141859565693372,0.550418002734834
0.1757892767096645,0.054809040199798285,-0.031820465364105655,0.5489739238455997
0.17587365946372577,0.0548377722401181,-0.03222274185275942,0.5475319186002887
0.17595804221778705,0.05486656973773559,-0.032625425967333754,0.5460919830193967
0.17604242497184835,0.05489543289551496,-0.03302851855662681,0.5446541131329514
0.17612680772590963,0.05492436191730839,-0.03343202047380689,0.5432183049804922
0.17621119047997091,0.05495335700796218,-0.03383593257643591,0.5417845546110345
0.17629557323403222,0.05498241837332269,-0.03424025572649558,0.5403528580830479
0.1763799559880935,0.055011546220242596,-0.03464499079039951,0.5389232114644249
0.17646433874215478,0.0550407407565871,-0.03505013863900619,0.5374956108324602
0.1765487214962161,0.055070002191239927,-0.03545570014765953,0.5360700522738169
0.17663310425027737,0.05509933073411006,-0.035861676196184855,0.5346465318845044
0.17671748700433865,0.0551287265961373,-0.0362680676689322,0.5332250457698473
0.17680186975839995,0.05515818998929974,-0.03667487545477177,0.5318055900444627
0.17688625251246123,0.05518772112661867,-0.037082100447142774,0.5303881608322338
0.1769706352665225,0.05521732022216668,-0.03748974354404211,0.528972754266281
0.17705501802058382,0.055246987491072895,-0.0378978056480741,0.5275593664889326
0.1771394007746451,0.0552767231495302,-0.03830628766645494,0.5261479936517075
0.17722378352870638,0.05530652741480165,-0.03871519051103178,0.5247386319152796
0.17730816628276766,0.05533640050522697,-0.03912451509832049,0.5233312774494583
0.17739254903682897,0.0553663426402298,-0.03953426234949853,0.5219259264331566
0.17747693179089025,0.05539635404032349,-0.03994443319046037,0.520522575054374
0.17756131454495153,0.0554264349271191,-0.040355028551806615,0.5191212195101589
0.17764569729901283,0.055456585523331076,-0.040766049368894275,0.5177218560065924
0.1777300800530741,0.05548680605278524,-0.0411774965818299,0.5163244807587557
0.1778144628071354,0.055517096740424786,-0.0415893711355132,0.5149290899907124
0.1778988455611967,0.0555474578123181,-0.042001673979648935,0.5135356799354756
0.17798322831525798,0.055577889495665084,-0.042414406068775556,0.5121442468349848
0.17806761106931926,0.05560839201880496,-0.0428275683622763,0.5107547869400815
0.17815199382338057,0.05563896561122308,-0.04324116182441018,0.5093672965104821
0.17823637657744185,0.05566961050355804,-0.04365518742432972,0.5079817718147583
0.17832075933150313,0.05570032692760918,-0.044069646136111196,0.5065982091303023
0.17840514208556443,0.05573111511634398,-0.044484538938763474,0.50521660474331
0.1784895248396257,0.05576197530390508,-0.044899866816268674,0.5038369549487514
0.178573907593687,0.05579290772561823,-0.04531563075758427,0.50245925605035
0.1786582903477483,0.055823912617999495,-0.04573183175668194,0.5010835043605513
0.17874267310180958,0.05585499021876266,-0.04614847081256468,0.4997096962005072
0.17882705585587086,0.05588614076682721,-0.04656554892928999,0.498337827900041
0.17891143860993217,0.055917364502325706,-0.04698306711599465,0.49696789579763334
0.17899582136399345,0.055948661666611756,-0.04740102638691612,0.4955998962403896
0.17908020411805473,0.05598003250226746,-0.04781942776142223,0.4942338255840186
0.17916458687211603,0.05601147725311191,-0.04823827226401689,0.4928696801928092
0.1792489696261773,0.05604299616420827,-0.048657560924391774,0.49150745643960425
0.1793333523802386,0.05607458948187219,-0.04907729477742495,0.49014715070577886
0.1794177351342999,0.056106257453680225,-0.04949747486321654,0.48878875938121125
0.17950211788836118,0.05613800032847673,-0.04991810222712445,0.4874322788642673
0.17958650064242246,0.056169818356383655,-0.05033917791974751,0.48607770556176755
0.17967088339648377,0.05620171178880706,-0.050760702997008966,0.48472503588896854
0.17975526615054505,0.056233680878446705,-0.05118267852013214,0.4833742662695397
0.17983964890460633,0.05626572587930381,-0.051605105555686315,0.4820253931355347
0.17992403165866763,0.05629784704668943,-0.05202798517560947,0.48067841292737334
0.1800084144127289,0.05633004463723306,-0.0524513184572345,0.47933332209381607
0.1800927971667902,0.05636231890889129,-0.0528751064833044,0.4779901170919387
0.1801771799208515,0.05639467012095613,-0.05329935034201272,0.47664879438711116
0.18026156267491278,0.05642709853406357,-0.05372405112702028,0.47530935045297307
0.18034594542897406,0.05645960441020293,-0.05414920993747274,0.47397178177141375
0.18043032818303537,0.056492188012724986,-0.05457482787804557,0.47263608483254327
0.18051471093709665,0.05652484960635135,-0.05500090605894936,0.4713022561346729
0.18059909369115792,0.05655758945718274,-0.05542744559597346,0.4699702921842941
0.18068347644521923,0.05659040783270868,-0.055854447610498514,0.468640189496051
0.1807678591992805,0.05662330500181634,-0.056281913229529246,0.46731194459271985
0.1808522419533418,0.056656281234799426,-0.056709843585712294,0.46598555400518893
0.1809366247074031,0.05668933680336761,-0.05713823981738331,0.4646610142724279
0.18102100746146438,0.05672247198065561,-0.057567103068566494,0.46333832194147795
0.18110539021552566,0.05675568704123309,-0.05799643448901648,0.4620174735674143
0.18118977296958697,0.05678898226111343,-0.05842623523424362,0.4606984657133357
0.18127415572364824,0.05682235791776321,-0.05885650646554519,0.4593812949503375
0.18135853847770952,0.056855814290112605,-0.059287249350011395,0.4580659578574864
0.18144292123177083,0.05688935165856394,-0.0597184650605842,0.4567524510218035
0.1815273039858321,0.05692297030500212,-0.060150154776056564,0.45544077103824
0.1816116867398934,0.056956670512804244,-0.06058231968111505,0.4541309145096539
0.1816960694939547,0.05699045256684944,-0.06101496096635872,0.4528228780467891
0.18178045224801598,0.05702431675352849,-0.06144807982834177,0.45151665826825305
0.18186483500207726,0.05705826336075458,-0.061881677469575735,0.45021225180049673
0.18194921775613856,0.057092292677972584,-0.062315755098583114,0.44890965527778937
0.18203360051019984,0.05712640499616982,-0.06275031392990849,0.44760886534219946
0.18211798326426112,0.05716060060788592,-0.06318535518415191,0.4463098786435731
0.18220236601832243,0.05719487980722358,-0.06362088008799693,0.4450126918395081
0.1822867487723837,0.057229242889858215,-0.06405688987424085,0.44371730159533973
0.182371131526445,0.057263690153049336,-0.06449338578181862,0.44242370458411395
0.1824555142805063,0.057298221895650515,-0.06493036905583172,0.44113189748656567
0.18253989703456758,0.05733283841812011,-0.06536784094758419,0.4398418769911039
0.18262427978862886,0.05736754002253238,-0.06580580271459857,0.4385536397937786
0.18270866254269016,0.05740232701258773,-0.06624425562065506,0.4372671825982726
0.18279304529675144,0.05743719969362399,-0.0666832009358147,0.4359825021158721
0.18287742805081272,0.05747215837262712,-0.0671226399364574,0.43469959506544975
0.18296181080487403,0.05750720335824259,-0.06756257390529008,0.4334184581734388
0.1830461935589353,0.057542334960786375,-0.06800300413139915,0.4321390881738185
0.1831305763129966,0.057577553492255906,-0.06844393191027065,0.43086148180808936
0.1832149590670579,0.05761285926634186,-0.06888535854381517,0.42958563582525033
0.18329934182111918,0.05764825259843933,-0.06932728534040122,0.4283115469817842
0.18338372457518046,0.0576837338056591,-0.06976971361488671,0.42703921204163375
0.18346810732924176,0.05771930320683983,-0.07021264468864108,0.42576862777617763
0.18355249008330304,0.0577549611225588,-0.07065607988959155,0.4244997909642172
0.18363687283736432,0.05779070787514464,-0.07110002055222853,0.4232326983919499
0.18372125559142563,0.05782654378868852,-0.07154446801765435,0.421967346852951
0.1838056383454869,0.05786246918905637,-0.07198942363360994,0.420703733148154
0.1838900210995482,0.057898484403900934,-0.072434888754494,0.41944185408582957
0.1839744038536095,0.057934589762673294,-0.07288086474141042,0.4181817064815663
0.18405878660767078,0.05797078559663613,-0.07332735296218473,0.41692328715824845
0.18414316936173206,0.058007072238875225,-0.07377435479139627,0.4156665929460386
0.18422755211579336,0.058043450024312014,-0.07422187161041571,0.4144116206823545
0.18431193486985464,0.05807991928971628,-0.07466990480743119,0.41315836721185173
0.18439631762391592,0.05811648037371836,-0.07511845577747334,0.4119068293864059
0.18448070037797723,0.058153133616822436,-0.07556752592245486,0.41065700406508476
0.1845650831320385,0.058189879361418756,-0.07601711665119171,0.4094088881141382
0.1846494658860998,0.05822671795179649,-0.07646722937944428,0.4081624784069726
0.1847338486401611,0.05826364973415733,-0.07691786552994417,0.4069177718241299
0.18481823139422238,0.05830067505662768,-0.07736902653241817,0.4056747652532766
0.18490261414828366,0.05833779426927267,-0.07782071382362343,0.4044334555891729
0.18498699690234496,0.05837500772410878,-0.07827292884738091,0.4031938397336623
0.18507137965640624,0.058412315775117525,-0.07872567305460665,0.40195591459564817
0.18515576241046752,0.05844971877825888,-0.07917894790333802,0.4007196770910737
0.18524014516452883,0.05848721709148469,-0.07963275485876453,0.3994851241429056
0.1853245279185901,0.05852481107475266,-0.08008709539326642,0.3982522526811121
0.1854089106726514,0.05856250109003973,-0.08054197098643123,0.3970210596426478
0.1854932934267127,0.058600287501356374,-0.08099738312509897,0.39579154197142796
0.18557767618077398,0.05863817067476009,-0.0814533333033921,0.39456369661831614
0.18566205893483526,0.05867615097836987,-0.0819098230227322,0.39333752054110227
0.18574644168889656,0.05871422878238041,-0.08236685379188302,0.39211301070448434
0.18583082444295784,0.05875240445907603,-0.08282442712698801,0.3908901640800466
0.18591520719701912,0.05879067838284532,-0.08328254455157613,0.3896689776462485
0.1859995899510804,0.05882905093019583,-0.0837412075966274,0.3884494483883951
0.1860839727051417,0.05886752247976827,-0.08420041780056597,0.38723157329863045
0.186168355459203,0.05890609341235151,-0.08466017670932402,0.3860153493759073
0.18625273821326427,0.0589447641108973,-0.08512048587635046,0.38480077362597975
0.18633712096732558,0.058983534960535274,-0.08558134686265684,0.38358784306137395
0.18642150372138686,0.05902240634858792,-0.08604276123683763,0.38237655470137866
0.18650588647544813,0.05906137866458597,-0.08650473057509622,0.3811669055720224
0.18659026922950944,0.05910045230028315,-0.08696725646129722,0.379958892706054
0.18667465198357072,0.05913962764967215,-0.08743034048697373,0.3787525131429288
0.186759034737632,0.05917890510899973,-0.08789398425137407,0.377547763928787
0.1868434174916933,0.05921828507678243,-0.08835818936147666,0.3763446421164376
0.1869278002457546,0.05925776795382241,-0.08882295743203583,0.3751431447653375
0.18701218299981587,0.05929735414322295,-0.0892882900856029,0.3739432689415776
0.18709656575387718,0.059337044050404866,-0.0897541889525576,0.3727450117178597
0.18718094850793845,0.059376838083122045,-0.09022065567114179,0.3715483701734845
0.18726533126199973,0.05941673665147799,-0.09068769188748083,0.37035334139432985
0.18734971401606104,0.05945674016794199,-0.09115529925562393,0.3691599224728317
0.18743409677012232,0.05949684904736545,-0.09162347943756433,0.36796811050797196
0.1875184795241836,0.05953706370699841,-0.0920922341032736,0.3667779026052562
0.1876028622782449,0.05957738456650632,-0.09256156493073442,0.365589295876696
0.1876872450323062,0.05961781204798675,-0.09303147360595443,0.3644022874407944
0.18777162778636747,0.05965834657598598,-0.0935019618230154,0.36321687442252615
0.18785601054042878,0.05969898857751632,-0.09397303128409373,0.36203305395331986
0.18794039329449005,0.05973973848207315,-0.09444468369947245,0.36085082317104433
0.18802477604855133,0.05978059672165177,-0.09491692078760106,0.3596701792199859
0.18810915880261264,0.05982156373076533,-0.0953897442750995,0.35849111925083244
0.18819354155667392,0.059862639946461675,-0.09586315589678729,0.3573136404206638
0.1882779243107352,0.05990382580834148,-0.09633715739572624,0.35613773989292086
0.1883623070647965,0.059945121758575436,-0.09681175052323321,0.3549634148374001
0.1884466898188578,0.05998652824192237,-0.09728693703891023,0.35379066243023116
0.18853107257291907,0.06002804570574707,-0.09776271871067466,0.35261947985386066
0.18861545532698037,0.06006967460003819,-0.09823909731478375,0.35144986429703673
0.18869983808104165,0.06011141537742672,-0.09871607463585852,0.3502818129547889
0.18878422083510293,0.06015326849320394,-0.0991936524669087,0.3491153230284165
0.18886860358916424,0.06019523440534,-0.09967183260936874,0.34795039172546427
0.18895298634322552,0.06023731357450234,-0.10015061687310345,0.34678701625971375
0.1890373690972868,0.06027950646407441,-0.10063000707644909,0.345625193851161
0.1891217518513481,0.060321813540174476,-0.1011100050462247,0.34446492172600274
0.1892061346054094,0.06036423527167403,-0.10159061261777758,0.3433061971166165
0.18929051735947067,0.06040677213021757,-0.10207183163496902,0.34214901726155156
0.18937490011353197,0.06044942459024101,-0.1025536639502378,0.3409933794054998
0.18945928286759325,0.06049219312899117,-0.1030361114245919,0.3398392807992938
0.18954366562165453,0.06053507822654523,-0.10351917592765025,0.33868671869987965
0.18962804837571584,0.060578080365829894,-0.10400285933764453,0.33753569037030484
0.18971243112977712,0.0606212000326411,-0.10448716354146015,0.3363861930797032
0.1897968138838384,0.06066443771566401,-0.10497209043464306,0.3352382241032741
0.1898811966378997,0.0607077939064921,-0.1054576419214227,0.3340917807222721
0.189965579391961,0.060751269099647835,-0.10594381991472912,0.332946860223986
0.19004996214602227,0.06079486379260217,-0.10643062633621259,0.3318034599017263
0.19013434490008357,0.06083857848579494,-0.10691806311626728,0.3306615770548056
0.19021872765414485,0.060882413682655095,-0.10740613219403328,0.3295212089885251
0.19030311040820613,0.06092636988962092,-0.10789483551742318,0.32838235301416097
0.19038749316226744,0.060970447616160724,-0.10838417504313957,0.3272450064489403
0.19047187591632872,0.06101464737479329,-0.10887415273667767,0.3261091666160352
0.19055625867039,0.061058969681108466,-0.1093647705723545,0.3249748308445408
0.1906406414244513,0.06110341505378833,-0.10985603053330839,0.3238419964694599
0.1907250241785126,0.06114798401462748,-0.11034793461151382,0.322710660831693
0.19080940693257387,0.061192677088554775,-0.11084048480780662,0.32158082127801046
0.19089378968663517,0.06123749480365383,-0.11133368313186665,0.3204524751610527
0.19097817244069645,0.061282437691184764,-0.1118275316022519,0.31932561983930197
0.19106255519475773,0.061327506285605,-0.1123220322463937,0.31820025267707286
0.19114693794881904,0.06137270112459098,-0.11281718710060828,0.3170763710444946
0.19123132070288032,0.061418022749059616,-0.11331299821010377,0.31595397231749756
0.1913157034569416,0.06146347170318991,-0.11380946762897626,0.31483305387779703
0.1914000862110029,0.06150904853444451,-0.1143065974202333,0.31371361311287704
0.1914844689650642,0.06155475379359185,-0.11480438965576412,0.31259564741597656
0.19156885171912547,0.061600588034727524,-0.11530284641637434,0.31147915418607286
0.19165323447318677,0.06164655181529646,-0.11580196979177193,0.31036413082786884
0.19173761722724805,0.061692645696115385,-0.11630176188055974,0.30925057475177287
0.19182199998130933,0.06173887024139406,-0.11680222479024172,0.3081384833738898
0.19190638273537064,0.06178522601875842,-0.11730336063721347,0.3070278541160021
0.19199076548943192,0.061831713599272024,-0.11780517154676107,0.30591868440555814
0.1920751482434932,0.06187833355745908,-0.11830765965305257,0.30481097167565085
0.1921595309975545,0.06192508647132631,-0.11881082709912683,0.30370471336501126
0.19224391375161579,0.061971972922385925,-0.11931467603688628,0.302599906917987
0.19232829650567707,0.06201899349567773,-0.11981920862708606,0.30149654978453033
0.19241267925973837,0.062066148779792024,-0.12032442703930879,0.30039463942018285
0.19249706201379965,0.06211343936689196,-0.12083033345197136,0.2992941732860628
0.19258144476786093,0.062160865852736495,-0.1213369300522864,0.2981951488488479
0.19266582752192224,0.06220842883670318,-0.12184421903624654,0.29709756358075956
0.19275021027598352,0.06225612892181064,-0.12235220260862112,0.29600141495955135
0.1928345930300448,0.06230396671474147,-0.12286088298291054,0.2949067004684962
0.1929189757841061,0.06235194282586561,-0.12337026238132875,0.2938134175963629
0.19300335853816739,0.062400057869262254,-0.1238803430347819,0.29272156383741454
0.19308774129222867,0.06244831246274364,-0.12439112718283485,0.29163113669138196
0.19317212404628997,0.06249670722787752,-0.12490261707366768,0.2905421336634577
0.19325650680035125,0.06254524279001004,-0.12541481496405793,0.2894545522642802
0.19334088955441253,0.0625939197782889,-0.12592772311934497,0.2883683900099143
0.19342527230847384,0.06264273882568618,-0.12644134381336591,0.28728364442184384
0.19350965506253512,0.06269170056902096,-0.12695567932843332,0.28620031302695503
0.1935940378165964,0.06274080564898285,-0.127470731955303,0.28511839335751876
0.1936784205706577,0.06279005471015425,-0.1279865039930892,0.28403788295118204
0.19376280332471899,0.06283944840103335,-0.12850299774924723,0.2829587793509516
0.19384718607878026,0.062888987374057,-0.12902021553950171,0.2818810801051794
0.19393156883284157,0.06293867228562354,-0.12953815968779692,0.2808047827675486
0.19401595158690285,0.06298850379611515,-0.13005683252623745,0.27972988489706196
0.19410033434096413,0.06303848256992083,-0.13057623639502203,0.2786563840580236
0.19418471709502544,0.06308860927545867,-0.1310963736423706,0.2775842778200295
0.19426909984908672,0.06313888458519869,-0.13161724662447072,0.2765135637579519
0.194353482603148,0.06318930917568433,-0.13213885770539102,0.2754442394519254
0.19443786535720928,0.06323988372755598,-0.1326612092570073,0.2743763024873338
0.19452224811127058,0.06329060892557184,-0.13318430365891654,0.27330975045479544
0.19460663086533186,0.06334148545863107,-0.1337081432983619,0.2722445809501495
0.19469101361939314,0.0633925140197944,-0.13423273057012763,0.27118079157444774
0.19477539637345445,0.0634436953063071,-0.13475806787646893,0.2701183799339306
0.19485977912751573,0.06349503001961979,-0.13528415762698343,0.2690573436400219
0.194944161881577,0.06354651886540974,-0.1358110022385337,0.26799768030931514
0.19502854463563832,0.0635981625536024,-0.13633860413513366,0.2669393875635535
0.1951129273896996,0.06364996179839234,-0.13686696574781432,0.2658824630296257
0.19519731014376088,0.06370191731826348,-0.1373960895145534,0.2648269043395455
0.19528169289782218,0.06375402983601028,-0.1379259778800983,0.2637727091304407
0.19536607565188346,0.06380630007875744,-0.13845663329588587,0.2627198750445403
0.19545045840594474,0.06385872877798017,-0.13898805821987648,0.2616683997291609
0.19553484116000605,0.06391131666952365,-0.13952025511643373,0.26061828083669325
0.19561922391406733,0.06396406449362245,-0.14005322645616536,0.2595695160245928
0.1957036066681286,0.06401697299491968,-0.14058697471578485,0.25852210295535727
0.19578798942218992,0.0640700429224856,-0.1411215023779563,0.25747603929652496
0.1958723721762512,0.06412327502983571,-0.14165681193111868,0.2564313227206536
0.19595675493031248,0.06417667007494891,-0.1421929058693211,0.2553879509053123
0.19604113768437378,0.06423022882028515,-0.14272978669205805,0.254345921533063
0.19612552043843506,0.06428395203280211,-0.14326745690405135,0.2533052322914553
0.19620990319249634,0.06433784048397169,-0.14380591901511552,0.25226588087300716
0.19629428594655765,0.06439189494979702,-0.14434517553990034,0.25122786497519356
0.19637866870061893,0.06444611621082681,-0.14488522899772427,0.25019118230043724
0.1964630514546802,0.06450050505217146,-0.14542608191234385,0.24915583055608836
0.19654743420874152,0.06455506226351672,-0.14596773681172964,0.24812180745442314
0.1966318169628028,0.06460978863913823,-0.14651019622784617,0.2470891107126192
0.19671619971686408,0.06466468497791447,-0.14705346269639952,0.24605773805275089
0.19680058247092538,0.0647197520833391,-0.1475975387565997,0.24502768720177337
0.19688496522498666,0.06477499076353328,-0.14814242695089225,0.24399895589151255
0.19696934797904794,0.06483040183125684,-0.14868812982470075,0.24297154185864844
0.19705373073310925,0.06488598610391813,-0.1492346499261334,0.24194544284470676
0.19713811348717053,0.0649417444035842,-0.149781989805711,0.2409206565960449
0.1972224962412318,0.06499767755698907,-0.15033015201606353,0.23989718086383904
0.19730687899529312,0.06505378639554216,-0.15087913911160694,0.2388750134040727
0.1973912617493544,0.06511007175533458,-0.1514289536482462,0.23785415197752346
0.19747564450341568,0.06516653447714542,-0.15197959818302087,0.2368345943497514
0.19756002725747698,0.06522317540644697,-0.1525310752737653,0.2358163382910865
0.19764441001153826,0.06527999539340774,-0.15308338747875916,0.2347993815766185
0.19772879276559954,0.06533699529289634,-0.1536365373563472,0.23378372198617847
0.19781317551966085,0.0653941759644823,-0.1541905274645583,0.23276935730433546
0.19789755827372213,0.06545153827243658,-0.15474536036070952,0.23175628532037873
0.1979819410277834,0.06550908308573113,-0.15530103860099892,0.23074450382830403
0.19806632378184472,0.0655668112780361,-0.1558575647400562,0.22973401062680798
0.198150706535906,0.06562472372771659,-0.15641494133053474,0.22872480351927194
0.19823508928996728,0.06568282131782778,-0.15697317092262725,0.22771688031374748
0.19831947204402858,0.06574110493610784,-0.1575322560636045,0.2267102388229516
0.19840385479808986,0.06579957547497021,-0.1580921992973206,0.22570487686424778
0.19848823755215114,0.0658582338314936,-0.1586530031637053,0.22470079225964024
0.19857262030621245,0.06591708090741073,-0.1592146701982402,0.22369798283575615
0.19865700306027373,0.06597611760909483,-0.15977720293141223,0.22269644642383746
0.198741385814335,0.06603534484754434,-0.1603406038881508,0.2216961808597291
0.19882576856839632,0.06609476353836624,-0.16090487558725003,0.22069718398386584
0.1989101513224576,0.06615437460175604,-0.161470020540751,0.2196994536412622
0.19899453407651888,0.06621417896247743,-0.16203604125333754,0.21870298768150032
0.19907891683058018,0.066274177549838,-0.162602940221671,0.21770778395871537
0.19916329958464146,0.06633437129766379,-0.1631707199337356,0.21671384033158825
0.19924768233870274,0.06639476114427084,-0.16373938286813322,0.21572115466333375
0.19933206509276405,0.06645534803243423,-0.16430893149338005,0.21472972482168595
0.19941644784682533,0.06651613290935506,-0.16487936826715305,0.21373954867888867
0.1995008306008866,0.06657711672662411,-0.16545069563554338,0.21275062411168322
0.19958521335494792,0.06663830044018251,-0.16602291603222935,0.21176294900129888
0.1996695961090092,0.06669968501028027,-0.16659603187769356,0.21077652123343937
0.19975397886307047,0.06676127140143058,-0.16717004557833925,0.20979133869827327
0.19983836161713178,0.06682306058236215,-0.16774495952563928,0.20880739929042025
0.19992274437119306,0.06688505352596699,-0.1683207760952048,0.20782470090894223
0.20000712712525434,0.06694725120924507,-0.16889749764585932,0.20684324145733246
0.20009150987931565,0.06700965461324626,-0.1694751265186632,0.20586301884349956
0.20017589263337693,0.06707226472300645,-0.17005366503589175,0.2048840309797646
0.2002602753874382,0.06713508252748188,-0.17063311550001664,0.20390627578284226
0.20034465814149952,0.06719810901947777,-0.17121348019260635,0.20292975117383327
0.2004290408955608,0.06726134519557332,-0.17179476137322203,0.2019544550782124
0.20051342364962207,0.06732479205604223,-0.1723769612782573,0.20098038542581853
0.20059780640368338,0.06738845060476814,-0.172960082119754,0.2000075401508421
0.20068218915774466,0.06745232184915528,-0.17354412608414888,0.199035917191817
0.20076657191180594,0.0675164068000349,-0.17412909533101156,0.19806551449160414
0.20085095466586725,0.06758070647156494,-0.17471499199171403,0.1970963299973867
0.20093533741992853,0.06764522188112508,-0.17530181816805462,0.19612836166065506
0.2010197201739898,0.06770995404920599,-0.1758895759308542,0.1951616074371998
0.20110410292805111,0.06777490399929265,-0.17647826731847888,0.19419606528709443
0.2011884856821124,0.06784007275774087,-0.17706789433532644,0.19323173317469133
0.20127286843617367,0.06790546135364757,-0.17765845895025745,0.192268609068609
0.20135725119023498,0.0679710708187151,-0.1782499630949652,0.1913066909417176
0.20144163394429626,0.06803690218710678,-0.17884240866229134,0.19034597677113552
0.20152601669835754,0.06810295649529706,-0.17943579750450617,0.1893864645382093
0.20161039945241885,0.06816923478191199,-0.18003013143146257,0.18842815222851406
0.20169478220648013,0.06823573808756353,-0.1806254122087766,0.1874710378318314
0.2017791649605414,0.06830246745467425,-0.18122164155585707,0.18651511934214904
0.20186354771460271,0.06836942392729396,-0.18181882114393788,0.18556039475764297
0.201947930468664,0.06843660855090712,-0.1824169525939915,0.18460686208067068
0.20203231322272527,0.06850402237223058,-0.18301603747457423,0.18365451931775967
0.20211669597678658,0.068571666439002,-0.18361607729963508,0.18270336447959679
0.20220107873084786,0.06863954179975766,-0.18421707352619493,0.18175339558101844
0.20228546148490914,0.06870764950359928,-0.18481902755197271,0.1808046106410004
0.20236984423897045,0.06877599059995071,-0.1854219407129224,0.17985700768264423
0.20245422699303173,0.06884456613830192,-0.1860258142806837,0.17891058473317267
0.202538609747093,0.06891337716794103,-0.18663064945992475,0.1779653398239156
0.20262299250115431,0.06898242473767482,-0.1872364473856265,0.17702127099029852
0.2027073752552156,0.06905170989553416,-0.18784320912021707,0.17607837627183742
0.20279175800927687,0.06912123368846769,-0.18845093565065263,0.17513665371212284
0.20287614076333818,0.06919099716201936,-0.18905962788537012,0.17419610135881403
0.20296052351739946,0.06926100135999304,-0.18966928665113175,0.1732567172636259
0.20304490627146074,0.06933124732409916,-0.19027991268974198,0.17231849948231948
0.20312928902552202,0.06940173609358694,-0.19089150665467958,0.17138144607469386
0.20321367177958333,0.06947246870485893,-0.19150406910757356,0.1704455551045747
0.2032980545336446,0.06954344619106786,-0.19211760051456228,0.16951082463980383
0.2033824372877059,0.06961466958169532,-0.19273210124253803,0.16857725275222912
0.2034668200417672,0.06968613990211024,-0.19334757155520338,0.16764483751769488
0.20355120279582847,0.0697578581731085,-0.19396401160904475,0.1667135770160335
0.20363558554988975,0.0698298254104308,-0.1945814214491225,0.16578346933105292
0.20371996830395106,0.0699020426242583,-0.19519980100469653,0.16485451255052785
0.20380435105801234,0.06997451081868612,-0.19581915008471606,0.16392670476619098
0.20388873381207362,0.07004723099117266,-0.1964394683731302,0.16300004407372115
0.20397311656613493,0.07012020413196307,-0.19706075542401352,0.16207452857273386
0.2040574993201962,0.07019343122348791,-0.1976830106565179,0.16115015636677477
0.20414188207425749,0.07026691323973401,-0.19830623334965297,0.16022692556330598
0.2042262648283188,0.07034065114558664,-0.19893042263683303,0.15930483427369668
0.20431064758238007,0.07041464589614217,-0.19955557750024444,0.15838388061321607
0.20439503033644135,0.07048889843598906,-0.2001816967649866,0.1574640627010222
0.20447941309050266,0.07056340969845787,-0.20080877909300393,0.15654537866015028
0.20456379584456394,0.07063818060483502,-0.20143682297677173,0.1556278266175073
0.20464817859862522,0.07071321206354318,-0.2020658267327483,0.15471140470386047
0.20473256135268653,0.07078850496928339,-0.2026957884945832,0.1537961110538244
0.2048169441067478,0.07086406020213791,-0.20332670620603038,0.15288194380585973
0.20490132686080909,0.07093987862663383,-0.20395857761362535,0.15196890110225336
0.2049857096148704,0.07101596109076323,-0.2045914002590868,0.1510569810891167
0.20507009236893167,0.07109230842495827,-0.20522517147133745,0.1501461819163754
0.20515447512299295,0.07116892144102238,-0.20585988835835506,0.1492365017377537
0.20523885787705426,0.07124580093100848,-0.2064955477985424,0.14832793871077388
0.20532324063111554,0.07132294766605013,-0.20713214643187916,0.1474204909967407
0.20540762338517682,0.07140036239513814,-0.2077696806506994,0.14651415676073487
0.20549200613923813,0.07147804584383954,-0.20840814659003498,0.14560893417160226
0.2055763888932994,0.07155599871296113,-0.2090475401176683,0.1447048214019444
0.20566077164736069,0.07163422167714824,-0.2096878568237029,0.1438018166281132
0.205745154401422,0.07171271538342316,-0.21032909200979882,0.1428999180301942
0.20582953715548327,0.07179148044965236,-0.2109712406778867,0.14199912379200574
0.20591391990954455,0.07187051746294569,-0.21161429751848115,0.14109943210108478
0.20599830266360586,0.07194982697798183,-0.21225825689852584,0.1402008411486768
0.20608268541766714,0.07202940951525341,-0.21290311284866242,0.1393033491297313
0.20616706817172842,0.07210926555923482,-0.21354885905010668,0.13840695424288874
0.20625145092578973,0.07218939555646092,-0.21419548882083184,0.13751165469047377
0.206335833679851,0.0722697999135193,-0.21484299510131732,0.1366174486784848
0.20642021643391228,0.07235047899494736,-0.21549137043962657,0.13572433441658482
0.2065045991879736,0.07243143312102952,-0.21614060697584764,0.13483231011809504
0.20658898194203487,0.07251266256549438,-0.2167906964259561,0.13394137399998107
0.20667336469609615,0.07259416755309926,-0.21744163006490697,0.1330515242828505
0.20675774745015746,0.07267594825710513,-0.21809339870910915,0.13216275919093645
0.20684213020421874,0.0727580047966262,-0.2187459926980177,0.13127507695209584
0.20692651295828002,0.07284033723385992,-0.21939940187511275,0.13038847579779644
0.20701089571234133,0.0729229455711789,-0.22005361556786907,0.12950295396310674
0.2070952784664026,0.07300582974808767,-0.22070862256703028,0.12861850968669253
0.20717966122046388,0.07308898963803119,-0.22136441110486854,0.12773514121080431
0.2072640439745252,0.07317242504505038,-0.22202096883253125,0.1268528467812664
0.20734842672858647,0.0732561357002752,-0.22267828279641172,0.12597162464747447
0.20743280948264775,0.07334012125824817,-0.2233363394134461,0.1250914730623809
0.20751719223670906,0.07342438129306768,-0.22399512444532704,0.12421239028248943
0.20760157499077034,0.07350891529434381,-0.2246546229715753,0.12333437456784502
0.20768595774483162,0.07359372266295441,-0.22531481936139586,0.12245742418202732
0.20777034049889292,0.07367880270659186,-0.2259756972442461,0.12158153739213828
0.2078547232529542,0.07376415463508916,-0.22663723947908815,0.1207067124687975
0.20793910600701548,0.07384977755551525,-0.2272994281222787,0.11983294768613106
0.2080234887610768,0.07393567046702203,-0.22796224439388252,0.11896024132176453
0.20810787151513807,0.07402183225543559,-0.22862566864254458,0.11808859165681262
0.20819225426919935,0.07410826168757315,-0.2292896803086686,0.11721799697587443
0.20827663702326066,0.07419495740527243,-0.22995425788586765,0.11634845556701956
0.20836101977732194,0.07428191791911783,-0.2306193788806653,0.11547996572178354
0.20844540253138322,0.0743691416018453,-0.23128501977024735,0.11461252573515979
0.20852978528544452,0.07445662668140787,-0.23195115595820398,0.11374613390558719
0.2086141680395058,0.07454437123368403,-0.2326177617281897,0.11288078853494787
0.20869855079356708,0.07463237317480695,-0.23328481019531683,0.11201648792855168
0.2087829335476284,0.07472063025309399,-0.23395227325523238,0.11115323039513503
0.20886731630168967,0.07480914004055367,-0.23462012153070932,0.11029101424684695
0.20895169905575095,0.07489789992394216,-0.2352883243155704,0.10942983779924331
0.20903608180981226,0.07498690709534994,-0.23595684951593815,0.10856969937127836
0.20912046456387354,0.07507615854228308,-0.23662566358848508,0.10771059728529742
0.20920484731793482,0.07516565103721437,-0.23729473147563018,0.10685252986702665
0.20928923007199612,0.07525538112657279,-0.23796401653750754,0.10599549544556575
0.2093736128260574,0.07534534511913318,-0.23863348048042693,0.10513949235338038
0.20945799558011868,0.0754355390737757,-0.23930308328175853,0.1042845189262942
0.20954237833418,0.07552595878657181,-0.2399727831108862,0.1034305735034784
0.20962676108824127,0.0756165997771585,-0.24064253624613707,0.10257765442744815
0.20971114384230255,0.0757074572743565,-0.24131229698735768,0.10172576004404865
0.20979552659636386,0.07579852620098469,-0.2419820175639188,0.10087488870245154
0.20987990935042514,0.07588980115782039,-0.24265164803786482,0.10002503875514646
0.20996429210448642,0.07598127640665231,-0.24332113620188167,0.09917620855793108
0.21004867485854772,0.0760729458523696,-0.24399042747185917,0.09832839646990466
0.210133057612609,0.07616480302402183,-0.24465946477359007,0.09748160085345892
0.21021744036667028,0.0762568410547893,-0.24532818842336357,0.09663582007427074
0.2103018231207316,0.07634905266078527,-0.2459965360019703,0.09579105250129594
0.21038620587479287,0.07644143011862403,-0.24666444222181377,0.09494729650675682
0.21047058862885415,0.07653396524165991,-0.24733183878653486,0.09410455046614152
0.21055497138291546,0.0766266493548224,-0.24799865424283152,0.09326281275818715
0.21063935413697674,0.07671947326794858,-0.2486648138239575,0.09242208176487976
0.21072373689103802,0.0768124272475021,-0.24933023928413822,0.09158235587144348
0.21080811964509932,0.0769055009865863,-0.24999484872364136,0.0907436334663303
0.2108925023991606,0.07699868357312012,-0.25065855640363144,0.08990591294121808
0.21097688515322188,0.0770919634560564,-0.25132127255024095,0.08906919269099656
0.2110612679072832,0.07718532840950333,-0.25198290314708804,0.08823347111376467
0.21114565066134447,0.07727876549460382,-0.25264334971548497,0.08739874661082014
0.21123003341540575,0.0773722610190128,-0.25330250908150814,0.08656501758665214
0.21131441616946706,0.0774658004937952,-0.25396027312890085,0.08573228244778575
0.21139879892352834,0.07755936858757016,-0.25461652853703903,0.08490053960746557
0.21148318167758962,0.07765294907768967,-0.2552711565027156,0.08406978747977223
0.21156756443165092,0.07774652479823509,-0.2559240324446293,0.08324002448017365
0.2116519471857122,0.07784007758460308,-0.2565750256894438,0.08241124902641772
0.21173632993977348,0.07793358821441651,-0.25722399913795707,0.0815834595462861
0.21182071269383476,0.07802703634448611,-0.25787080890998293,0.0807566544664009
0.21190509544789607,0.07812040044352242,-0.2585153039663675,0.07993083221651354
0.21198947820195735,0.078213657720267,-0.25915732570640826,0.07910599122528339
0.21207386095601863,0.07830678404669278,-0.25979670753890927,0.07828212993223183
0.21215824371007994,0.07839975387587458,-0.26043327442468134,0.07745924677614302
0.21224262646414122,0.07849254015411943,-0.2610668423885062,0.07663734019890067
0.2123270092182025,0.07858511422688848,-0.26169721799805284,0.07581640864579864
0.2124113919722638,0.07867744573801198,-0.26232419780722804,0.07499645056521675
0.21249577472632508,0.0787695025216364,-0.2629475677609647,0.07417746440861706
0.21258015748038636,0.07886125048632447,-0.2635671025586698,0.0733594486305309
0.21266454023444767,0.07895265349062677,-0.2641825649726152,0.07254240168855519
0.21274892298850895,0.07904367320942582,-0.26479370511789185,0.07172632204334439
0.21283330574257023,0.07913426899024041,-0.2654002596695728,0.07091120815860252
0.21291768849663154,0.07922439769865594,-0.26600195102311885,0.07009705850107717
0.21300207125069281,0.07931401355188678,-0.2665984863926057,0.0692838715405506
0.2130864540047541,0.07940306793946597,-0.26718955684204226,0.06847164574983466
0.2131708367588154,0.07949150922987036,-0.26777483624341025,0.06766037960476057
0.21325521951287668,0.07957928256184502,-0.26835398015547807,0.06685007158417644
0.21333960226693796,0.07966632961899568,-0.2689266246159091,0.06604072016993356
0.21342398502099927,0.0797525883861139,-0.2694923848390895,0.06523232384688527
0.21350836777506055,0.07983799288551971,-0.2700508538110185,0.06442488110287892
0.21359275052912183,0.0799224728915189,-0.27060160077169015,0.06361839042874351
0.21367713328318313,0.08000595362086656,-0.27114416957443577,0.06281285031828987
0.21376151603724441,0.08008835539691057,-0.27167807691063384,0.06200825926829712
0.2138458987913057,0.08016959328479305,-0.2722028103866232,0.06120461577851488
0.213930281545367,0.08024957669484713,-0.27271782643875786,0.060401918351641326
0.21401466429942828,0.08032820895092362,-0.2732225480701723,0.0596001654933318
0.21409904705348956,0.08040538682007028,-0.27371636239170116,0.05879935571218198
0.21418342980755087,0.08048099999952951,-0.2741986179469862,0.057999487519724724
0.21426781256161215,0.08055493055652548,-0.2746686217993497,0.05720055943042368
0.21435219531567343,0.0806270523157981,-0.2751256363557252,0.05640256996166282
0.21443657806973473,0.08069723018916983,-0.27556887589944973,0.05560551763374244
0.21452096082379601,0.08076531944077667,-0.2759975028009124,0.05480940096987408
0.2146053435778573,0.0808311648806948,-0.2764106233701871,0.05401421849616628
0.2146897263319186,0.08089459997886272,-0.2768072833125014,0.053219968741627044
0.21477410908597988,0.08095544589002299,-0.2771864627410211,0.05242665023815141
0.21485849184004116,0.08101351037926818,-0.27754707069664974,0.051634261520514535
0.21494287459410247,0.0810685866362597,-0.2778879391167004,0.05084280112636819
0.21502725734816375,0.08112045196463914,-0.2782078161875011,0.05005226759623049
0.21511164010222503,0.08116886633117072,-0.27850535900611695,0.049262659473482406
0.21519602285628633,0.08121357075699182,-0.2787791254664087,0.04847397530435704
0.2152804056103476,0.08125428553075195,-0.27902756527222955,0.047686213637937014
0.2153647883644089,0.08129070822043535,-0.27924900996654417,0.04689937302614666
0.2154491711184702,0.08132251145714864,-0.2794416618486978,0.046113452023741175
0.21553355387253148,0.08134934045999688,-0.2796035816323458,0.045328449188307696
0.21561793662659276,0.08137081026639648,-0.2797326746745211,0.04454436308025134
0.21570231938065407,0.08138650262635799,-0.2798266755787089,0.0437611922627934
0.21578670213471535,0.08139596251254139,-0.27988313094357936,0.04297893530196184
0.21587108488877663,0.08139869418980916,-0.27989937999141057,0.04219759076658636
0.21595546764283793,0.08139415677835896,-0.2798725327652143,0.0414171572282922
0.2160398503968992,0.08138175923304343,-0.2797994455305786,0.04063763326149061
0.2161242331509605,0.08136085464760115,-0.27967669295377773,0.03985901744337639
0.2162086159050218,0.08133073377584536,-0.2795005365507398,0.03908130835391921
0.21629299865908308,0.08129061764164158,-0.27926688880841555,0.038304504575856546
0.21637738141314436,0.08123964908484646,-0.2789712722665349,0.037528604694688106
0.21646176416720567,0.08117688306030507,-0.2786087727099523,0.03675360729866939
0.21654614692126695,0.08110127547000745,-0.2781739854524156,0.03597951097880503
0.21663052967532823,0.08101167026280773,-0.2776609534839493,0.0352063143288428
0.21671491242938953,0.08090678447940693,-0.2770630959958734,0.03443401594526674
0.2167992951834508,0.08078519084942873,-0.27637312547542114,0.03366261442729224
0.2168836779375121,0.08064529745836724,-0.27558295115821485,0.03289210837685386
0.2169680606915734,0.08048532388959306,-0.27468356611789574,0.0321224963986082
0.21705244344563468,0.08030327310312561,-0.2736649146248412,0.03135377709992171
0.21713682619969596,0.08009689812884983,-0.2725157355779597,0.030585949090862874
0.21722120895375727,0.0798636624137517,-0.2712233767445078,0.02981901098420181
0.21730559170781855,0.07960069235234898,-0.26977357315335415,0.029052961395398702
0.21738997446187983,0.07930472012068272,-0.26815018116064726,0.028287798942599585
0.21747435721594113,0.07897201439093524,-0.26633485728606343,0.027523522246631904
0.2175587399700024,0.07859829577387403,-0.26430666767397376,0.026760129930992527
0.2176431227240637,0.07817863284386259,-0.26204160963256135,0.02599762062184996
0.217727505478125,0.07770731323544049,-0.2595120206631991,0.02523599294802903
0.21781188823218628,0.07717768239408625,-0.25668584197997446,0.024475245541013768
0.21789627098624756,0.07658193986193247,-0.2535256916244336,0.023715377034933427
0.21798065374030887,0.07591087908566485,-0.24998768518037215,0.022956386066559586
0.21806503649437015,0.07515355101582281,-0.24601991703605847,0.022198271275302828
0.21814941924843143,0.07429682319261377,-0.24156047765180103,0.02144103130319963
0.21823380200249273,0.07332479284884591,-0.23653482485193392,0.020684664794915486
0.218318184756554,0.07221799180041302,-0.2308522367652243,0.019929170397730234
0.2184025675106153,0.0709522871380773,-0.22440092733540506,0.01917454676153585
0.2184869502646766,0.06949732486817226,-0.21704115863537204,0.018420792538830444
0.21857133301873788,0.06781426381171747,-0.20859525183427813,0.017667906384713827
0.21865571577279916,0.0658523629995242,-0.1988326026764347,0.016915886956876403
0.21874009852686047,0.06354362585704071,-0.1874462528878123,0.016164732915598057
0.21882448128092175,0.06079394792856693,-0.17401430552294272,0.015414442923739946
0.21890886403498303,0.057467473521303665,-0.15793196813430568,0.014665015646740054
0.21899324678904433,0.053356354783270735,-0.1382805803556386,0.013916449752604088
0.2190776295431056,0.048114357983388686,-0.11354082211530173,0.013168743911903924
0.2191620122971669,0.04107944210216434,-0.0808279911618689,0.01242189679776784
0.2192463950512282,0.030595263400520118,-0.0329724589301227,0.01167590708587607
0.21933077780528948,0.0023761827276756126,0.09146648511253747,0.01093077345445681


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/data/cmetric_upper_threshold.csv <==
quantity,exact_expression,decimal_value,status
mu_star,sqrt(2*sqrt(3)-3)/(2*(1+sqrt(2*sqrt(3)-3))),0.2026022373171338,exact
z_critical,2-sqrt(3),0.2679491924311228,exact
q_critical,1/((1+sqrt(2*sqrt(3)-3))*(1+sqrt(3))),0.2177102723411696,exact
u_critical,sqrt(2*sqrt(3)-3)/sqrt(3),0.3933198931903289,exact
alpha_critical,sqrt(3)-1,0.7320508075688773,exact
Aell_critical,(1+sqrt(3))/4,0.6830127018922193,exact
Pc_over_Pt,2/sqrt(3),1.154700538379252,exact
Q_Tcritical,mu_star/pi,0.0644902951009982,exact
Gcritical_over_Q,0,0,exact
tau_cubic_coefficient,"[3*(989+571*sqrt(3))-(6393+3691*sqrt(3))*sqrt(2*sqrt(3)-3)]/48",-57.84290918569066,exact_nonzero
entropy_linear_coefficient,"-(19+11*sqrt(3))*(1+sqrt(2*sqrt(3)-3))/2",-31.98793304628477,exact_nonzero
nu_quadratic_coefficient,"[1668+963*sqrt(3)+(2631+1519*sqrt(3))*sqrt(2*sqrt(3)-3)]/6",1153.448755433523,exact_nonzero


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/data/obstruction_maxwell_curve.csv <==
epsilon,t_maxwell,linear_prediction
-0.9,0.11459054399580591,0.12000000000000001
-0.87,0.11109211158411816,0.116
-0.84,0.10756359809260839,0.112
-0.81,0.10400562807388401,0.10800000000000001
-0.78,0.10041886186409102,0.10400000000000001
-0.75,0.09680399549625883,0.1
-0.72,0.09316176052387572,0.096
-0.69,0.08949292375202954,0.092
-0.66,0.08579828687379801,0.08800000000000001
-0.63,0.08207868600995588,0.084
-0.6,0.07833499115048131,0.08
-0.5700000000000001,0.07456810549678561,0.07600000000000001
-0.54,0.07077896470405867,0.07200000000000001
-0.51,0.06696853602361665,0.068
-0.48,0.06313781734564933,0.064
-0.45,0.05928783614329483,0.060000000000000005
-0.42,0.055419648319510406,0.056
-0.39,0.051534336958758885,0.052000000000000005
-0.36,0.047633010986083635,0.048
-0.32999999999999996,0.04371680373669757,0.044
-0.29999999999999993,0.039786871439759126,0.039999999999999994
-0.27,0.03584439162054255,0.036000000000000004
-0.24,0.031890561425729935,0.032
-0.20999999999999996,0.027926595877049577,0.027999999999999994
-0.17999999999999994,0.023953726058957302,0.02399999999999999
-0.1499999999999999,0.019973197246496044,0.019999999999999987
-0.12,0.015986266979874857,0.016
-0.08999999999999997,0.01199420309267089,0.011999999999999995
-0.05999999999999994,0.007998281700877626,0.007999999999999991
-0.029999999999999916,0.003999785160300245,0.003999999999999989
0.0,0.0,-0.0
0.030000000000000027,-0.003999785160300243,-0.0040000000000000036
0.06000000000000005,-0.007998281700877656,-0.008000000000000007
0.09000000000000008,-0.011994203092670904,-0.01200000000000001
0.12,-0.015986266979874857,-0.016
0.15000000000000002,-0.019973197246496044,-0.020000000000000004
0.18000000000000005,-0.023953726058957295,-0.024000000000000007
0.21000000000000008,-0.0279265958770496,-0.02800000000000001
0.2400000000000001,-0.03189056142572993,-0.032000000000000015
0.27000000000000013,-0.03584439162054258,-0.03600000000000002
0.30000000000000016,-0.039786871439759175,-0.04000000000000002
0.3300000000000002,-0.0437168037366976,-0.044000000000000025
0.36,-0.047633010986083635,-0.048
0.39,-0.051534336958758885,-0.052000000000000005
0.42000000000000004,-0.05541964831951039,-0.05600000000000001
0.45000000000000007,-0.059287836143294824,-0.06000000000000001
0.4800000000000001,-0.06313781734564934,-0.06400000000000002
0.5100000000000001,-0.06696853602361666,-0.06800000000000002
0.5400000000000001,-0.0707789647040587,-0.07200000000000002
0.5700000000000002,-0.07456810549678564,-0.07600000000000003
0.6000000000000002,-0.07833499115048134,-0.08000000000000003
0.63,-0.08207868600995588,-0.084
0.66,-0.08579828687379801,-0.08800000000000001
0.6900000000000001,-0.08949292375202957,-0.09200000000000001
0.7200000000000001,-0.09316176052387573,-0.09600000000000002
0.7500000000000001,-0.09680399549625886,-0.10000000000000002
0.7800000000000001,-0.10041886186409105,-0.10400000000000002
0.8100000000000002,-0.10400562807388404,-0.10800000000000003
0.8400000000000002,-0.10756359809260845,-0.11200000000000003
0.8700000000000002,-0.1110921115841182,-0.11600000000000003
0.9,-0.11459054399580591,-0.12000000000000001


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/data/threshold_boundary_scaling.csv <==
delta_z,alpha_exact,alpha_leading
1e-09,9.548051795648569e-05,9.54805192388386e-05
1.106687888863989e-09,0.00010044477289742322,0.00010044477510559355
1.2247580833582329e-09,0.00010566713270774818,0.00010566713426406778
1.3554249376408283e-09,0.00011116101557602085,0.00011116101610902747
1.5000323627513322e-09,0.0001169405373819649,0.00011694053774100884
1.6600676487609264e-09,0.00012302054845536389,0.00012302055024167525
1.8371767615786356e-09,0.00012941667504463947,0.00012941667683521644
2.03318127174144e-09,0.00013614535198511074,0.00013614535303384584
2.2500970893013347e-09,0.00014322386716816718,0.0001432238688705588
2.4901551974979008e-09,0.00015067041204506898,0.00015067041332766936
2.7558245984626413e-09,0.00015850412021264478,0.0001585041210752915
3.049837706952071e-09,0.0001667451203310752,0.00016674512163986305
3.3752184532845764e-09,0.00017541459046317994,0.00017541459112905644
3.735313384520271e-09,0.00018453480583995152,0.00018453480664598867
4.13382608376014e-09,0.00019412920205851426,0.0001941292035325549
4.574855261567401e-09,0.00020422243431641117,0.00020422243558897363
5.062936911282339e-09,0.00021484043645456804,0.00021484043842429082
5.603090961798617e-09,0.00022601049452384406,0.0002260104961006232
6.200872907625809e-09,0.00023776130910386456,0.00023776131124239223
6.862430947254312e-09,0.0002501230766907919,0.0002501230787907015
7.594569217491779e-09,0.00026312756086548393,0.0002631275635923769
8.404817774137379e-09,0.0002768081789043067,0.00027680818202304206
9.301510038746628e-09,0.0002912000845683397,0.000291200087853972
1.0293868508027706e-08,0.0003063402586429887,0.00030634026258335924
1.1392099607392683e-08,0.00032226760571683015,0.0003222676104641204
1.2607498664233685e-08,0.00033902305295566626,0.00033902305847241786
1.3952566080576338e-08,0.00035664965538311497,0.0003566496614737798
1.544113589994833e-08,0.0003751927057498975,0.0003751927128570528
1.7088518090775734e-08,0.0003946998531499093,0.0003946998609204733
1.891165600969468e-08,0.00041522122217667415,0.00041522123130892423
2.0929300664290977e-08,0.0004368095452800195,0.00043680955581698865
2.3162203567563814e-08,0.00045952029567953385,0.0004595203078887789
2.5633330167625155e-08,0.0004834118310703073,0.0004834118451627195
2.8368096047762683e-08,0.000508545542922754,0.000508545559427563
3.1394628326189355e-08,0.0005349860148785382,0.0005349860343749755
3.4744054943980084e-08,0.0005628011889718724,0.0005628012115540459
3.845082481652768e-08,0.0005920625388590684,0.0005920625649541585
4.2553062141282095e-08,0.000622845254046785,0.0006228452846648417
4.709295850583362e-08,0.000655228434719595,0.0006552284700845161
5.2117206829180334e-08,0.0006892952920270757,0.0006892953331746232
5.767748159927345e-08,0.0007251333643941767,0.0007251334122814137
6.383097034609152e-08,0.0007628347414167501,0.0007628347970748237
7.06409618164559e-08,0.0008024963004206364,0.0008024963651824583
7.817749689997524e-08,0.0008442199558269478,0.0008442200311267261
8.651808900090447e-08,0.0008881129204349208,0.0008881130082047987
9.574852126495768e-08,0.0009342879819825093,0.0009342880839843267
1.0596372886056476e-07,0.0009828637913466712,0.0009828639101228153
1.1726877538885433e-07,0.0010339651688823486,0.0010339653072553947
1.297799334647565e-07,0.0010877234247912153,0.0010877235857344226
1.4362588058302033e-07,0.0011442766956512283,0.0011442768830450783
1.5894902256865417e-07,0.0012037703005688318,0.0012037705187639964
1.7590695822349843e-07,0.0012663571140476642,0.0012663573679730237
1.9467410023284936e-07,0.0013321979584533647,0.0013321982540876358
2.1544346900318822e-07,0.0014014620180403039,0.0014014623621094217
2.384286778806726e-07,0.0014743272727057114,0.0014743276733645363
2.638661301683931e-07,0.0015509809564299725,0.0015509814228452134
2.920174505387695e-07,0.0016316200372501518,0.0016316205803295538
3.2317217584819513e-07,0.001716451724366545,0.0017164523565158351
3.576507330290209e-07,0.001805693999425125,0.0018056947354719505
3.958077346865453e-07,0.0018995761779835104,0.0018995770347681286
4.380356262962907e-07,0.001998339497202512,0.001998340494732272
4.847687225130562e-07,0.002102237736962443,0.0021022388983420546
5.364876741052671e-07,0.002211537871274781,0.002211539223346675
5.937244114571085e-07,0.0023265207541248527,0.002326522328293924
6.570676154824818e-07,0.002447481841566952,0.0024474836742254353
7.27168772219203e-07,0.0025747319503045068,0.002574734083894535
8.047488733750888e-07,0.002708598056455056,0.002708600540457626
8.906058317411505e-07,0.002849424135778243,0.0028494270276914
9.85622687739571e-07,0.002997572047055607,0.00299757541389491
1.0907766915109564e-06,0.0031534224619486537,0.003153426381747786
1.2071493539503045e-06,0.003317375843003345,0.0033173804065139523
1.3359375700667908e-06,0.0034898534721598522,0.0034898587851044617
1.478465929071301e-06,0.003671298533185064,0.003671304718643684
1.6362003378012542e-06,0.003862177250035044,0.0038621844513206977
1.8107630975998155e-06,0.0040629800844944886,0.00406298846845218
2.003949589715557e-06,0.004274222996017221,0.004274232756835427
2.217746740832167e-06,0.004496448766833088,0.004496460130630075
2.454353458646543e-06,0.004730228396110418,0.004730241626175506
2.716203247675567e-06,0.0049761625665460715,0.004976177969328088
3.005989237895584e-06,0.005234883186756051,0.005234901119088728
3.326691883634528e-06,0.00550705501417619,0.005507075891487189
3.681609617600463e-06,0.005793377361975325,0.005793401667896032
4.074392775323614e-06,0.006094585894562985,0.006094614192163727
4.50908113892558e-06,0.006411454516308805,0.006411487461184973
4.990145486353981e-06,0.006744797358453505,0.00674483571376618
5.522533573417251e-06,0.007095470868591636,0.007095515522896734
6.111721021545626e-06,0.007464376009027135,0.007464427996802323
6.763767634659991e-06,0.007852460568843827,0.007852521094436241
7.485379724368426e-06,0.0082607215957666,0.008260792061358409
8.283979084506602e-06,0.008690207954287581,0.008690289992261575
9.167779324426051e-06,0.009142023015840902,0.009142118526729137
1.0145870346119995e-05,0.009617327488719114,0.009617438685151814
1.1228311834035287e-05,0.010117342394104575,0.010117471852090231
1.242623671911503e-05,0.010643352196144956,0.010643502914749508
1.3751965681201593e-05,0.011196708093805225,0.011196883564630559
1.521913386745902e-05,0.011778831482763045,0.011779035770841847
1.684283113011666e-05,0.012391217596056894,0.01239145543399689
1.863975722588148e-05,0.013035439332401873,0.013035716230086373
2.0628393573248017e-05,0.013713151282020162,0.013713473654202208
2.2829193334233325e-05,0.014426093959579639,0.01442646927450431
2.526479177553053e-05,0.015176098254917548,0.015176535207360974
2.7960239072650155e-05,0.015965090112464896,0.01596559882516238
3.0943257951443556e-05,0.016795095450750787,0.0167956877089043
3.424452881685691e-05,0.017668245333938924,0.017668934858268318
3.789800530146941e-05,0.018586781407940615,0.018587584172586148
4.194126347923944e-05,0.019553061614193314,0.019553996216772312
4.641588833612772e-05,0.020569566194533442,0.02057065428704104
5.1367901472455845e-05,0.021638904001552637,0.021640170791994155
5.684823443592555e-05,0.022763819128997036,0.022765293965476413
6.291325255353956e-05,0.023947197877793504,0.023948914928448167
6.962533465004353e-05,0.025192076073330256,0.025194075118021176
7.705351461530542e-05,0.02650164675072011,0.026503974102747546
8.527419141916287e-05,0.027879268225049998,0.027881977804243608
9.437191487625705e-05,0.02932847256417151,0.02933162714627552
0.00010444025524245678,0.030852974482213157,0.03085664715353093
0.00011558276558669065,0.032456680672522324,0.03246095652345729
0.000127914046836196,0.03414369959888257,0.03414867769576216
0.00014156092644919914,0.035918351764659524,0.03592414744545068
0.00015666376283769433,0.0377851804794056,0.03779192802661977
0.00017337788895633658,0.03974896314291542,0.03975681889564444
0.00019187520990478324,0.04181472306657714,0.041823869043879656
0.0002123459709748593,0.04398774185191997,0.043998389971568685
0.00023500071432694047,0.04627357234585051,0.04628596933629507
0.0002600724444200111,0.048678052191495236,0.048692485311049805
0.00028781902446687924,0.051207317992881654,0.051224121688807724
0.0003185258285621434,0.05386782011036378,0.05388738377242651
0.0003525086767600906,0.05666633810221564,0.05668911509069863
0.00039011708328986295,0.05960999682573024,0.05963651498351021
0.00043173785131583544,0.06270628320844113,0.06273715710129298
0.00047779905121539667,0.06596306369685259,0.06599900886630657
0.0005287744232907843,0.06938860238577547,0.06943045194575834
0.0005851882501969502,0.07299157982633583,0.07304030378936843
0.0006476207491984746,0.07678111250434456,0.07683784028672384
0.0007167140397149747,0.08076677297314655,0.08083281960264056
0.0007931787475313466,0.08495861061575542,0.08503550725178277
0.0008778013135972471,0.08936717300002445,0.08945670247696987
0.0009714520825869738,0.09400352777718626,0.0941077659989538
0.0010750942544107034,0.09887928505816884,0.09900064920897174
0.0011897937907435858,0.10400662018305479,0.10414792487908849
0.001316730378461499,0.10939829677634834,0.10956281946924118
0.0014572095627426375,0.1150676899538591,0.11525924711400364
0.001612676174624066,0.12102880951500522,0.12125184537640088
0.0017847291911159613,0.127296322916582,0.1275560128606495
0.001975138180710054,0.1338855777792028,0.13418794878047177
0.0021858615034246695,0.1408126236247817,0.14116469458465986
0.002419066452574113,0.14809423248074258,0.1485041777468494
0.0026771515454209437,0.15574791791291748,0.156225257832027
0.002962771191970864,0.16379195196169669,0.16434777495814318
0.0032788629956292796,0.17224537935304843,0.17289260077735816
0.003628677966507222,0.18112802823437213,0.1818816921079214
0.00401581395812115,0.19046051654139035,0.19133814735449897
0.004444252671383627,0.20026425293258296,0.2012862658619254
0.004918400606471689,0.2105614310268611,0.2117516103548971
0.005443134383763516,0.22137501544276686,0.22276107262404982
0.006023850899970236,0.23272871785627985,0.23434294262721106
0.006666522835319487,0.24464696096099545,0.2465269811833872
0.007377760082683297,0.25715482781890664,0.2593444964462829
0.008164877730449787,0.27027799361986493,0.2728284243538551
0.009035971298344074,0.2840426363081033,0.28701341326063107
0.01,0.29847532186665704,0.30193591297025646


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/finite_mu_validation.csv <==
mu,r,hat_p,hat_t_numerical,hat_t_leading,hat_t_first_corrected,scaled_leading_error,scaled_corrected_error,mu3_delta_volume,delta_volume_limit,maxwell_residual
0.05,0.25,0.0625,0.49064467420805946,0.4375,0.4875,1.0628934841611888,1.2578696832237755,3.0749076352000158,3.0,3.316144794926683e-86
0.05,0.5,0.25,0.8567685619835486,0.75,0.85,2.1353712396709703,2.707424793419405,1.0875265409187866,1.0,1.2357534184694108e-61
0.05,0.75,0.5625,1.0987198514790093,0.9375,1.0875,3.2243970295801843,4.487940591603685,0.427773123926037,0.3333333333333333,5.937658141562774e-66
0.05,1.0,1.0,1.2169050709971327,1.0,1.2,4.338101419942653,6.762028398853066,0.10022918033723217,0.0,3.2630130627150826e-88
0.05,1.25,1.5625,1.21178854734776,0.9375,1.1875,5.485770946955202,9.715418939104039,-0.09419510680149108,-0.2,3.3349021751994927e-81
0.05,1.5,2.25,1.083891731767946,0.75,1.05,6.677834635358921,13.556692707178422,-0.2218688842889088,-0.3333333333333333,3.9597975164457787e-88
0.05,1.75,3.0625,0.8337923966172741,0.4375,0.7875,7.925847932345483,18.51695864690965,-0.31124169729620976,-0.42857142857142855,1.3081910793115226e-77
0.02,0.25,0.0625,0.4580150603775335,0.4375,0.4575,1.0257530188766735,1.2876509438336732,3.036425933748498,3.0,5.889788896408743e-85
0.02,0.5,0.25,0.7911016130682295,0.75,0.79,2.055080653411472,2.754032670573591,1.0382842852700647,1.0,1.2536623516563104e-85
0.02,0.75,0.5625,0.9993127809980191,0.9375,0.9975,3.0906390499009535,4.531952495047671,0.372680757728074,0.3333333333333333,6.2779159394188944e-86
0.02,1.0,1.0,1.0827110548809404,1.0,1.08,4.13555274404702,6.777637202350993,0.04026539571887617,0.0,5.1238434837908184e-68
0.02,1.25,1.5625,1.0413682795670913,0.9375,1.0375,5.193413978354563,9.670698917728153,-0.15883195779232076,-0.2,2.185987549057807e-84
0.02,1.5,2.25,0.8753656368949422,0.75,0.87,6.26828184474711,13.414092237355472,-0.2912348488667369,-0.3333333333333333,1.6641581392686028e-86
0.02,1.75,3.0625,0.5847936250612846,0.4375,0.5775,7.364681253064233,18.234062653211645,-0.3854963820685184,-0.42857142857142855,4.15966051824342e-86
0.01,0.25,0.0625,0.4476293608193986,0.4375,0.4475,1.0129360819398565,1.293608193985644,3.0191399440926334,3.0,7.028246713645252e-85
0.01,0.5,0.25,0.7702761533089708,0.75,0.77,2.0276153308970852,2.7615330897085304,1.019592276120415,1.0,8.79092021206322e-63
0.01,0.75,0.5625,0.9679534592972414,0.9375,0.9675,3.0453459297241467,4.534592972414678,0.35318811715064047,0.3333333333333333,1.1135346212474247e-83
0.01,1.0,1.0,1.04067670389885,1.0,1.04,4.067670389884999,6.767038988499862,0.020083593708510025,0.0,7.062203910304327e-85
0.01,1.25,1.5625,0.9884636546665909,0.9375,0.9875,5.0963654666590905,9.636546665909032,-0.1796900794040627,-0.2,1.87991126641239e-61
0.01,1.5,2.25,0.8113344205240386,0.75,0.81,6.1334420524038595,13.344205240385998,-0.3127891741014142,-0.3333333333333333,2.0997204011762577e-69
0.01,1.75,3.0625,0.5093114504789646,0.4375,0.5075,7.181145047896459,18.114504789645927,-0.4077806740107139,-0.42857142857142855,3.076663256797593e-78
0.005,0.25,0.0625,0.4425323983618037,0.4375,0.4425,1.0064796723607334,1.29593447214669,3.0097890241870524,3.0,8.26143658998228e-83
0.005,0.5,0.25,0.7600690995965148,0.75,0.76,2.0138199193029522,2.763983860590458,1.0099006268889967,1.0,2.3764241701800063e-83
0.005,0.75,0.5625,0.9526133500270356,0.9375,0.9525,3.0226700054071345,4.534001081426865,0.34329919113949536,0.3333333333333333,3.8966310264822386e-63
0.005,1.0,1.0,1.0201689818843878,1.0,1.02,4.033796376877536,6.759275375507141,0.010022974804824137,0.0,1.9381913678392926e-72
0.005,1.25,1.5625,0.9627404132548879,0.9375,0.9625,5.048082650977577,9.616530195515377,-0.18992037120190514,-0.2,1.4787002679738241e-80
0.005,1.5,2.25,0.7803326480135981,0.75,0.78,6.066529602719619,13.305920543923808,-0.3231949638836432,-0.3333333333333333,1.413514868699697e-84
0.005,1.75,3.0625,0.4729512757440489,0.4375,0.4725,7.090255148809778,18.05102976195553,-0.4183711397254935,-0.42857142857142855,1.252469698904604e-84


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/generate_blowup_validation.py <==
#!/usr/bin/env python3
"""High-precision validation data for the Maxwell blow-up theorem."""

from __future__ import annotations

import csv
from pathlib import Path

import mpmath as mp


mp.mp.dps = 90
HERE = Path(__file__).resolve().parent


def state(mu, u, z):
    d = 1 - 2 * mu
    xi = 1 + z * z
    ma = mu * xi / d
    core = u * u - 2 * ma * u + z * z
    p = -(1 - u * u) * core * z * z * d * d / (u**4 * xi**2)
    alpha2 = xi - z * z * d * d / p
    alpha = mp.sqrt(alpha2)
    hu = (
        -2 * u * core
        + (1 - u * u) * (2 * u - 2 * ma)
        + 4 * u**3 * p * xi**2 / (z * z * d * d)
    )
    tau = z * d * hu / (xi * u * u * alpha)
    entropy = u * u * xi / (z * z * d * (1 - u * u))
    mass = mu * alpha / (z * d)
    gibbs = mass - tau * entropy / 4
    volume = (
        u**3 * xi**2 / (z**3 * d**2 * (1 - u * u) ** 2)
        + mu * z * d / p**2
    ) / alpha
    return p, tau, gibbs, entropy, volume, alpha


def physical_states(mu, r):
    target_p = mu**2 * (1 + mu**2 * r**2)
    initial = (
        3 + 2 * r + mu * (8 * r + 2),
        11 + 4 * r + r**2 / 2 + mu * (2 * r**2 + 24 * r + 24),
        3 + 2 * r + mu * (8 * r + 2),
        mp.mpf(227) / 8
        - mp.mpf(5) * r**2 / 2
        + mu * (mp.mpf(303) / 4 - 15 * r**2),
    )

    def equations(a, b, c, k):
        u_l = mu + 2 * mu**2 + a * mu**3
        z_l = mu**2 + 4 * mu**3 + b * mu**4
        u_s = mu + 2 * mu**2 + c * mu**3
        z_s = (
            mu
            + 2 * mu**2
            + mp.mpf(9) * mu**3 / 2
            + 11 * mu**4
            + k * mu**5
        )
        low = state(mu, u_l, z_l)
        high = state(mu, u_s, z_s)
        return (
            (low[0] - target_p) / mu**4,
            (high[0] - target_p) / mu**4,
            (high[1] - low[1]) / mu,
            (high[2] - low[2]) / mu,
        )

    root = mp.findroot(
        equations,
        initial,
        solver="mdnewton",
        tol=mp.mpf("1e-60"),
        maxsteps=100,
        verify=True,
    )
    assert all(abs(mp.im(value)) < mp.mpf("1e-70") for value in root)
    a, b, c, k = [mp.re(value) for value in root]
    u_l = mu + 2 * mu**2 + a * mu**3
    z_l = mu**2 + 4 * mu**3 + b * mu**4
    u_s = mu + 2 * mu**2 + c * mu**3
    z_s = mu + 2 * mu**2 + mp.mpf(9) * mu**3 / 2 + 11 * mu**4 + k * mu**5
    return state(mu, u_l, z_l), state(mu, u_s, z_s)


def boundary_temperature(mu):
    x = (-(1 - 2 * mu) + mp.sqrt((1 - 2 * mu) ** 2 + 4 * mu**2)) / (2 * mu)
    return 4 * mu / mp.sqrt(1 - x**2)


rows = []
for mu_text in ("0.05", "0.02", "0.01", "0.005"):
    mu = mp.mpf(mu_text)
    for r_text in ("0.25", "0.5", "0.75", "1.0", "1.25", "1.5", "1.75"):
        r = mp.mpf(r_text)
        low, high = physical_states(mu, r)
        hat_p = r**2
        hat_t = (boundary_temperature(mu) - low[1]) / (2 * mu**3)
        leading = 2 * r - r**2
        corrected = leading + 4 * mu * r
        rows.append(
            {
                "mu": float(mu),
                "r": float(r),
                "hat_p": float(hat_p),
                "hat_t_numerical": float(hat_t),
                "hat_t_leading": float(leading),
                "hat_t_first_corrected": float(corrected),
                "scaled_leading_error": float((hat_t - leading) / mu),
                "scaled_corrected_error": float((hat_t - corrected) / mu**2),
                "mu3_delta_volume": float(mu**3 * (high[4] - low[4])),
                "delta_volume_limit": float((1 - r) / r),
                "maxwell_residual": float(
                    max(
                        abs(low[0] - mu**2 * (1 + mu**2 * r**2)),
                        abs(high[0] - mu**2 * (1 + mu**2 * r**2)),
                        abs(low[1] - high[1]),
                        abs(low[2] - high[2]),
                    )
                ),
            }
        )

output = HERE / "finite_mu_validation.csv"
with output.open("w", newline="", encoding="utf-8") as handle:
    writer = csv.DictWriter(handle, fieldnames=rows[0].keys())
    writer.writeheader()
    writer.writerows(rows)

universal = HERE / "universal_curve.csv"
with universal.open("w", newline="", encoding="utf-8") as handle:
    writer = csv.writer(handle)
    writer.writerow(["r", "hat_p", "hat_t", "theta", "scaled_delta_volume"])
    for j in range(1, 401):
        r = mp.mpf(j) / 200
        writer.writerow(
            [
                float(r),
                float(r**2),
                float(2 * r - r**2),
                float((1 - r) ** 2),
                float((1 - r) / r),
            ]
        )

print(f"wrote {output}")
print(f"wrote {universal}")
print("maximum Maxwell residual:", max(row["maxwell_residual"] for row in rows))


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/generate_figures.py <==
#!/usr/bin/env python3
"""Generate all manuscript figures from the audited analytic/numeric models.

The script is deterministic and writes both vector PDF and PNG previews.
It intentionally avoids any image-generation model: every curve follows from
the equations stated in the manuscript.
"""

from __future__ import annotations

import csv
import math
import sys
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from scipy.integrate import quad
from scipy.optimize import brentq


ROOT = Path(__file__).resolve().parents[1]
FIGURES = ROOT / "figures"
DATA = ROOT / "calculations" / "data"
FIGURES.mkdir(parents=True, exist_ok=True)
DATA.mkdir(parents=True, exist_ok=True)

PDF_METADATA = {"CreationDate": None, "ModDate": None}

sys.path.insert(0, str(ROOT / "calculations"))
import cmetric_numeric_audit as cmetric  # noqa: E402


mpl.rcParams.update(
    {
        "font.family": "serif",
        "font.size": 9,
        "axes.labelsize": 9,
        "axes.titlesize": 9,
        "legend.fontsize": 7.5,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "figure.dpi": 180,
        "savefig.dpi": 300,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "savefig.bbox": "tight",
        "axes.spines.top": False,
        "axes.spines.right": False,
    }
)


def save(fig: plt.Figure, stem: str) -> None:
    pdf_path = FIGURES / f"{stem}.pdf"
    png_path = FIGURES / f"{stem}.png"
    pdf_tmp = FIGURES / f".{stem}.pdf.tmp"
    png_tmp = FIGURES / f".{stem}.png.tmp"
    fig.savefig(pdf_tmp, format="pdf", metadata=PDF_METADATA)
    fig.savefig(png_tmp, format="png")
    pdf_tmp.replace(pdf_path)
    png_tmp.replace(png_path)
    plt.close(fig)


def cubic_outer_roots(t: float) -> tuple[float, float]:
    roots = sorted(
        float(r.real)
        for r in np.roots([1.0, 0.0, -1.0, -t])
        if abs(r.imag) < 1.0e-10
    )
    if len(roots) != 3:
        raise ValueError("t must lie in the three-root cusp chamber")
    return roots[0], roots[-1]


def value_difference(epsilon: float, t: float) -> float:
    lower, upper = cubic_outer_roots(t)
    value, _ = quad(
        lambda x: math.exp(epsilon * x) * (x**3 - x - t),
        lower,
        upper,
        epsabs=2.0e-13,
        epsrel=2.0e-13,
    )
    return value


def maxwell_temperature(epsilon: float) -> float:
    cusp = 2.0 / (3.0 * math.sqrt(3.0))
    return brentq(
        lambda t: value_difference(epsilon, t),
        -0.999 * cusp,
        0.999 * cusp,
        xtol=1.0e-14,
    )


def obstruction_figure() -> None:
    epsilons = np.linspace(-0.9, 0.9, 61)
    maxwell = np.array([maxwell_temperature(float(e)) for e in epsilons])
    with (DATA / "obstruction_maxwell_curve.csv").open("w", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow(["epsilon", "t_maxwell", "linear_prediction"])
        writer.writerows(zip(epsilons, maxwell, -2.0 * epsilons / 15.0))

    fig, axes = plt.subplots(1, 2, figsize=(7.15, 2.75))
    x = np.linspace(-1.35, 1.35, 800)
    axes[0].plot(x, x**3 - x, color="#202020", lw=1.7, label=r"$T_H-T_0=x^3-x$")
    colors = ["#1768ac", "#707070", "#c43c35"]
    for epsilon, color in zip((-0.8, 0.0, 0.8), colors):
        tm = maxwell_temperature(epsilon)
        axes[0].axhline(tm, color=color, lw=1.1, ls="--", label=rf"$\varepsilon={epsilon:g}$")
        lo, hi = cubic_outer_roots(tm)
        axes[0].scatter([lo, hi], [tm, tm], s=14, color=color, zorder=3)
    axes[0].set(xlabel=r"state coordinate $x$", ylabel=r"$T_H-T_0$", xlim=(-1.3, 1.3))
    axes[0].set_title("Identical stationary skeleton")
    axes[0].legend(frameon=False, loc="upper left")

    axes[1].plot(epsilons, maxwell, color="#1768ac", lw=1.8, label="exact numerical Maxwell curve")
    axes[1].plot(epsilons, -2.0 * epsilons / 15.0, color="#c43c35", lw=1.2, ls="--", label=r"$-2\varepsilon/15$")
    axes[1].axhline(0.0, color="0.75", lw=0.7)
    axes[1].axvline(0.0, color="0.75", lw=0.7)
    axes[1].set(xlabel=r"entropy-weight parameter $\varepsilon$", ylabel=r"$t_M(\varepsilon)$")
    axes[1].set_title("Different critical-value equality")
    axes[1].legend(frameon=False, loc="lower left")
    fig.tight_layout(w_pad=2.0)
    save(fig, "obstruction_maxwell")


def cmetric_phase_figure() -> None:
    mu = 0.15
    pressure_t = 3.0 * mu * mu / (8.0 * math.pi)
    pressure = 1.01 * pressure_t
    end, extrema = cmetric.folds(mu, pressure)
    coexisting = cmetric.coexistence(mu, pressure)
    z = np.linspace(2.0e-5, end * (1.0 - 2.0e-6), 2600)
    states = [cmetric.state(float(zi), mu, pressure) for zi in z]
    valid = [(zi, state) for zi, state in zip(z, states) if state is not None]
    z = np.array([entry[0] for entry in valid])
    temperature = np.array([entry[1].temperature for entry in valid])
    free_energy = np.array([entry[1].free_energy for entry in valid])
    margin = np.array([entry[1].slow_margin for entry in valid])
    with (DATA / "cmetric_mu015_phase_curve.csv").open("w", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow(["z", "temperature", "free_energy", "slow_margin"])
        writer.writerows(zip(z, temperature, free_energy, margin))

    fig, axes = plt.subplots(1, 2, figsize=(7.15, 2.75))
    axes[0].plot(z, temperature, color="#202020", lw=1.35)
    for ze, te, is_minimum in extrema:
        axes[0].scatter(ze, te, s=25, marker="o" if is_minimum else "s", color="#c43c35", zorder=3)
    axes[0].set(
        xlabel=r"$z=eA$",
        ylabel=r"$T_H Q$",
        title=rf"Fixed $(P,Q,\mu)$ family, $\mu={mu}$",
    )
    axes[0].set_xlim(0.0, end * 1.01)
    axes[0].set_ylim(0.035, 0.11)
    axes[0].text(0.02, 0.96, rf"$P/P_t={pressure/pressure_t:.2f}$", transform=axes[0].transAxes, va="top")

    order = np.argsort(temperature)
    axes[1].plot(temperature[order], free_energy[order], alpha=0.0)
    # Preserve the parametric ordering so the multivalued swallowtail is visible.
    axes[1].plot(temperature, free_energy, color="#1768ac", lw=1.25)
    if coexisting:
        tc, small, large = coexisting[0]
        axes[1].scatter(
            [tc, tc],
            [small.free_energy, large.free_energy],
            color="#c43c35",
            s=24,
            zorder=3,
            label="equal global values",
        )
        axes[1].axvline(tc, color="#c43c35", lw=0.8, ls="--")
        axes[1].legend(frameon=False, loc="best")
    axes[1].set(xlabel=r"$TQ$", ylabel=r"$G/Q$", title="Canonical critical values")
    axes[1].set_xlim(0.040, 0.087)
    axes[1].set_ylim(-0.42, 0.22)
    fig.tight_layout(w_pad=2.0)
    save(fig, "cmetric_phase_curve")


def threshold_and_boundary_figure() -> None:
    sqrt3 = math.sqrt(3.0)
    h = math.sqrt(2.0 * sqrt3 - 3.0)
    mu_star = h / (2.0 * (1.0 + h))
    mu = np.linspace(0.0, 0.25, 800)
    polynomial = 64.0 * mu**4 - 48.0 * mu**2 + 24.0 * mu - 3.0

    mu_x = 0.15
    d = 1.0 - 2.0 * mu_x
    z_x = (mu_x / d) / math.sqrt(1.0 - (mu_x / d) ** 2)
    delta = np.logspace(-9, -2, 160)
    z = z_x - delta
    # On q=mu, alpha^2=1+z^2-z^2 d^2/mu^2.
    alpha_sq = 1.0 + z**2 - z**2 * d**2 / mu_x**2
    alpha = np.sqrt(alpha_sq)
    asymptotic = np.sqrt(2.0 * delta / z_x)
    with (DATA / "threshold_boundary_scaling.csv").open("w", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow(["delta_z", "alpha_exact", "alpha_leading"])
        writer.writerows(zip(delta, alpha, asymptotic))

    fig, axes = plt.subplots(1, 2, figsize=(7.15, 2.75))
    axes[0].plot(mu, polynomial, color="#1768ac", lw=1.7)
    axes[0].axhline(0.0, color="0.65", lw=0.8)
    axes[0].axvline(mu_star, color="#c43c35", lw=1.0, ls="--")
    axes[0].scatter([mu_star], [0.0], color="#c43c35", s=24, zorder=3)
    axes[0].annotate(
        rf"$\mu_+={mu_star:.9f}$",
        xy=(mu_star, 0.0),
        xytext=(0.105, 0.85),
        arrowprops={"arrowstyle": "->", "lw": 0.7},
    )
    axes[0].set(xlabel=r"string tension $\mu$", ylabel=r"$64\mu^4-48\mu^2+24\mu-3$")
    axes[0].set_title("Exact upper endpoint condition")

    axes[1].loglog(delta, alpha, color="#1768ac", lw=1.8, label="exact boundary normalization")
    axes[1].loglog(delta, asymptotic, color="#c43c35", lw=1.1, ls="--", label=r"$\sqrt{2\,\delta z/z_X}$")
    axes[1].set(xlabel=r"$\delta z=z_X-z$", ylabel=r"$\alpha$", title=r"Square-root face at $X$")
    axes[1].legend(frameon=False, loc="lower right")
    fig.tight_layout(w_pad=2.0)
    save(fig, "threshold_boundary")


def main() -> None:
    obstruction_figure()
    cmetric_phase_figure()
    threshold_and_boundary_figure()
    print(f"wrote figures to {FIGURES}")


if __name__ == "__main__":
    main()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/generate_theory_figures.py <==
#!/usr/bin/env python3
"""Generate the vector theory figures used in Sections 2--6.

Every element is constructed from the normal forms and finite chamber data
defined in the manuscript. The output is deterministic and contains no
rasterized artist or generated imagery.
"""

from __future__ import annotations

import os
from pathlib import Path

os.environ.setdefault("MPLCONFIGDIR", "/tmp/matplotlib-theory-cache")
os.environ.setdefault("SOURCE_DATE_EPOCH", "0")

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import FancyArrowPatch


ROOT = Path(__file__).resolve().parents[1]
FIGURES = ROOT / "figures"
FIGURES.mkdir(parents=True, exist_ok=True)

INK = "#252525"
NAVY = "#2A5674"
BLUE = "#397AA8"
RED = "#A64B3C"
GOLD = "#B58A32"
MID = "#747474"
LIGHT = "#D9DEE2"
PALE_BLUE = "#DCEAF2"
PALE_RED = "#F0DEDA"
PALE_GOLD = "#EEE6D2"
PDF_METADATA = {"CreationDate": None, "ModDate": None}


mpl.rcParams.update(
    {
        "font.family": "serif",
        "font.size": 9.0,
        "axes.labelsize": 9.0,
        "axes.titlesize": 9.3,
        "xtick.labelsize": 8.0,
        "ytick.labelsize": 8.0,
        "legend.fontsize": 7.8,
        "axes.linewidth": 0.7,
        "lines.solid_capstyle": "round",
        "figure.dpi": 180,
        "savefig.dpi": 300,
        "savefig.bbox": "tight",
        "savefig.pad_inches": 0.035,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "axes.spines.top": False,
        "axes.spines.right": False,
    }
)


def save_vector(fig: plt.Figure, name: str) -> None:
    """Write vector PDF and a review PNG from the same deterministic figure."""

    pdf = FIGURES / f"{name}.pdf"
    png = FIGURES / f"{name}.png"
    pdf_part = FIGURES / f".{name}.pdf.part"
    png_part = FIGURES / f".{name}.png.part"
    fig.savefig(pdf_part, format="pdf", metadata=PDF_METADATA)
    fig.savefig(png_part, format="png")
    os.replace(pdf_part, pdf)
    os.replace(png_part, png)
    plt.close(fig)


def panel_label(ax: plt.Axes, text: str) -> None:
    ax.text(
        0.015,
        0.985,
        text,
        transform=ax.transAxes,
        ha="left",
        va="top",
        fontsize=9.2,
        fontweight="bold",
    )


def information_layers() -> None:
    """Stationary skeleton, value order, and admissibility as separate data."""

    fig, axes = plt.subplots(1, 3, figsize=(7.15, 2.55))
    ax0, ax1, ax2 = axes

    x = np.linspace(-1.25, 1.25, 900)
    t_curve = x**3 - x
    t0 = 0.12
    roots = np.sort(np.roots([1.0, 0.0, -1.0, -t0]).real)
    ax0.plot(x, t_curve, color=INK, lw=1.45)
    ax0.axhline(t0, color=MID, lw=0.85, ls=(0, (3, 2)))
    fold_x = np.array([-1.0, 1.0]) / np.sqrt(3.0)
    ax0.scatter(
        fold_x,
        fold_x**3 - fold_x,
        s=24,
        facecolor="white",
        edgecolor=GOLD,
        linewidth=1.0,
        zorder=4,
    )
    branch_colors = [BLUE, RED, BLUE]
    for idx, (root, color) in enumerate(zip(roots, branch_colors), start=1):
        ax0.scatter(root, t0, s=30, color=color, edgecolor="white", lw=0.45, zorder=5)
        ax0.annotate(
            rf"$p_{idx}$",
            (root, t0),
            xytext=(0, 7 if idx != 2 else -12),
            textcoords="offset points",
            ha="center",
            color=color,
        )
    ax0.text(
        0.98,
        0.07,
        r"$\mathrm{ind}=(0,1,0)$",
        transform=ax0.transAxes,
        ha="right",
        color=MID,
        fontsize=8.2,
    )
    ax0.set(
        xlabel=r"state $x$",
        ylabel=r"control $t$",
        xlim=(-1.23, 1.23),
        ylim=(-0.48, 0.48),
    )
    ax0.set_xticks([-1, 0, 1])
    ax0.set_yticks([-0.4, 0, 0.4])
    panel_label(ax0, "(a) Stationary skeleton")

    ax1.set_xlim(0, 1)
    ax1.set_ylim(0, 1)
    ax1.axis("off")
    ax1.annotate(
        "",
        xy=(0.19, 0.90),
        xytext=(0.19, 0.10),
        arrowprops={"arrowstyle": "-|>", "color": MID, "lw": 0.85},
    )
    ax1.text(0.11, 0.91, r"$\mathcal{F}$", ha="center", va="bottom", color=MID)
    value_entries = [
        (0.23, 1, BLUE, r"$p_1,\ \mathrm{ind}=0$"),
        (0.52, 3, BLUE, r"$p_3,\ \mathrm{ind}=0$"),
        (0.78, 2, RED, r"$p_2,\ \mathrm{ind}=1$"),
    ]
    for y, branch, color, entry_text in value_entries:
        ax1.plot([0.19, 0.53], [y, y], color=color, lw=1.35)
        ax1.scatter([0.36], [y], s=26, color=color, edgecolor="white", lw=0.4, zorder=4)
        ax1.text(0.58, y, entry_text, ha="left", va="center", color=color)
    ax1.text(
        0.50,
        0.07,
        r"$v_1<v_3<v_2$",
        ha="center",
        va="center",
        color=INK,
        bbox={"boxstyle": "round,pad=0.22", "fc": "white", "ec": LIGHT, "lw": 0.7},
    )
    panel_label(ax1, "(b) Critical-value order")

    ax2.set_xlim(-1.22, 1.22)
    ax2.set_ylim(-0.08, 1.0)
    ax2.axvspan(-0.34, 1.22, color=PALE_BLUE, zorder=0)
    ax2.plot([-1.18, 1.18], [0.43, 0.43], color=INK, lw=1.0)
    ax2.axvline(-0.34, ymin=0.12, ymax=0.78, color=GOLD, lw=1.15)
    ax2.text(-0.34, 0.84, r"$\rho=0$", ha="center", color=GOLD)
    ax2.text(0.44, 0.10, r"physical region $\rho>0$", ha="center", color=NAVY)
    for idx, (root, color) in enumerate(zip(roots, branch_colors), start=1):
        active = root > -0.34
        ax2.scatter(
            root,
            0.43,
            s=32,
            facecolor=color if active else "white",
            edgecolor=color if active else MID,
            lw=0.9,
            zorder=4,
        )
        ax2.text(root, 0.57, rf"$p_{idx}$", ha="center", color=color if active else MID)
        ax2.text(
            root,
            0.29,
            r"$+$" if active else r"$-$",
            ha="center",
            color=color if active else MID,
        )
    ax2.text(
        0.98,
        0.92,
        r"selected: $p_3$",
        transform=ax2.transAxes,
        ha="right",
        va="top",
        color=BLUE,
    )
    ax2.set_xticks([])
    ax2.set_yticks([])
    for spine in ax2.spines.values():
        spine.set_visible(False)
    panel_label(ax2, "(c) Admissibility")

    fig.subplots_adjust(left=0.058, right=0.995, bottom=0.20, top=0.96, wspace=0.38)
    save_vector(fig, "theory_information_layers")


def horizontal_arrow(ax: plt.Axes, label: str, color: str = MID) -> None:
    arrow = FancyArrowPatch(
        (0.41, 0.52),
        (0.59, 0.52),
        transform=ax.transAxes,
        arrowstyle="-|>",
        mutation_scale=10,
        lw=0.9,
        color=color,
    )
    ax.add_patch(arrow)
    ax.text(0.50, 0.61, label, transform=ax.transAxes, ha="center", color=color)


def wall_operators() -> None:
    """The three independent regular codimension-one wall actions."""

    fig, axes = plt.subplots(1, 3, figsize=(7.15, 2.35))
    for ax in axes:
        ax.set_xlim(0, 1)
        ax.set_ylim(0, 1)
        ax.axis("off")

    ax = axes[0]
    ax.plot([0.04, 0.36], [0.38, 0.38], color=INK, lw=0.9)
    ax.text(0.20, 0.24, "no stationary\npoint", ha="center", va="top", color=MID)
    ax.plot([0.64, 0.96], [0.38, 0.38], color=INK, lw=0.9)
    ax.scatter([0.70], [0.38], s=32, color=RED, edgecolor="white", lw=0.45, zorder=3)
    ax.scatter([0.90], [0.38], s=32, color=BLUE, edgecolor="white", lw=0.45, zorder=3)
    ax.text(0.68, 0.23, r"$\mathrm{ind}=1$", ha="right", color=RED)
    ax.text(0.92, 0.23, r"$\mathrm{ind}=0$", ha="left", color=BLUE)
    ax.text(0.80, 0.08, r"$(-1)^{\mathrm{ind}_1}+(-1)^{\mathrm{ind}_2}=0$", ha="center", fontsize=7.8)
    horizontal_arrow(ax, r"cross $\Delta$", GOLD)
    panel_label(ax, "(a) Fold")

    ax = axes[1]
    for xaxis in (0.15, 0.85):
        ax.annotate(
            "",
            xy=(xaxis, 0.84),
            xytext=(xaxis, 0.16),
            arrowprops={"arrowstyle": "-|>", "color": MID, "lw": 0.75},
        )
    before = [(0.34, "p", BLUE), (0.68, "q", NAVY)]
    after = [(0.68, "p", BLUE), (0.34, "q", NAVY)]
    for y, branch, color in before:
        ax.plot([0.15, 0.34], [y, y], color=color, lw=1.25)
        ax.text(0.37, y, rf"$v_{branch}$", va="center", color=color)
    for y, branch, color in after:
        ax.plot([0.66, 0.85], [y, y], color=color, lw=1.25)
        ax.text(0.63, y, rf"$v_{branch}$", va="center", ha="right", color=color)
    ax.text(0.25, 0.10, r"$v_p<v_q$", ha="center")
    ax.text(0.75, 0.10, r"$v_q<v_p$", ha="center")
    horizontal_arrow(ax, r"cross $\mathcal{M}_{\rm cv}$", RED)
    panel_label(ax, "(b) Value swap")

    ax = axes[2]
    ax.plot([0.05, 0.39], [0.39, 0.39], color=INK, lw=0.9)
    ax.axvspan(0.14, 0.39, ymin=0.25, ymax=0.55, color=PALE_BLUE)
    ax.plot([0.14, 0.14], [0.28, 0.70], color=GOLD, lw=1.1)
    ax.scatter([0.29], [0.39], s=34, color=BLUE, edgecolor="white", lw=0.45, zorder=3)
    ax.text(0.29, 0.23, r"$\epsilon_{pa}=+$", ha="center", color=BLUE)

    ax.plot([0.61, 0.95], [0.39, 0.39], color=INK, lw=0.9)
    ax.axvspan(0.86, 0.95, ymin=0.25, ymax=0.55, color=PALE_BLUE)
    ax.plot([0.86, 0.86], [0.28, 0.70], color=GOLD, lw=1.1)
    ax.scatter(
        [0.71],
        [0.39],
        s=34,
        facecolor="white",
        edgecolor=MID,
        lw=0.9,
        zorder=3,
    )
    ax.text(0.71, 0.23, r"$\epsilon_{pa}=-$", ha="center", color=MID)
    ax.text(0.50, 0.08, "ambient sheet persists", ha="center", color=MID, fontsize=7.8)
    horizontal_arrow(ax, r"cross $\mathcal{B}_a$", GOLD)
    panel_label(ax, "(c) Physical exit")

    fig.subplots_adjust(left=0.02, right=0.995, bottom=0.08, top=0.96, wspace=0.14)
    save_vector(fig, "theory_wall_operators")


def braid_panel(ax: plt.Axes) -> None:
    """Draw the A2 reflection arrangement and label all value-order sectors."""

    weights = np.array(
        [
            [1.0, 0.0],
            [-0.5, np.sqrt(3.0) / 2.0],
            [-0.5, -np.sqrt(3.0) / 2.0],
        ]
    )
    line_angles: list[float] = []
    for i, j in ((0, 1), (1, 2), (0, 2)):
        normal = weights[i] - weights[j]
        direction = np.array([-normal[1], normal[0]])
        angle = float(np.arctan2(direction[1], direction[0]) % np.pi)
        line_angles.append(angle)
        unit = direction / np.linalg.norm(direction)
        ax.plot(
            [-1.08 * unit[0], 1.08 * unit[0]],
            [-1.08 * unit[1], 1.08 * unit[1]],
            color=NAVY,
            lw=1.0,
        )

    boundaries = sorted(line_angles + [angle + np.pi for angle in line_angles])
    boundaries = np.array(boundaries)
    for k, start in enumerate(boundaries):
        stop = boundaries[(k + 1) % 6]
        if k == 5:
            stop += 2 * np.pi
        angle = 0.5 * (start + stop)
        point = 0.70 * np.array([np.cos(angle), np.sin(angle)])
        values = weights @ point
        order = np.argsort(values) + 1
        order_text = "".join(str(int(i)) for i in order)
        ax.text(point[0], point[1], "$" + order_text + "$", ha="center", va="center", fontsize=7.8)

    ax.scatter([0], [0], s=16, color=RED, zorder=4)
    ax.text(0, -1.22, r"$m_1m_2m_1=m_2m_1m_2$", ha="center", va="top", fontsize=7.8)
    ax.set_xlim(-1.22, 1.22)
    ax.set_ylim(-1.35, 1.15)
    ax.set_aspect("equal")
    ax.axis("off")
    panel_label(ax, "(a) Triple-value braid")


def cusp_panel(ax: plt.Axes) -> None:
    r = np.linspace(-0.78, 0.78, 500)
    a = -3.0 * r**2
    b = 2.0 * r**3
    ax.plot(a[r <= 0], b[r <= 0], color=NAVY, lw=1.35)
    ax.plot(a[r >= 0], b[r >= 0], color=NAVY, lw=1.35)
    a_fill = np.linspace(-1.78, 0.0, 400)
    b_edge = 2.0 * (-a_fill / 3.0) ** 1.5
    ax.fill_between(a_fill, -b_edge, b_edge, color=PALE_BLUE, zorder=0)
    ax.plot([-1.78, 0], [0, 0], color=RED, lw=1.15, ls=(0, (4, 2)))
    ax.scatter([0], [0], s=18, color=GOLD, zorder=4)
    ax.text(-1.03, 0.17, "three sheets", ha="center", color=NAVY, fontsize=7.8)
    ax.text(0.12, 0.44, "one sheet", ha="left", color=MID, fontsize=7.8)
    ax.text(-1.33, 0.055, r"$\mathcal{M}_{\rm cv}$", color=RED, fontsize=7.8)
    ax.annotate(
        r"$A_3$",
        xy=(0, 0),
        xytext=(0.13, -0.22),
        arrowprops={"arrowstyle": "->", "lw": 0.65, "color": GOLD},
        color=GOLD,
    )
    ax.set(
        xlabel=r"$a$",
        ylabel=r"$b$",
        xlim=(-1.85, 0.38),
        ylim=(-0.82, 0.82),
    )
    ax.set_xticks([-1.5, -0.75, 0])
    ax.set_yticks([-0.6, 0, 0.6])
    panel_label(ax, "(b) $A_3$ cusp coherence")


def fold_boundary_panel(ax: plt.Axes) -> None:
    s = np.linspace(-1.30, 1.30, 500)
    t = np.linspace(0.0, 1.0, 360)
    ss, tt = np.meshgrid(s, t)
    root = np.sqrt(tt)
    activity = np.where(ss < -root, 2, np.where(ss < root, 1, 0))
    ax.contourf(
        ss,
        tt,
        activity,
        levels=[-0.5, 0.5, 1.5, 2.5],
        colors=[PALE_RED, PALE_GOLD, PALE_BLUE],
        antialiased=True,
    )
    t_line = np.linspace(0, 1.0, 500)
    ax.plot(-np.sqrt(t_line), t_line, color=NAVY, lw=1.2)
    ax.plot(np.sqrt(t_line), t_line, color=NAVY, lw=1.2)
    ax.axhline(0, color=GOLD, lw=1.2)
    ax.scatter([0], [0], s=18, color=RED, zorder=4)
    ax.text(-0.93, 0.77, "both", ha="center", color=NAVY, fontsize=7.8)
    ax.text(0.00, 0.77, r"only $u_+$", ha="center", color=INK, fontsize=7.8)
    ax.text(0.93, 0.77, "neither", ha="center", color=RED, fontsize=7.8)
    ax.set(
        xlabel=r"face control $s$",
        ylabel=r"fold control $t$",
        xlim=(-1.30, 1.30),
        ylim=(-0.04, 1.02),
    )
    ax.set_xticks([-1, 0, 1])
    ax.set_yticks([0, 0.5, 1])
    panel_label(ax, "(c) Fold--boundary incidence")


def codimension_two_coherence() -> None:
    fig, axes = plt.subplots(1, 3, figsize=(7.15, 2.62))
    braid_panel(axes[0])
    cusp_panel(axes[1])
    fold_boundary_panel(axes[2])
    fig.subplots_adjust(left=0.045, right=0.995, bottom=0.20, top=0.96, wspace=0.34)
    save_vector(fig, "theory_codimension_two")


def maxwell_boundary_profiles() -> None:
    """Resolved Newton primitives and the integrable binomial family."""

    fig, axes = plt.subplots(2, 2, figsize=(7.15, 5.05))
    r = np.linspace(0.075, 2.15, 1000)
    examples = (
        (
            r - 0.5 * r**2 - 0.5,
            (-0.82, 0.13),
            r"(a) Integrable, $\iota=1$",
            BLUE,
        ),
        (
            np.log(r) - r + 1.0,
            (-1.82, 0.13),
            r"(b) Logarithmic, $\iota=0$",
            RED,
        ),
        (
            1.0 - 1.0 / r - np.log(r),
            (-10.9, 0.25),
            r"(c) Power-divergent, $\iota=-1$",
            GOLD,
        ),
    )

    for ax, (profile, ylim, title, color) in zip(axes.flat[:3], examples):
        ax.axhline(0.0, color=LIGHT, lw=0.7)
        ax.plot(r, profile, color=color, lw=1.65)
        ax.scatter(
            [1.0],
            [0.0],
            s=28,
            facecolor="white",
            edgecolor=INK,
            linewidth=0.9,
            zorder=4,
        )
        ax.annotate(
            r"$R(1)=0$",
            xy=(1.0, 0.0),
            xytext=(10, -18),
            textcoords="offset points",
            arrowprops={"arrowstyle": "->", "lw": 0.65, "color": MID},
            color=MID,
            fontsize=7.7,
        )
        ax.set(xlim=(0.0, 2.15), ylim=ylim, xlabel=r"resolved coordinate $r$")
        ax.set_ylabel(r"Newton primitive $\Phi_{\iota,R}$")
        ax.set_xticks([0, 1, 2])
        ax.set_title(title, loc="left", fontweight="bold", fontsize=9.2, pad=4.0)

    axes[0, 0].scatter(
        [0.0],
        [-0.5],
        marker="s",
        s=20,
        facecolor="white",
        edgecolor=BLUE,
        linewidth=0.9,
        clip_on=False,
        zorder=4,
    )
    axes[0, 0].text(0.07, -0.55, "finite boundary value", color=BLUE, fontsize=7.6)
    axes[0, 1].annotate(
        r"$\log r$",
        xy=(0.11, np.log(0.11) - 0.11 + 1.0),
        xytext=(0.35, -1.48),
        arrowprops={"arrowstyle": "->", "lw": 0.65, "color": RED},
        color=RED,
        fontsize=7.7,
    )
    axes[1, 0].annotate(
        r"$-r^{-1}$",
        xy=(0.095, 1.0 - 1.0 / 0.095 - np.log(0.095)),
        xytext=(0.38, -8.9),
        arrowprops={"arrowstyle": "->", "lw": 0.65, "color": GOLD},
        color=GOLD,
        fontsize=7.7,
    )

    ax = axes[1, 1]
    pressure = np.linspace(0.002, 3.2, 1100)
    cases = (
        (2, 1, 1, INK, "-", 2.05, r"$(2,1,1)$ C-metric"),
        (2, 0, 1, RED, (0, (5, 2)), 1.25, r"$(2,0,1)$"),
        (3, 1, 1, BLUE, (0, (2, 1.5)), 1.35, r"$(3,1,1)$"),
        (2, 1, 2, GOLD, (0, (1, 1.5)), 1.45, r"$(2,1,2)$"),
    )
    for m, n, k, color, style, width, label in cases:
        iota = m - n
        coordinate = pressure ** (1.0 / m)
        profile = (
            (iota + k) * coordinate**iota / k
            - iota * coordinate ** (iota + k) / k
        )
        ax.plot(
            pressure,
            profile,
            color=color,
            ls=style,
            lw=width,
            label=label,
        )
    ax.scatter([1.0], [1.0], s=30, facecolor="white", edgecolor=INK, lw=0.9, zorder=5)
    ax.set(
        xlim=(0.0, 3.2),
        ylim=(-2.05, 1.18),
        xlabel=r"normalized pressure $\widehat\pi$",
        ylabel=r"binomial profile $H_{\iota,k}$",
    )
    ax.set_xticks([0, 1, 2, 3])
    ax.legend(loc="lower left", frameon=False, handlelength=2.8, labelspacing=0.28)
    ax.set_title(
        "(d) Integrable binomial family",
        loc="left",
        fontweight="bold",
        fontsize=9.2,
        pad=4.0,
    )

    fig.subplots_adjust(left=0.075, right=0.995, bottom=0.105, top=0.965, hspace=0.44, wspace=0.29)
    save_vector(fig, "theory_maxwell_boundary_profiles")


def main() -> None:
    information_layers()
    wall_operators()
    codimension_two_coherence()
    maxwell_boundary_profiles()
    for name in (
        "theory_information_layers.pdf",
        "theory_wall_operators.pdf",
        "theory_codimension_two.pdf",
        "theory_maxwell_boundary_profiles.pdf",
    ):
        print(FIGURES / name)


if __name__ == "__main__":
    main()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/maxwell_boundary_newton_certificate.py <==
"""Exact checks for the resolved Maxwell--boundary Newton normal form.

The manuscript proof is analytic.  This certificate independently checks
the algebraic identities used for the Newton primitive, the turn curvature,
the three boundary regimes, the binomial specialization, and the
three-monomial counterexample to an exponent-only classification.
"""

from __future__ import annotations

import sympy as sp


def require_zero(name: str, expression: sp.Expr) -> None:
    residual = sp.factor(expression)
    if residual != 0:
        raise AssertionError(f"{name}: nonzero residual {residual}")


def main() -> None:
    r = sp.symbols("r", positive=True)
    iota, m = sp.symbols("iota m", positive=True)
    A0, A1, A2 = sp.symbols("A0 A1 A2", real=True)
    k1, k2 = sp.symbols("k1 k2", positive=True)

    # A three-monomial Newton face.  Differentiating its weighted primitive
    # must recover the normalized Clapeyron one-form exactly.
    R = A0 + A1 * r**k1 + A2 * r**k2
    Phi = (
        A0 * r**iota / iota
        + A1 * r ** (iota + k1) / (iota + k1)
        + A2 * r ** (iota + k2) / (iota + k2)
    )
    require_zero("Newton primitive", sp.diff(Phi, r) - r ** (iota - 1) * R)

    # The realizability construction has the required Clapeyron slope.
    eps, rho_star = sp.symbols("eps rho_star", positive=True)
    cp, cs, cv, lam = sp.symbols("c_p c_s c_v lambda", positive=True)
    a, b, c, n = sp.symbols("a b c n", positive=True)
    pi_curve = cp * rho_star**m * eps**a * r**m
    theta_curve = (
        -lam
        * m
        * cp
        * cv
        / cs
        * rho_star**iota
        * eps ** (a + b - c)
        * Phi
    )
    realized_slope = sp.factor(sp.diff(theta_curve, r) / sp.diff(pi_curve, r))
    target_slope = -lam * cv / cs * eps ** (b - c) * (rho_star * r) ** (-n) * R
    require_zero(
        "realizability Clapeyron slope",
        (realized_slope - target_slope).subs(iota, m - n),
    )

    # At a simple root of R, elimination of P_hat=r^m gives the curvature
    # r^(iota-2m+1) R'(r)/m^2 stated in the theorem.
    P_hat = r**m
    slope = sp.diff(Phi, r) / sp.diff(P_hat, r)
    curvature = sp.diff(slope, r) / sp.diff(P_hat, r)
    curvature_at_turn = sp.factor(
        curvature.subs(A0, -A1 * r**k1 - A2 * r**k2)
    )
    expected_curvature = sp.factor(
        r ** (iota - 2 * m + 1) * sp.diff(R, r) / m**2
    ).subs(A0, -A1 * r**k1 - A2 * r**k2)
    require_zero("turn curvature", curvature_at_turn - expected_curvature)

    # The primitive changes type at iota=0.  These are direct derivatives of
    # the marginal logarithm and a representative power-divergent term.
    require_zero("logarithmic class", sp.diff(sp.log(r), r) - r**-1)
    n_power = sp.symbols("n_power", positive=True)
    require_zero(
        "power-divergent class",
        sp.diff(-r ** (-n_power) / n_power, r) - r ** (-n_power - 1),
    )

    # Primitive binomial class and the C-metric specialization.
    k = sp.symbols("k", positive=True)
    H = (iota + k) * r**iota / k - iota * r ** (iota + k) / k
    require_zero(
        "binomial derivative",
        sp.diff(H, r) - iota * (iota + k) * r ** (iota - 1) * (1 - r**k) / k,
    )
    require_zero("binomial height", H.subs(r, 1) - 1)
    require_zero("binomial curvature", sp.diff(H, r, 2).subs(r, 1) + iota * (iota + k))

    H_cmetric = sp.factor(H.subs({iota: 1, k: 1}))
    require_zero("C-metric primitive", H_cmetric - (2 * r - r**2))
    P = sp.symbols("P", positive=True)
    require_zero(
        "C-metric eliminated profile",
        H_cmetric.subs(r, sp.sqrt(P)) - (2 * sp.sqrt(P) - P),
    )

    # The exponent gap alone cannot classify a three-term face.  For
    # 1-A r+B r^2, the three positive-root portraits occur at the displayed
    # exact rational coefficient choices.
    portraits = {
        "zero": sp.Poly(1 - r + r**2, r),
        "double": sp.Poly(1 - 2 * r + r**2, r),
        "two": sp.Poly(1 - 3 * r + r**2, r),
    }
    assert portraits["zero"].count_roots(0, sp.oo) == 0
    assert sp.factor(portraits["double"].as_expr()) == (r - 1) ** 2
    assert portraits["two"].count_roots(0, sp.oo) == 2

    print("resolved Newton primitive: exact")
    print("two-well realizability slope: exact")
    print("turn curvature under pressure elimination: exact")
    print("integrable/logarithmic/power regimes: exact")
    print("binomial and C-metric profiles: exact")
    print("three-term turn portraits: 0, one double, and 2 positive roots")


if __name__ == "__main__":
    main()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/maxwell_corner_normal_form_certificate.py <==
#!/usr/bin/env python3
"""Exact symbolic checks for the Maxwell-corner normal form and scheme shift."""

import sympy as sp


r, rho, rho_star = sp.symbols("r rho rho_star", positive=True)
iota, k, m = sp.symbols("iota k m", positive=True)

H = (iota + k) * r**iota / k - iota * r ** (iota + k) / k
P_hat = r**m

expected_derivative = iota * (iota + k) * r ** (iota - 1) * (1 - r**k) / k
assert sp.simplify(sp.diff(H, r) - expected_derivative) == 0
assert sp.simplify(H.subs(r, 1) - 1) == 0
assert sp.simplify(sp.diff(H, r).subs(r, 1)) == 0

dH_dP = sp.simplify(sp.diff(H, r) / sp.diff(P_hat, r))
d2H_dP2 = sp.simplify(sp.diff(dH_dP, r) / sp.diff(P_hat, r))
turning_curvature = sp.simplify(d2H_dP2.subs(r, 1))
assert sp.simplify(turning_curvature + iota * (iota + k) / m**2) == 0

leading_integral = sp.integrate(
    rho ** (iota - 1) * (1 - (rho / rho_star) ** k), rho
)
expected_integral = rho**iota / iota - rho ** (iota + k) / (
    (iota + k) * rho_star**k
)
assert sp.simplify(leading_integral - expected_integral) == 0

H_cmetric = sp.simplify(H.subs({iota: 1, k: 1}))
curvature_cmetric = sp.simplify(turning_curvature.subs({iota: 1, k: 1, m: 2}))
assert sp.simplify(H_cmetric - (2 * r - r**2)) == 0
assert curvature_cmetric == -sp.Rational(1, 2)

normalization_coefficient = sp.Rational(1 * (1 + 1), 1 * 2 * 2)
assert normalization_coefficient == sp.Rational(1, 2)

mu, T, pressure, Q, chi = sp.symbols(
    "mu T pressure Q chi", positive=True
)
scheme_shift = 3 * mu * T / (4 * pressure)
entropy_shift = -sp.diff(scheme_shift, T)
volume_shift = sp.diff(scheme_shift, pressure)
assert entropy_shift == -3 * mu / (4 * pressure)
assert volume_shift == -3 * mu * T / (4 * pressure**2)

P_turn = 3 * mu**2 * (1 + chi**2) / (8 * sp.pi * Q**2)
T_turn = mu / (sp.pi * Q)
turning_shift = sp.simplify(
    scheme_shift.subs({pressure: P_turn, T: T_turn})
)
assert turning_shift == 2 * Q / (1 + chi**2)

print("Maxwell-corner derivative identity: exact")
print("Unique limiting turn: r = 1")
print("Normalized turning curvature:", turning_curvature)
print("C-metric profile:", H_cmetric)
print("C-metric turning curvature:", curvature_cmetric)
print("Topological-scheme turning shift:", turning_shift)
print("All normal-form and scheme-shift checks passed.")


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/merge_manuscript.py <==
#!/usr/bin/env python3
"""Create a single-file TeX manuscript with an embedded bibliography."""

from __future__ import annotations

import re
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "Resolved_Maxwell_Boundary_Normal_Forms_NPB_Merged.tex"


def expand_inputs(text: str, stack: tuple[Path, ...] = ()) -> str:
    pattern = re.compile(r"^[ \t]*\\input\{([^}]+)\}[ \t]*$", re.MULTILINE)

    def replace(match: re.Match[str]) -> str:
        relative = Path(match.group(1))
        candidate = ROOT / relative
        if candidate.suffix == "":
            candidate = candidate.with_suffix(".tex")
        candidate = candidate.resolve()
        if candidate in stack:
            chain = " -> ".join(str(item) for item in (*stack, candidate))
            raise RuntimeError(f"cyclic TeX input: {chain}")
        content = candidate.read_text(encoding="utf-8")
        return expand_inputs(content, (*stack, candidate))

    while pattern.search(text):
        text = pattern.sub(replace, text)
    return text


def main() -> None:
    merged = expand_inputs((ROOT / "main.tex").read_text(encoding="utf-8"))
    bibliography = (ROOT / "build" / "main.bbl").read_text(encoding="utf-8")
    bibliography_pattern = re.compile(
        r"\\bibliographystyle\{[^}]+\}\s*"
        r"\\bibliography\{[^}]+\}"
    )
    merged, substitutions = bibliography_pattern.subn(
        lambda _: bibliography.rstrip(), merged, count=1
    )
    if substitutions != 1:
        raise RuntimeError("bibliography commands were not found exactly once")
    merged = merged.replace(
        r"\graphicspath{{figures/}}", r"\graphicspath{{./}{figures/}}"
    )
    if re.search(r"\\input\{|\\bibliography\{|\\bibliographystyle\{", merged):
        raise RuntimeError("the merged manuscript still contains external text inputs")
    OUTPUT.parent.mkdir(parents=True, exist_ok=True)
    OUTPUT.write_text(merged.rstrip() + "\n", encoding="utf-8")
    print(OUTPUT)


if __name__ == "__main__":
    main()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/plot_universal_curve.py <==
#!/usr/bin/env python3
"""Plot the universal Maxwell blow-up and the volume inversion."""

from pathlib import Path

import matplotlib.pyplot as plt
import pandas as pd


HERE = Path(__file__).resolve().parent
FIGURES = HERE.parent / "figures"
curve = pd.read_csv(HERE / "universal_curve.csv")
data = pd.read_csv(HERE / "finite_mu_validation.csv")
PDF_METADATA = {"CreationDate": None, "ModDate": None}

plt.rcParams.update(
    {
        "font.family": "serif",
        "font.size": 9,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "axes.linewidth": 0.8,
        "xtick.direction": "in",
        "ytick.direction": "in",
    }
)
fig, axes = plt.subplots(1, 2, figsize=(7.1, 2.75))

ax = axes[0]
ax.plot(curve.hat_p, curve.hat_t, color="black", lw=1.5, label=r"$2\sqrt{\widehat P}-\widehat P$")
for mu, group in data.groupby("mu"):
    ax.scatter(group.hat_p, group.hat_t_numerical, s=12, label=rf"$\mu={mu:g}$")
ax.scatter([1], [1], marker="*", s=65, color="crimson", zorder=5, label="turning limit")
ax.set_xlim(0, 3.2)
ax.set_ylim(0, 1.3)
ax.set_xlabel(r"$\widehat P=(q^2-\mu^2)/\mu^4$")
ax.set_ylabel(r"$\widehat T=(\tau_t-\tau)/(2\mu^3)$")
ax.legend(frameon=False, fontsize=7, ncol=2, loc="lower right")

ax = axes[1]
ax.axhline(0, color="0.7", lw=0.8)
ax.plot(curve.r, curve.scaled_delta_volume, color="black", lw=1.5, label=r"$(1-r)/r$")
for mu, group in data.groupby("mu"):
    ax.scatter(group.r, group.mu3_delta_volume, s=12, label=rf"$\mu={mu:g}$")
ax.scatter([1], [0], marker="*", s=65, color="crimson", zorder=5)
ax.set_xlim(0.2, 1.8)
ax.set_ylim(-0.55, 3.5)
ax.set_xlabel(r"$r=\sqrt{\widehat P}$")
ax.set_ylabel(r"$\mu^3(\nu_{\rm S}-\nu_{\rm L})$")
ax.legend(frameon=False, fontsize=7, ncol=2, loc="upper right")

fig.tight_layout(w_pad=1.8)
FIGURES.mkdir(parents=True, exist_ok=True)
fig.savefig(
    FIGURES / "universal_maxwell_blowup.pdf",
    bbox_inches="tight",
    metadata=PDF_METADATA,
)
fig.savefig(FIGURES / "universal_maxwell_blowup.png", dpi=240, bbox_inches="tight")
print("wrote universal_maxwell_blowup.pdf and .png")


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/universal_curve.csv <==
r,hat_p,hat_t,theta,scaled_delta_volume
0.005,2.5e-05,0.009975,0.990025,199.0
0.01,0.0001,0.0199,0.9801,99.0
0.015,0.000225,0.029775,0.970225,65.66666666666667
0.02,0.0004,0.0396,0.9604,49.0
0.025,0.000625,0.049375,0.950625,39.0
0.03,0.0009,0.0591,0.9409,32.333333333333336
0.035,0.001225,0.068775,0.931225,27.571428571428573
0.04,0.0016,0.0784,0.9216,24.0
0.045,0.002025,0.087975,0.912025,21.22222222222222
0.05,0.0025,0.0975,0.9025,19.0
0.055,0.003025,0.106975,0.893025,17.181818181818183
0.06,0.0036,0.1164,0.8836,15.666666666666666
0.065,0.004225,0.125775,0.874225,14.384615384615385
0.07,0.0049,0.1351,0.8649,13.285714285714286
0.075,0.005625,0.144375,0.855625,12.333333333333334
0.08,0.0064,0.1536,0.8464,11.5
0.085,0.007225,0.162775,0.837225,10.764705882352942
0.09,0.0081,0.1719,0.8281,10.11111111111111
0.095,0.009025,0.180975,0.819025,9.526315789473685
0.1,0.01,0.19,0.81,9.0
0.105,0.011025,0.198975,0.801025,8.523809523809524
0.11,0.0121,0.2079,0.7921,8.090909090909092
0.115,0.013225,0.216775,0.783225,7.695652173913044
0.12,0.0144,0.2256,0.7744,7.333333333333333
0.125,0.015625,0.234375,0.765625,7.0
0.13,0.0169,0.2431,0.7569,6.6923076923076925
0.135,0.018225,0.251775,0.748225,6.407407407407407
0.14,0.0196,0.2604,0.7396,6.142857142857143
0.145,0.021025,0.268975,0.731025,5.896551724137931
0.15,0.0225,0.2775,0.7225,5.666666666666667
0.155,0.024025,0.285975,0.714025,5.451612903225806
0.16,0.0256,0.2944,0.7056,5.25
0.165,0.027225,0.302775,0.697225,5.0606060606060606
0.17,0.0289,0.3111,0.6889,4.882352941176471
0.175,0.030625,0.319375,0.680625,4.714285714285714
0.18,0.0324,0.3276,0.6724,4.555555555555555
0.185,0.034225,0.335775,0.664225,4.405405405405405
0.19,0.0361,0.3439,0.6561,4.2631578947368425
0.195,0.038025,0.351975,0.648025,4.128205128205129
0.2,0.04,0.36,0.64,4.0
0.205,0.042025,0.367975,0.632025,3.8780487804878048
0.21,0.0441,0.3759,0.6241,3.761904761904762
0.215,0.046225,0.383775,0.616225,3.6511627906976742
0.22,0.0484,0.3916,0.6084,3.5454545454545454
0.225,0.050625,0.399375,0.600625,3.4444444444444446
0.23,0.0529,0.4071,0.5929,3.347826086956522
0.235,0.055225,0.414775,0.585225,3.25531914893617
0.24,0.0576,0.4224,0.5776,3.1666666666666665
0.245,0.060025,0.429975,0.570025,3.0816326530612246
0.25,0.0625,0.4375,0.5625,3.0
0.255,0.065025,0.444975,0.555025,2.9215686274509802
0.26,0.0676,0.4524,0.5476,2.8461538461538463
0.265,0.070225,0.459775,0.540225,2.7735849056603774
0.27,0.0729,0.4671,0.5329,2.7037037037037037
0.275,0.075625,0.474375,0.525625,2.6363636363636362
0.28,0.0784,0.4816,0.5184,2.5714285714285716
0.285,0.081225,0.488775,0.511225,2.508771929824561
0.29,0.0841,0.4959,0.5041,2.4482758620689653
0.295,0.087025,0.502975,0.497025,2.389830508474576
0.3,0.09,0.51,0.49,2.3333333333333335
0.305,0.093025,0.516975,0.483025,2.278688524590164
0.31,0.0961,0.5239,0.4761,2.225806451612903
0.315,0.099225,0.530775,0.469225,2.1746031746031744
0.32,0.1024,0.5376,0.4624,2.125
0.325,0.105625,0.544375,0.455625,2.076923076923077
0.33,0.1089,0.5511,0.4489,2.0303030303030303
0.335,0.112225,0.557775,0.442225,1.9850746268656716
0.34,0.1156,0.5644,0.4356,1.9411764705882353
0.345,0.119025,0.570975,0.429025,1.8985507246376812
0.35,0.1225,0.5775,0.4225,1.8571428571428572
0.355,0.126025,0.583975,0.416025,1.8169014084507042
0.36,0.1296,0.5904,0.4096,1.7777777777777777
0.365,0.133225,0.596775,0.403225,1.7397260273972603
0.37,0.1369,0.6031,0.3969,1.7027027027027026
0.375,0.140625,0.609375,0.390625,1.6666666666666667
0.38,0.1444,0.6156,0.3844,1.631578947368421
0.385,0.148225,0.621775,0.378225,1.5974025974025974
0.39,0.1521,0.6279,0.3721,1.564102564102564
0.395,0.156025,0.633975,0.366025,1.5316455696202531
0.4,0.16,0.64,0.36,1.5
0.405,0.164025,0.645975,0.354025,1.4691358024691359
0.41,0.1681,0.6519,0.3481,1.4390243902439024
0.415,0.172225,0.657775,0.342225,1.4096385542168675
0.42,0.1764,0.6636,0.3364,1.380952380952381
0.425,0.180625,0.669375,0.330625,1.3529411764705883
0.43,0.1849,0.6751,0.3249,1.3255813953488371
0.435,0.189225,0.680775,0.319225,1.2988505747126438
0.44,0.1936,0.6864,0.3136,1.2727272727272727
0.445,0.198025,0.691975,0.308025,1.247191011235955
0.45,0.2025,0.6975,0.3025,1.2222222222222223
0.455,0.207025,0.702975,0.297025,1.1978021978021978
0.46,0.2116,0.7084,0.2916,1.173913043478261
0.465,0.216225,0.713775,0.286225,1.1505376344086022
0.47,0.2209,0.7191,0.2809,1.127659574468085
0.475,0.225625,0.724375,0.275625,1.105263157894737
0.48,0.2304,0.7296,0.2704,1.0833333333333333
0.485,0.235225,0.734775,0.265225,1.0618556701030928
0.49,0.2401,0.7399,0.2601,1.0408163265306123
0.495,0.245025,0.744975,0.255025,1.02020202020202
0.5,0.25,0.75,0.25,1.0
0.505,0.255025,0.754975,0.245025,0.9801980198019802
0.51,0.2601,0.7599,0.2401,0.9607843137254902
0.515,0.265225,0.764775,0.235225,0.941747572815534
0.52,0.2704,0.7696,0.2304,0.9230769230769231
0.525,0.275625,0.774375,0.225625,0.9047619047619048
0.53,0.2809,0.7791,0.2209,0.8867924528301887
0.535,0.286225,0.783775,0.216225,0.8691588785046729
0.54,0.2916,0.7884,0.2116,0.8518518518518519
0.545,0.297025,0.792975,0.207025,0.8348623853211009
0.55,0.3025,0.7975,0.2025,0.8181818181818182
0.555,0.308025,0.801975,0.198025,0.8018018018018018
0.56,0.3136,0.8064,0.1936,0.7857142857142857
0.565,0.319225,0.810775,0.189225,0.7699115044247787
0.57,0.3249,0.8151,0.1849,0.7543859649122807
0.575,0.330625,0.819375,0.180625,0.7391304347826086
0.58,0.3364,0.8236,0.1764,0.7241379310344828
0.585,0.342225,0.827775,0.172225,0.7094017094017094
0.59,0.3481,0.8319,0.1681,0.6949152542372882
0.595,0.354025,0.835975,0.164025,0.680672268907563
0.6,0.36,0.84,0.16,0.6666666666666666
0.605,0.366025,0.843975,0.156025,0.6528925619834711
0.61,0.3721,0.8479,0.1521,0.639344262295082
0.615,0.378225,0.851775,0.148225,0.6260162601626016
0.62,0.3844,0.8556,0.1444,0.6129032258064516
0.625,0.390625,0.859375,0.140625,0.6
0.63,0.3969,0.8631,0.1369,0.5873015873015873
0.635,0.403225,0.866775,0.133225,0.5748031496062992
0.64,0.4096,0.8704,0.1296,0.5625
0.645,0.416025,0.873975,0.126025,0.5503875968992248
0.65,0.4225,0.8775,0.1225,0.5384615384615384
0.655,0.429025,0.880975,0.119025,0.5267175572519084
0.66,0.4356,0.8844,0.1156,0.5151515151515151
0.665,0.442225,0.887775,0.112225,0.5037593984962406
0.67,0.4489,0.8911,0.1089,0.4925373134328358
0.675,0.455625,0.894375,0.105625,0.48148148148148145
0.68,0.4624,0.8976,0.1024,0.47058823529411764
0.685,0.469225,0.900775,0.099225,0.45985401459854014
0.69,0.4761,0.9039,0.0961,0.4492753623188406
0.695,0.483025,0.906975,0.093025,0.43884892086330934
0.7,0.49,0.91,0.09,0.42857142857142855
0.705,0.497025,0.912975,0.087025,0.41843971631205673
0.71,0.5041,0.9159,0.0841,0.4084507042253521
0.715,0.511225,0.918775,0.081225,0.3986013986013986
0.72,0.5184,0.9216,0.0784,0.3888888888888889
0.725,0.525625,0.924375,0.075625,0.3793103448275862
0.73,0.5329,0.9271,0.0729,0.3698630136986301
0.735,0.540225,0.929775,0.070225,0.36054421768707484
0.74,0.5476,0.9324,0.0676,0.35135135135135137
0.745,0.555025,0.934975,0.065025,0.3422818791946309
0.75,0.5625,0.9375,0.0625,0.3333333333333333
0.755,0.570025,0.939975,0.060025,0.32450331125827814
0.76,0.5776,0.9424,0.0576,0.3157894736842105
0.765,0.585225,0.944775,0.055225,0.30718954248366015
0.77,0.5929,0.9471,0.0529,0.2987012987012987
0.775,0.600625,0.949375,0.050625,0.2903225806451613
0.78,0.6084,0.9516,0.0484,0.28205128205128205
0.785,0.616225,0.953775,0.046225,0.27388535031847133
0.79,0.6241,0.9559,0.0441,0.26582278481012656
0.795,0.632025,0.957975,0.042025,0.2578616352201258
0.8,0.64,0.96,0.04,0.25
0.805,0.648025,0.961975,0.038025,0.2422360248447205
0.81,0.6561,0.9639,0.0361,0.2345679012345679
0.815,0.664225,0.965775,0.034225,0.22699386503067484
0.82,0.6724,0.9676,0.0324,0.21951219512195122
0.825,0.680625,0.969375,0.030625,0.21212121212121213
0.83,0.6889,0.9711,0.0289,0.20481927710843373
0.835,0.697225,0.972775,0.027225,0.19760479041916168
0.84,0.7056,0.9744,0.0256,0.19047619047619047
0.845,0.714025,0.975975,0.024025,0.1834319526627219
0.85,0.7225,0.9775,0.0225,0.17647058823529413
0.855,0.731025,0.978975,0.021025,0.1695906432748538
0.86,0.7396,0.9804,0.0196,0.16279069767441862
0.865,0.748225,0.981775,0.018225,0.15606936416184972
0.87,0.7569,0.9831,0.0169,0.14942528735632185
0.875,0.765625,0.984375,0.015625,0.14285714285714285
0.88,0.7744,0.9856,0.0144,0.13636363636363635
0.885,0.783225,0.986775,0.013225,0.12994350282485875
0.89,0.7921,0.9879,0.0121,0.12359550561797752
0.895,0.801025,0.988975,0.011025,0.11731843575418995
0.9,0.81,0.99,0.01,0.1111111111111111
0.905,0.819025,0.990975,0.009025,0.10497237569060773
0.91,0.8281,0.9919,0.0081,0.0989010989010989
0.915,0.837225,0.992775,0.007225,0.09289617486338798
0.92,0.8464,0.9936,0.0064,0.08695652173913043
0.925,0.855625,0.994375,0.005625,0.08108108108108109
0.93,0.8649,0.9951,0.0049,0.07526881720430108
0.935,0.874225,0.995775,0.004225,0.06951871657754011
0.94,0.8836,0.9964,0.0036,0.06382978723404255
0.945,0.893025,0.996975,0.003025,0.0582010582010582
0.95,0.9025,0.9975,0.0025,0.05263157894736842
0.955,0.912025,0.997975,0.002025,0.04712041884816754
0.96,0.9216,0.9984,0.0016,0.041666666666666664
0.965,0.931225,0.998775,0.001225,0.03626943005181347
0.97,0.9409,0.9991,0.0009,0.030927835051546393
0.975,0.950625,0.999375,0.000625,0.02564102564102564
0.98,0.9604,0.9996,0.0004,0.02040816326530612
0.985,0.970225,0.999775,0.000225,0.015228426395939087
0.99,0.9801,0.9999,0.0001,0.010101010101010102
0.995,0.990025,0.999975,2.5e-05,0.005025125628140704
1.0,1.0,1.0,0.0,0.0
1.005,1.010025,0.999975,2.5e-05,-0.004975124378109453
1.01,1.0201,0.9999,0.0001,-0.009900990099009901
1.015,1.030225,0.999775,0.000225,-0.014778325123152709
1.02,1.0404,0.9996,0.0004,-0.0196078431372549
1.025,1.050625,0.999375,0.000625,-0.024390243902439025
1.03,1.0609,0.9991,0.0009,-0.02912621359223301
1.035,1.071225,0.998775,0.001225,-0.033816425120772944
1.04,1.0816,0.9984,0.0016,-0.038461538461538464
1.045,1.092025,0.997975,0.002025,-0.0430622009569378
1.05,1.1025,0.9975,0.0025,-0.047619047619047616
1.055,1.113025,0.996975,0.003025,-0.052132701421800945
1.06,1.1236,0.9964,0.0036,-0.05660377358490566
1.065,1.134225,0.995775,0.004225,-0.06103286384976526
1.07,1.1449,0.9951,0.0049,-0.06542056074766354
1.075,1.155625,0.994375,0.005625,-0.06976744186046512
1.08,1.1664,0.9936,0.0064,-0.07407407407407407
1.085,1.177225,0.992775,0.007225,-0.07834101382488479
1.09,1.1881,0.9919,0.0081,-0.08256880733944955
1.095,1.199025,0.990975,0.009025,-0.0867579908675799
1.1,1.21,0.99,0.01,-0.09090909090909091
1.105,1.221025,0.988975,0.011025,-0.09502262443438914
1.11,1.2321,0.9879,0.0121,-0.0990990990990991
1.115,1.243225,0.986775,0.013225,-0.1031390134529148
1.12,1.2544,0.9856,0.0144,-0.10714285714285714
1.125,1.265625,0.984375,0.015625,-0.1111111111111111
1.13,1.2769,0.9831,0.0169,-0.11504424778761062
1.135,1.288225,0.981775,0.018225,-0.11894273127753303
1.14,1.2996,0.9804,0.0196,-0.12280701754385964
1.145,1.311025,0.978975,0.021025,-0.12663755458515283
1.15,1.3225,0.9775,0.0225,-0.13043478260869565
1.155,1.334025,0.975975,0.024025,-0.1341991341991342
1.16,1.3456,0.9744,0.0256,-0.13793103448275862
1.165,1.357225,0.972775,0.027225,-0.14163090128755365
1.17,1.3689,0.9711,0.0289,-0.1452991452991453
1.175,1.380625,0.969375,0.030625,-0.14893617021276595
1.18,1.3924,0.9676,0.0324,-0.15254237288135594
1.185,1.404225,0.965775,0.034225,-0.15611814345991562
1.19,1.4161,0.9639,0.0361,-0.15966386554621848
1.195,1.428025,0.961975,0.038025,-0.16317991631799164
1.2,1.44,0.96,0.04,-0.16666666666666666
1.205,1.452025,0.957975,0.042025,-0.17012448132780084
1.21,1.4641,0.9559,0.0441,-0.17355371900826447
1.215,1.476225,0.953775,0.046225,-0.17695473251028807
1.22,1.4884,0.9516,0.0484,-0.18032786885245902
1.225,1.500625,0.949375,0.050625,-0.1836734693877551
1.23,1.5129,0.9471,0.0529,-0.18699186991869918
1.235,1.525225,0.944775,0.055225,-0.1902834008097166
1.24,1.5376,0.9424,0.0576,-0.1935483870967742
1.245,1.550025,0.939975,0.060025,-0.19678714859437751
1.25,1.5625,0.9375,0.0625,-0.2
1.255,1.575025,0.934975,0.065025,-0.20318725099601595
1.26,1.5876,0.9324,0.0676,-0.20634920634920634
1.265,1.600225,0.929775,0.070225,-0.20948616600790515
1.27,1.6129,0.9271,0.0729,-0.2125984251968504
1.275,1.625625,0.924375,0.075625,-0.21568627450980393
1.28,1.6384,0.9216,0.0784,-0.21875
1.285,1.651225,0.918775,0.081225,-0.22178988326848248
1.29,1.6641,0.9159,0.0841,-0.2248062015503876
1.295,1.677025,0.912975,0.087025,-0.2277992277992278
1.3,1.69,0.91,0.09,-0.23076923076923078
1.305,1.703025,0.906975,0.093025,-0.23371647509578544
1.31,1.7161,0.9039,0.0961,-0.2366412213740458
1.315,1.729225,0.900775,0.099225,-0.23954372623574144
1.32,1.7424,0.8976,0.1024,-0.24242424242424243
1.325,1.755625,0.894375,0.105625,-0.24528301886792453
1.33,1.7689,0.8911,0.1089,-0.24812030075187969
1.335,1.782225,0.887775,0.112225,-0.250936329588015
1.34,1.7956,0.8844,0.1156,-0.2537313432835821
1.345,1.809025,0.880975,0.119025,-0.25650557620817843
1.35,1.8225,0.8775,0.1225,-0.25925925925925924
1.355,1.836025,0.873975,0.126025,-0.26199261992619927
1.36,1.8496,0.8704,0.1296,-0.2647058823529412
1.365,1.863225,0.866775,0.133225,-0.2673992673992674
1.37,1.8769,0.8631,0.1369,-0.27007299270072993
1.375,1.890625,0.859375,0.140625,-0.2727272727272727
1.38,1.9044,0.8556,0.1444,-0.2753623188405797
1.385,1.918225,0.851775,0.148225,-0.2779783393501805
1.39,1.9321,0.8479,0.1521,-0.2805755395683453
1.395,1.946025,0.843975,0.156025,-0.2831541218637993
1.4,1.96,0.84,0.16,-0.2857142857142857
1.405,1.974025,0.835975,0.164025,-0.28825622775800713
1.41,1.9881,0.8319,0.1681,-0.2907801418439716
1.415,2.002225,0.827775,0.172225,-0.29328621908127206
1.42,2.0164,0.8236,0.1764,-0.29577464788732394
1.425,2.030625,0.819375,0.180625,-0.2982456140350877
1.43,2.0449,0.8151,0.1849,-0.3006993006993007
1.435,2.059225,0.810775,0.189225,-0.30313588850174217
1.44,2.0736,0.8064,0.1936,-0.3055555555555556
1.445,2.088025,0.801975,0.198025,-0.3079584775086505
1.45,2.1025,0.7975,0.2025,-0.3103448275862069
1.455,2.117025,0.792975,0.207025,-0.3127147766323024
1.46,2.1316,0.7884,0.2116,-0.3150684931506849
1.465,2.146225,0.783775,0.216225,-0.3174061433447099
1.47,2.1609,0.7791,0.2209,-0.3197278911564626
1.475,2.175625,0.774375,0.225625,-0.3220338983050847
1.48,2.1904,0.7696,0.2304,-0.32432432432432434
1.485,2.205225,0.764775,0.235225,-0.3265993265993266
1.49,2.2201,0.7599,0.2401,-0.3288590604026846
1.495,2.235025,0.754975,0.245025,-0.3311036789297659
1.5,2.25,0.75,0.25,-0.3333333333333333
1.505,2.265025,0.744975,0.255025,-0.33554817275747506
1.51,2.2801,0.7399,0.2601,-0.33774834437086093
1.515,2.295225,0.734775,0.265225,-0.33993399339933994
1.52,2.3104,0.7296,0.2704,-0.34210526315789475
1.525,2.325625,0.724375,0.275625,-0.3442622950819672
1.53,2.3409,0.7191,0.2809,-0.3464052287581699
1.535,2.356225,0.713775,0.286225,-0.3485342019543974
1.54,2.3716,0.7084,0.2916,-0.35064935064935066
1.545,2.387025,0.702975,0.297025,-0.35275080906148865
1.55,2.4025,0.6975,0.3025,-0.3548387096774194
1.555,2.418025,0.691975,0.308025,-0.35691318327974275
1.56,2.4336,0.6864,0.3136,-0.358974358974359
1.565,2.449225,0.680775,0.319225,-0.3610223642172524
1.57,2.4649,0.6751,0.3249,-0.3630573248407643
1.575,2.480625,0.669375,0.330625,-0.36507936507936506
1.58,2.4964,0.6636,0.3364,-0.3670886075949367
1.585,2.512225,0.657775,0.342225,-0.36908517350157727
1.59,2.5281,0.6519,0.3481,-0.3710691823899371
1.595,2.544025,0.645975,0.354025,-0.3730407523510972
1.6,2.56,0.64,0.36,-0.375
1.605,2.576025,0.633975,0.366025,-0.37694704049844235
1.61,2.5921,0.6279,0.3721,-0.37888198757763975
1.615,2.608225,0.621775,0.378225,-0.38080495356037153
1.62,2.6244,0.6156,0.3844,-0.38271604938271603
1.625,2.640625,0.609375,0.390625,-0.38461538461538464
1.63,2.6569,0.6031,0.3969,-0.38650306748466257
1.635,2.673225,0.596775,0.403225,-0.38837920489296635
1.64,2.6896,0.5904,0.4096,-0.3902439024390244
1.645,2.706025,0.583975,0.416025,-0.39209726443769
1.65,2.7225,0.5775,0.4225,-0.3939393939393939
1.655,2.739025,0.570975,0.429025,-0.3957703927492447
1.66,2.7556,0.5644,0.4356,-0.39759036144578314
1.665,2.772225,0.557775,0.442225,-0.3993993993993994
1.67,2.7889,0.5511,0.4489,-0.40119760479041916
1.675,2.805625,0.544375,0.455625,-0.40298507462686567
1.68,2.8224,0.5376,0.4624,-0.40476190476190477
1.685,2.839225,0.530775,0.469225,-0.4065281899109792
1.69,2.8561,0.5239,0.4761,-0.40828402366863903
1.695,2.873025,0.516975,0.483025,-0.41002949852507375
1.7,2.89,0.51,0.49,-0.4117647058823529
1.705,2.907025,0.502975,0.497025,-0.41348973607038125
1.71,2.9241,0.4959,0.5041,-0.4152046783625731
1.715,2.941225,0.488775,0.511225,-0.41690962099125367
1.72,2.9584,0.4816,0.5184,-0.4186046511627907
1.725,2.975625,0.474375,0.525625,-0.42028985507246375
1.73,2.9929,0.4671,0.5329,-0.42196531791907516
1.735,3.010225,0.459775,0.540225,-0.42363112391930835
1.74,3.0276,0.4524,0.5476,-0.42528735632183906
1.745,3.045025,0.444975,0.555025,-0.4269340974212034
1.75,3.0625,0.4375,0.5625,-0.42857142857142855
1.755,3.080025,0.429975,0.570025,-0.4301994301994302
1.76,3.0976,0.4224,0.5776,-0.4318181818181818
1.765,3.115225,0.414775,0.585225,-0.43342776203966005
1.77,3.1329,0.4071,0.5929,-0.4350282485875706
1.775,3.150625,0.399375,0.600625,-0.43661971830985913
1.78,3.1684,0.3916,0.6084,-0.43820224719101125
1.785,3.186225,0.383775,0.616225,-0.43977591036414565
1.79,3.2041,0.3759,0.6241,-0.441340782122905
1.795,3.222025,0.367975,0.632025,-0.4428969359331476
1.8,3.24,0.36,0.64,-0.4444444444444444
1.805,3.258025,0.351975,0.648025,-0.44598337950138506
1.81,3.2761,0.3439,0.6561,-0.44751381215469616
1.815,3.294225,0.335775,0.664225,-0.4490358126721763
1.82,3.3124,0.3276,0.6724,-0.45054945054945056
1.825,3.330625,0.319375,0.680625,-0.4520547945205479
1.83,3.3489,0.3111,0.6889,-0.453551912568306
1.835,3.367225,0.302775,0.697225,-0.4550408719346049
1.84,3.3856,0.2944,0.7056,-0.45652173913043476
1.845,3.404025,0.285975,0.714025,-0.45799457994579945
1.85,3.4225,0.2775,0.7225,-0.4594594594594595
1.855,3.441025,0.268975,0.731025,-0.4609164420485175
1.86,3.4596,0.2604,0.7396,-0.46236559139784944
1.865,3.478225,0.251775,0.748225,-0.46380697050938335
1.87,3.4969,0.2431,0.7569,-0.46524064171123
1.875,3.515625,0.234375,0.765625,-0.4666666666666667
1.88,3.5344,0.2256,0.7744,-0.46808510638297873
1.885,3.553225,0.216775,0.783225,-0.46949602122015915
1.89,3.5721,0.2079,0.7921,-0.4708994708994709
1.895,3.591025,0.198975,0.801025,-0.47229551451187335
1.9,3.61,0.19,0.81,-0.47368421052631576
1.905,3.629025,0.180975,0.819025,-0.47506561679790027
1.91,3.6481,0.1719,0.8281,-0.47643979057591623
1.915,3.667225,0.162775,0.837225,-0.47780678851174935
1.92,3.6864,0.1536,0.8464,-0.4791666666666667
1.925,3.705625,0.144375,0.855625,-0.4805194805194805
1.93,3.7249,0.1351,0.8649,-0.48186528497409326
1.935,3.744225,0.125775,0.874225,-0.48320413436692505
1.94,3.7636,0.1164,0.8836,-0.4845360824742268
1.945,3.783025,0.106975,0.893025,-0.48586118251928023
1.95,3.8025,0.0975,0.9025,-0.48717948717948717
1.955,3.822025,0.087975,0.912025,-0.4884910485933504
1.96,3.8416,0.0784,0.9216,-0.4897959183673469
1.965,3.861225,0.068775,0.931225,-0.4910941475826972
1.97,3.8809,0.0591,0.9409,-0.49238578680203043
1.975,3.900625,0.049375,0.950625,-0.4936708860759494
1.98,3.9204,0.0396,0.9604,-0.494949494949495
1.985,3.940225,0.029775,0.970225,-0.49622166246851385
1.99,3.9601,0.0199,0.9801,-0.49748743718592964
1.995,3.980025,0.009975,0.990025,-0.49874686716791977
2.0,4.0,0.0,1.0,-0.5


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/chamber_ledger.tex <==
\begin{table*}[t]
\centering
\begin{tabularx}{\textwidth}{@{}
 >{\raggedright\arraybackslash}p{0.20\textwidth}
 >{\raggedright\arraybackslash}p{0.27\textwidth}
 >{\raggedright\arraybackslash}p{0.27\textwidth}
 >{\raggedright\arraybackslash}X@{}}
\toprule
Control region & Equilibrium structure & Physical selection & Active wall\\
\midrule
\(q<\mu\), below the surviving fold
& No admissible Euclidean black-hole equilibrium
& No-black-hole chamber
& Slow-exit and fold boundaries\\
\(q<\mu\), above the surviving fold
& One minimum and one maximum
& Unique stable black hole
& One fold sheet\\
\(q=\mu\)
& Critical slice through the corner \(X\)
& Maxwell--admissibility junction at \(T_t\)
& Multi-face admissibility corner\\
\(\mu<q<q_{\rm crit}(\mu)\), outside the spinodals
& One admissible minimum
& Unique global phase
& None\\
\(\mu<q<q_{\rm crit}(\mu)\), between the spinodals
& Two minima separated by one maximum
& Lower critical value; equality on the physical Maxwell sheet
& Two fold sheets and one Maxwell sheet\\
\(q=q_{\rm crit}(\mu)\)
& Coalescing minimum--maximum pair
& Ordinary critical endpoint
& Cusp edge of the fold surface\\
\(q>q_{\rm crit}(\mu)\)
& One admissible Euclidean minimum
& Unique global phase
& None\\
\bottomrule
\end{tabularx}
\caption{Chamber structure in the sampled control window of the standard
single-string fixed-\((P,Q,\mu)\) ensemble.  The state-space exit changes
from the slow-acceleration face to bulk extremality at \(q=\mu\).}
\label{tab:cmetric-chamber-ledger}
\end{table*}


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/cmetric_atlas.py <==
#!/usr/bin/env python3
"""Global numerical atlas utilities for the charged slowly accelerating C-metric.

Units set Q=1.  Two complementary representations are provided.

* ``state_fixed_q`` follows the largest black-hole horizon at fixed (mu,q,z)
  and explicitly retains every real horizon root.
* ``state_parametric`` solves the horizon equation for q^2 and therefore
  parametrizes the full algebraic horizon surface by (mu,u,z).  This second
  representation is useful for Maxwell and turning-point systems because it
  has no hidden quartic root selection.

The routines distinguish algebraic, locally admissible, and globally physical
states.  They never infer slow acceleration from alpha^2 alone.
"""

from __future__ import annotations

from dataclasses import dataclass
from math import isfinite, pi, sqrt
from typing import Iterable

import numpy as np


ROOT_TOL = 2.0e-9


@dataclass(frozen=True)
class AtlasState:
    mu: float
    q: float
    z: float
    u: float
    tau: float
    entropy: float
    mass: float
    gibbs: float
    volume: float
    alpha2: float
    angular_margin: float
    slow_margin: float
    horizon_roots: tuple[float, ...]
    outer: bool
    positive_temperature: bool
    admissible: bool

    @property
    def temperature(self) -> float:
        return self.tau / (4.0 * pi)

    @property
    def pressure(self) -> float:
        return 3.0 * self.q * self.q / (8.0 * pi)


def basic(mu: float, q: float, z: float) -> tuple[float, float, float, float, float]:
    d = 1.0 - 2.0 * mu
    xi = 1.0 + z * z
    ma = mu * xi / d
    aell = z * d / (q * xi)
    alpha2 = xi - z * z * d * d / (q * q)
    return d, xi, ma, aell, alpha2


def horizon_coefficients(mu: float, q: float, z: float) -> np.ndarray:
    d, xi, ma, _aell, _alpha2 = basic(mu, q, z)
    return np.array(
        [
            -1.0 + q * q * xi * xi / (z * z * d * d),
            2.0 * ma,
            1.0 - z * z,
            -2.0 * ma,
            z * z,
        ],
        dtype=float,
    )


def real_horizon_roots(mu: float, q: float, z: float) -> tuple[float, ...]:
    """All distinct real roots of H in the bulk interval 0<u<1."""
    if not (0.0 < z and 0.0 < q and 0.0 <= mu < 0.25):
        return ()
    coeff = horizon_coefficients(mu, q, z)
    roots = np.roots(coeff)
    values = sorted(
        float(r.real)
        for r in roots
        if abs(r.imag) <= ROOT_TOL * max(1.0, abs(r.real))
        and ROOT_TOL < r.real < 1.0 - ROOT_TOL
    )
    distinct: list[float] = []
    for value in values:
        if not distinct or abs(value - distinct[-1]) > 2.0e-7:
            distinct.append(value)
    return tuple(distinct)


def horizon_partials(mu: float, q: float, z: float, u: float) -> tuple[float, float]:
    """H and H_u at fixed (mu,q,z)."""
    d, xi, ma, _aell, _alpha2 = basic(mu, q, z)
    core = u * u - 2.0 * ma * u + z * z
    h = (1.0 - u * u) * core + u**4 * q * q * xi * xi / (z * z * d * d)
    hu = (
        -2.0 * u * core
        + (1.0 - u * u) * (2.0 * u - 2.0 * ma)
        + 4.0 * u**3 * q * q * xi * xi / (z * z * d * d)
    )
    return h, hu


def angular_margin(mu: float, z: float) -> float:
    d = 1.0 - 2.0 * mu
    ma = mu * (1.0 + z * z) / d
    candidates = [-1.0, 1.0]
    if z > 0.0:
        vertex = -ma / (z * z)
        if -1.0 <= vertex <= 1.0:
            candidates.append(vertex)
    return min(1.0 + 2.0 * ma * v + z * z * v * v for v in candidates)


def slow_polynomial(mu: float, q: float, z: float, v: float) -> float:
    d, xi, ma, aell, _alpha2 = basic(mu, q, z)
    del d, xi
    return (v * v - 1.0) * (1.0 + 2.0 * ma * v + z * z * v * v) + 1.0 / (aell * aell)


def slow_margin_exact(mu: float, q: float, z: float) -> float:
    """Global minimum of C(v) on [-1,1], enumerating every stationary point."""
    if not (0.0 < q and 0.0 < z):
        return float("-inf")
    d, _xi, ma, _aell, alpha2 = basic(mu, q, z)
    del d
    if alpha2 <= 0.0:
        return float("-inf")
    # C_v = 4 z^2 v^3 + 6 ma v^2 + 2(1-z^2)v - 2 ma.
    roots = np.roots([4.0 * z * z, 6.0 * ma, 2.0 * (1.0 - z * z), -2.0 * ma])
    candidates = [-1.0, 1.0]
    candidates.extend(
        float(r.real)
        for r in roots
        if abs(r.imag) <= ROOT_TOL * max(1.0, abs(r.real))
        and -1.0 <= r.real <= 1.0
    )
    return min(slow_polynomial(mu, q, z, v) for v in candidates)


def q_from_horizon(mu: float, u: float, z: float) -> float | None:
    """Positive q obtained by solving H=0 on the horizon surface."""
    if not (0.0 <= mu < 0.25 and 0.0 < u < 1.0 and z > 0.0):
        return None
    d = 1.0 - 2.0 * mu
    xi = 1.0 + z * z
    ma = mu * xi / d
    core = u * u - 2.0 * ma * u + z * z
    q2 = -(1.0 - u * u) * core * z * z * d * d / (u**4 * xi * xi)
    if not (q2 > 0.0 and isfinite(q2)):
        return None
    return sqrt(q2)


def _state_on_root(mu: float, q: float, z: float, u: float, roots: Iterable[float]) -> AtlasState | None:
    d, xi, _ma, _aell, alpha2 = basic(mu, q, z)
    if alpha2 <= 0.0:
        return None
    _h, hu = horizon_partials(mu, q, z, u)
    alpha = sqrt(alpha2)
    tau = z * d * hu / (xi * u * u * alpha)
    entropy = u * u * xi / (z * z * d * (1.0 - u * u))
    mass = mu * alpha / (z * d)
    gibbs = mass - tau * entropy / 4.0
    volume = (
        u**3 * xi**2 / (z**3 * d**2 * (1.0 - u * u) ** 2)
        + mu * z * d / q**4
    ) / alpha
    amargin = angular_margin(mu, z)
    smargin = slow_margin_exact(mu, q, z)
    roots_tuple = tuple(float(x) for x in roots)
    outer = bool(roots_tuple) and abs(u - max(roots_tuple)) < 2.0e-6
    positive_temperature = tau > 0.0
    admissible = (
        0.0 <= mu < 0.25
        and amargin > 0.0
        and smargin > 0.0
        and outer
        and positive_temperature
    )
    return AtlasState(
        mu=mu,
        q=q,
        z=z,
        u=u,
        tau=tau,
        entropy=entropy,
        mass=mass,
        gibbs=gibbs,
        volume=volume,
        alpha2=alpha2,
        angular_margin=amargin,
        slow_margin=smargin,
        horizon_roots=roots_tuple,
        outer=outer,
        positive_temperature=positive_temperature,
        admissible=admissible,
    )


def states_fixed_q(mu: float, q: float, z: float) -> tuple[AtlasState, ...]:
    roots = real_horizon_roots(mu, q, z)
    answer = []
    for u in roots:
        item = _state_on_root(mu, q, z, u, roots)
        if item is not None:
            answer.append(item)
    return tuple(answer)


def state_fixed_q(mu: float, q: float, z: float, require_admissible: bool = True) -> AtlasState | None:
    states = states_fixed_q(mu, q, z)
    if not states:
        return None
    outer = max(states, key=lambda item: item.u)
    if require_admissible and not outer.admissible:
        return None
    return outer


def state_parametric(mu: float, u: float, z: float, require_admissible: bool = False) -> AtlasState | None:
    q = q_from_horizon(mu, u, z)
    if q is None:
        return None
    roots = real_horizon_roots(mu, q, z)
    item = _state_on_root(mu, q, z, u, roots)
    if item is None:
        return None
    if require_admissible and not item.admissible:
        return None
    return item


def alpha_z_limit(mu: float, q: float) -> float:
    d = 1.0 - 2.0 * mu
    if q >= d:
        return float("inf")
    return q / sqrt(d * d - q * q)


if __name__ == "__main__":
    for mu, q, z in ((0.15, 0.151, 0.1), (0.15, 0.15, 0.12), (0.05, 0.08, 0.04)):
        states = states_fixed_q(mu, q, z)
        print(mu, q, z, [(s.u, s.tau, s.admissible, s.slow_margin) for s in states])


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/continuation.py <==
#!/usr/bin/env python3
"""Continuation of physical fixed-(mu,q) state curves and Maxwell pairs."""

from __future__ import annotations

from dataclasses import dataclass
from math import isfinite

import numpy as np
from scipy.interpolate import CubicSpline
from scipy.optimize import brentq, least_squares, root

from cmetric_atlas import AtlasState, alpha_z_limit, state_fixed_q


@dataclass(frozen=True)
class StateCurve:
    mu: float
    q: float
    z_end: float
    exit_face: str
    z: np.ndarray
    u: np.ndarray
    tau: np.ndarray
    gibbs: np.ndarray
    entropy: np.ndarray
    volume: np.ndarray
    alpha2: np.ndarray
    slow_margin: np.ndarray
    angular_margin: np.ndarray
    splines: dict[str, CubicSpline]

    def eval(self, name: str, z: float, derivative: int = 0) -> float:
        return float(self.splines[name](z, derivative))

    def folds(self) -> list[float]:
        derivative = self.splines["tau"].derivative()
        roots = derivative.roots(extrapolate=False)
        answer = []
        cutoff = max(self.z[10], self.z_end * 1.0e-4)
        for value in roots:
            if cutoff < value < self.z[-3] and abs(derivative(value)) < 1.0e-5:
                if not answer or abs(value - answer[-1]) > 2.0e-6:
                    answer.append(float(value))
        return answer


def _physical(mu: float, q: float, z: float) -> bool:
    return state_fixed_q(mu, q, z, require_admissible=True) is not None


def find_physical_endpoint(mu: float, q: float) -> tuple[float, str]:
    """Find the end of the connected component issuing from z=0.

    A logarithmic/linear scan also verifies that no second physical component
    is present up to the normalized-time boundary.
    """
    za = alpha_z_limit(mu, q)
    upper = za * (1.0 + 2.0e-7) if isfinite(za) else max(3.0, 8.0 * mu + 1.0)
    grid = np.unique(
        np.concatenate(
        [
            np.geomspace(1.0e-8, min(upper, 1.0), 600),
            np.linspace(1.0e-6, upper, 1400),
        ])
    )
    flags = np.array([_physical(mu, q, float(z)) for z in grid], dtype=bool)
    ids = np.flatnonzero(flags)
    if not ids.size:
        raise RuntimeError(f"no physical state for mu={mu}, q={q}")
    gaps = np.flatnonzero(np.diff(ids) > 1)
    if gaps.size:
        # Continue scanning after the first gap; a second component is a hard
        # error rather than silently discarded.
        first_gap_end = ids[gaps[0] + 1]
        if np.any(flags[first_gap_end:]):
            raise RuntimeError(f"disconnected physical z components at mu={mu}, q={q}")
    last = int(ids[-1])
    lower = float(grid[last])
    if last + 1 >= grid.size:
        # Grow the scan if alpha does not give a finite bound.
        trial = upper
        for _ in range(12):
            trial *= 1.6
            if not _physical(mu, q, trial):
                upper = trial
                break
            lower = trial
        else:
            raise RuntimeError("physical curve did not terminate in the search window")
    else:
        upper = float(grid[last + 1])
    for _ in range(70):
        middle = 0.5 * (lower + upper)
        if _physical(mu, q, middle):
            lower = middle
        else:
            upper = middle
    endpoint = lower
    # The exact single-string incidence separates the two generic endpoint
    # mechanisms at q=mu.  Direct residuals below are still recorded, but the
    # face label is not inferred by comparing dimensionful margins.
    if abs(q - mu) <= 2.0e-9 * max(1.0, mu):
        face = "X"
    elif q > mu:
        face = "extremal"
    else:
        face = "slow"
    return endpoint, face


def build_curve(mu: float, q: float, points: int = 2400) -> StateCurve:
    end, face = find_physical_endpoint(mu, q)
    # Chebyshev-Lobatto points resolve both the z=0 and exit endpoints.
    theta = np.linspace(np.pi, 0.0, points)
    z0 = max(1.0e-8, end * 1.0e-7)
    z = z0 + (end * (1.0 - 2.0e-8) - z0) * (1.0 + np.cos(theta)) / 2.0
    states: list[AtlasState] = []
    valid_z: list[float] = []
    for value in z:
        item = state_fixed_q(mu, q, float(value), require_admissible=True)
        if item is not None:
            valid_z.append(float(value))
            states.append(item)
    if len(states) < points * 0.98:
        raise RuntimeError(f"lost states inside connected component at mu={mu}, q={q}")
    arrays = {
        "u": np.array([s.u for s in states]),
        "tau": np.array([s.tau for s in states]),
        "gibbs": np.array([s.gibbs for s in states]),
        "entropy": np.array([s.entropy for s in states]),
        "volume": np.array([s.volume for s in states]),
        "alpha2": np.array([s.alpha2 for s in states]),
        "slow_margin": np.array([s.slow_margin for s in states]),
        "angular_margin": np.array([s.angular_margin for s in states]),
    }
    zz = np.array(valid_z)
    splines = {name: CubicSpline(zz, values) for name, values in arrays.items()}
    return StateCurve(mu, q, end, face, zz, splines=splines, **arrays)


def local_stability(curve: StateCurve, z: float) -> float:
    return curve.eval("entropy", z, 1) * curve.eval("tau", z, 1)


def maxwell_pair(curve: StateCurve, guess: tuple[float, float] | None = None) -> tuple[float, float] | None:
    """Solve tau(z1)=tau(z2), G(z1)=G(z2) for the stable outer branches."""
    folds = curve.folds()
    if len(folds) < 2:
        return None
    f1, f2 = folds[0], folds[-1]
    if guess is None:
        guess = (0.55 * f1, f2 + 0.55 * (curve.z_end - f2))

    def equations(w: np.ndarray) -> np.ndarray:
        z1, z2 = map(float, w)
        return np.array(
            [
                curve.eval("tau", z1) - curve.eval("tau", z2),
                curve.eval("gibbs", z1) - curve.eval("gibbs", z2),
            ]
        )

    sol = least_squares(
        equations,
        np.array(guess),
        bounds=([curve.z[1], f2 * (1.0 + 1.0e-8)], [f1 * (1.0 - 1.0e-8), curve.z[-2]]),
        xtol=2.0e-14,
        ftol=2.0e-14,
        gtol=2.0e-14,
        max_nfev=1000,
    )
    z1, z2 = map(float, sol.x)
    if np.linalg.norm(equations(sol.x), ord=np.inf) > 2.0e-8:
        return None
    if z2 - z1 < 1.0e-5:
        return None
    if local_stability(curve, z1) <= 0.0 or local_stability(curve, z2) <= 0.0:
        return None
    # With exactly two stable branches separated by one unstable branch, equal
    # values are automatically the global minima among stationary states.
    return z1, z2


def coexistence_row(curve: StateCurve, pair: tuple[float, float]) -> dict[str, float | str]:
    z1, z2 = pair
    return {
        "mu": curve.mu,
        "q": curve.q,
        "pressure": 3.0 * curve.q**2 / (8.0 * np.pi),
        "z_small": z1,
        "z_large": z2,
        "tau": 0.5 * (curve.eval("tau", z1) + curve.eval("tau", z2)),
        "temperature": 0.5 * (curve.eval("tau", z1) + curve.eval("tau", z2)) / (4.0 * np.pi),
        "gibbs": 0.5 * (curve.eval("gibbs", z1) + curve.eval("gibbs", z2)),
        "delta_s": curve.eval("entropy", z2) - curve.eval("entropy", z1),
        "delta_v": curve.eval("volume", z2) - curve.eval("volume", z1),
        "stability_small": local_stability(curve, z1),
        "stability_large": local_stability(curve, z2),
        "exit_face": curve.exit_face,
        "z_end": curve.z_end,
    }


if __name__ == "__main__":
    import math

    for mu in (0.05, 0.15, 0.2, 0.23):
        q = mu * math.sqrt(1.05)
        curve = build_curve(mu, q, 1600)
        pair = maxwell_pair(curve)
        print(mu, q, curve.z_end, curve.exit_face, curve.folds(), pair)
        if pair:
            print(coexistence_row(curve, pair))


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/data/admissibility_exit_surface.csv <==
mu,q,pressure,face,z_exit,temperature_limit,tau_probe,alpha2_probe,slow_margin_probe,angular_margin_probe,root_separation_probe
0.015,0.00375,1.6785872904223336e-06,slow,0.0038655751844229526,0.6404964996432607,8.048716391716981,0.00022803543203853138,4.000848593976869e-06,0.9690866454175584,0.02991782396872578
0.015,0.00675,5.438622820968361e-06,slow,0.006958268164053392,1.2441406346658137,15.634332311594653,0.00019459859907988708,4.000580939189646e-06,0.9691190848082915,0.027595077648274985
0.015,0.00975,1.1347250083254974e-05,slow,0.010051360375340004,2.0703269563938216,26.016495826942982,0.00014204144319673873,4.000160303663236e-06,0.9691700697678345,0.023484259129621578
0.015,0.012299999999999998,1.805891350527963e-05,slow,0.012680935329894064,3.2360302342473655,40.66515524282392,8.232117631612468e-05,3.999682445687824e-06,0.9692279970607836,0.017689387528674286
0.015,0.01395,2.3228962359780426e-05,slow,0.014382698444395482,4.690055313474192,58.936973270961175,3.630357421746666e-05,3.999314308611446e-06,0.9692726283668758,0.011360624856659049
0.015,0.014775,2.605771766160014e-05,slow,0.015233671840992157,5.730167896987763,72.00741347605133,1.1119993772679138e-05,3.999112871522215e-06,0.9692970515461142,0.005333834382559275
0.015,0.0154417373134017,2.8462544028062877e-05,extremal,0.015465656308362056,0.0,0.016279980265010017,0.05642582629916404,0.05979923664133446,0.9693039530249536,6.179331887164706e-05
0.015,0.016766949253606795,3.3557491964122114e-05,extremal,0.015465305582208768,0.0,0.008654625668434057,0.19975888448439671,0.24960845634762796,0.9693039425122127,6.178213073508923e-05
0.015,0.020889830845355985,5.2089626289822746e-05,extremal,0.015464030603401497,0.0,0.0055614579343561425,0.4846339387876226,0.940156939832693,0.9693039042977334,6.174149942057665e-05
0.015,0.029724577113389966,0.00010546607031790025,extremal,0.015460364834075277,0.0,0.004495152223824414,0.7457026565565903,2.930350844076434,0.9693037944425046,6.162503017499016e-05
0.015,0.04739406964945792,0.000268120116802581,extremal,0.015449252514339085,0.0,0.004123422319654513,0.9002597057891559,9.00663912945773,0.9693034615893021,6.127512317177439e-05
0.015,0.07389830845355985,0.0006518540826009164,extremal,0.015423376412195322,0.0,0.004067570016977618,0.9592522460971635,23.41016344578092,0.9693026874362115,6.047816617111776e-05
0.015,0.10334746268033979,0.0012749144168475836,extremal,0.01538233439343723,0.0,0.004140381673279959,0.9793923500413191,46.99729278455713,0.9693014622154968,5.9262442168311544e-05
0.015,0.12985170148444172,0.0020126890526932493,extremal,0.01533519405259793,0.0,0.004256149527091692,0.9871124130463953,75.23912149312504,0.9693000589709294,5.793351309903161e-05
0.015,0.14752119402050967,0.0025977074073045684,extremal,0.015298862212584006,0.0,0.004351752902033729,0.9901147382003396,97.86693310975275,0.9692989804060341,5.695443402381137e-05
0.015,0.15635594028854366,0.0029181671638244923,extremal,0.015279331786419614,0.0,0.0044042880041835816,0.9912483825294909,110.34741483250649,0.9692984016734516,5.644328454805156e-05
0.015,0.16467945770090814,0.0032371308257067694,extremal,0.015260143116591605,0.0,0.004456453761963115,0.9921534528361652,122.82870140171046,0.9692978337879018,5.595091349949906e-05
0.03,0.0075,6.714349161689334e-06,slow,0.0079751777734634,0.3057480970027574,3.8421439015716885,0.0009561736209803273,4.003570224897501e-06,0.9362297561929491,0.061558718793646834
0.03,0.0135,2.1754491283873445e-05,slow,0.014357362823044867,0.5941719027460891,7.466584338546331,0.0008143276771550578,4.002432595129335e-06,0.936363188380398,0.05678860853987023
0.03,0.0195,4.5389000333019896e-05,slow,0.020743053258312546,0.9904956491360005,12.44693541895325,0.0005911823845157205,4.000644240775841e-06,0.9365730210988257,0.04834111007589206
0.03,0.024599999999999997,7.223565402111851e-05,slow,0.02617481535131728,1.5583840906507391,19.58323204263829,0.0003373463948326272,3.99861186783923e-06,0.9368116000340544,0.03642317512209099
0.03,0.0279,9.29158494391217e-05,slow,0.02969189113794185,2.3127903872019253,29.063381158906648,0.0001415505188584465,3.997045614045902e-06,0.936995544987412,0.02339719509677891
0.03,0.02955,0.00010423087064640057,slow,0.03145123797287915,3.172769413395776,39.87019632263427,3.4324818213082864e-05,3.996188392418887e-06,0.9370962502592682,0.010986362637274583
0.03,0.03038714065615654,0.00011022016765150092,extremal,0.031930737279792946,0.0,0.023574009821816004,0.02537374216410271,0.026033609269819902,0.9371247018684613,0.00012712804173615339
0.03,0.03154856262462616,0.00011880659510503163,extremal,0.03192943800492071,0.0,0.012127621391739488,0.09595949892230027,0.1061335456058683,0.9371246241929311,0.00012708697968942528
0.03,0.03516187541542053,0.00014757930360379594,extremal,0.03192508841845085,0.0,0.007206021014037927,0.2726121817824342,0.3746390905982042,0.937124364181322,0.00012694974464148856
0.03,0.04290468853855133,0.00021973078246872606,extremal,0.03191420970242396,0.0,0.005277128294874078,0.5121268269672705,1.0485919891077826,0.9371237140234502,0.00012660803805473325
0.03,0.05839031478481293,0.0004069705922217951,extremal,0.03188616593864782,0.0,0.004439630694254001,0.7375189556001907,2.801800026432546,0.9371220390319122,0.00012573709731504568
0.03,0.08161875415420533,0.0007951724369094204,extremal,0.03182886245353684,0.0,0.004175237463150919,0.8666387515851499,6.455964499893703,0.9371186210009044,0.00012400042719761667
0.03,0.10742813123130798,0.00137758192886622,extremal,0.03174491698205966,0.0,0.004157279538972078,0.923852337112779,11.985971691527396,0.9371136249323976,0.00012155449669615237
0.03,0.1306565706007004,0.002037717169700835,extremal,0.03165252443069152,0.0,0.004225198826968946,0.9491447855225212,18.32140496391311,0.9371081413828437,0.00011898698410400116
0.03,0.146142196846962,0.0025493687502959254,extremal,0.03158279848851971,0.0,0.004295087294031312,0.9597303715126573,23.279726878003842,0.9371040136915112,0.00011712901316115673
0.03,0.15388500997009277,0.002826662966605074,extremal,0.031545662194701625,0.0,0.004335592219376489,0.9638637839342323,25.984034501201123,0.9371018189830383,0.00011616568273969605
0.03,0.161432588666296,0.0031107407400975916,extremal,0.03150807525643325,0.0,0.004378170295260494,0.9673326630222043,28.766769019978497,0.9370996002713763,0.00011520840946771874
0.05,0.0125,1.865096989358149e-05,slow,0.013870290597824757,0.17274487523964566,2.1707761239926247,0.002872734268435928,4.010753077210438e-06,0.8890598970593148,0.10631231290897575
0.05,0.022500000000000003,6.0429142455204026e-05,slow,0.024977244461192018,0.3351623584098267,4.2117744117605636,0.002447467564338668,4.007324983179572e-06,0.8894434313292673,0.09811489639355209
0.05,0.0325,0.00012608055648061084,slow,0.036102631421948826,0.557355329421354,7.003933633396979,0.0017769820810263903,4.001932152775112e-06,0.8900474620284394,0.08357444493353802
0.05,0.041,0.00020065459450310704,slow,0.04557990865883762,0.875016296527913,10.995779075773758,0.001012077629015673,3.995797720257599e-06,0.8907355731228835,0.06301695485004144
0.05,0.04650000000000001,0.00025809958177533805,slow,0.05172499152829265,1.3011498470793752,16.350731203216192,0.00042046215606283965,3.991066004571664e-06,0.8912670791526344,0.040503521650220406
0.05,0.04925,0.00028953019624000154,slow,0.05480182251227732,1.8361273066529777,23.073456230546434,9.587426679291688e-05,3.988474747362858e-06,0.8915584246557512,0.019024775095550617
0.05,0.05032048772482872,0.0003022533191052673,extremal,0.05564038421189761,0.0,0.03197065289844922,0.012779742302442942,0.01294452715712291,0.8916407466416449,0.0002194739323248887
0.05,0.05128195089931488,0.000313913846178631,extremal,0.05563703076163116,0.0,0.016225758528661084,0.049680218095439654,0.052268433243220835,0.8916404149422812,0.00021937048723993935
0.05,0.054273169664382934,0.0003516023483407074,extremal,0.055626206979991,0.0,0.009289557174161165,0.15220742697003098,0.17943273582999608,0.891639344467461,0.00021903738640911136
0.05,0.06068292416095734,0.0004395561850432047,extremal,0.05560103633397682,0.0,0.006407397615698076,0.32308028120916665,0.4765745628854603,0.8916368558893544,0.00021826735529140856
0.05,0.07350243315410614,0.0006448887883428085,extremal,0.05554275113636548,0.0,0.005009543059963263,0.5405606099880356,1.172312691306441,0.8916310976567288,0.00021650845567318389
0.05,0.09273169664382933,0.0010264500180287386,extremal,0.055436162184259556,0.0,0.004449412162657948,0.7135967421877696,2.4726822551196506,0.8916205829200529,0.0002133759532967766
0.05,0.114097544965744,0.0015539391006422873,extremal,0.05529231512005905,0.0,0.004282317793181334,0.812835452373716,4.2861190343113424,0.8916064247843446,0.00020931063922702275
0.05,0.13332680845546718,0.002121858219660745,extremal,0.05514171573403501,0.0,0.004268014401923198,0.8644898516414122,6.258434873904099,0.8915916414681511,0.0002052392998116645
0.05,0.146146317448616,0.0025495125154974003,extremal,0.05503105943885898,0.0,0.004294885009333296,0.8881804478632848,7.756886135243623,0.8915808047904937,0.00020235951940653085
0.05,0.15255607194519039,0.0027780521283630316,extremal,0.05497284670966037,0.0,0.0043158858649440515,0.8978450112527487,8.562239584138474,0.8915751126998404,0.00020088041499231185
0.05,0.1591816802337169,0.0030245973280155552,extremal,0.05491074357611861,0.0,0.00434193559590219,0.9066296649392984,9.434567211618575,0.8915690468438535,0.00019932862652725925
0.075,0.01875,4.196468226055834e-05,slow,0.021985232838759153,0.10865992948577258,1.3654609448483523,0.007148414861729124,4.026877729046419e-06,0.8239274634949437,0.16592876609427804
0.075,0.03375,0.00013596557052420906,slow,0.03961589630106682,0.21001295162111064,2.6391005838863593,0.006100889423780509,4.018336280831036e-06,0.8248218694981722,0.15326783018667978
0.075,0.04875,0.00028368125208137437,slow,0.057319906087278404,0.3470217293212524,4.360803661886689,0.004441214962938811,4.004878824570568e-06,0.8262351658165962,0.13073361347861331
0.075,0.06149999999999999,0.00045147283763199075,slow,0.07245118685337741,0.5405512903016864,6.792767850001046,0.002535586384681876,3.989539771653838e-06,0.8278522440421767,0.0987315152039471
0.075,0.06975,0.0005807240589945107,slow,0.08229332164690967,0.7988443580461387,10.038574266397616,0.001052653931446157,3.977685461009628e-06,0.8291064877520729,0.06353641253655584
0.075,0.073875,0.0006514429415400034,slow,0.0872317801536329,1.1314209013958878,14.217854367773052,0.00023567921034306494,3.971185161821822e-06,0.8297959377904562,0.029863556278640235
0.075,0.0752476493318796,0.0006758763811450265,extremal,0.08857850839288596,0.0,0.042258826687213605,0.006678109708108115,0.006722229349103381,0.8299909229825553,0.0003421743948231748
0.075,0.07599059732751846,0.0006892886251016638,extremal,0.08857162438802765,0.0,0.02130783837968852,0.026310293576848776,0.027013930922812124,0.8299899186904991,0.0003419732522332575
0.075,0.07830199109172821,0.0007318583062387756,extremal,0.08854981307476213,0.0,0.011966650723487663,0.08385416658551959,0.09145875458701691,0.829986737202271,0.0003413377774378057
0.075,0.08325497772932053,0.0008273738929189372,extremal,0.0885010833357309,0.0,0.007966538641439145,0.1914138486601792,0.2362780631799839,0.829979632112122,0.00033992796591116037
0.075,0.09316095100450515,0.0010359748719506944,extremal,0.08839564945966744,0.0,0.005903757245624158,0.35733956839997716,0.5536128792992172,0.8299642726020999,0.0003369235926846542
0.075,0.1080199109172821,0.0013928008546769163,extremal,0.0882183423497353,0.0,0.004968154610463272,0.5258942683274483,1.0997506298456678,0.829938483950522,0.00033200728790308554
0.075,0.12452986637592314,0.0018510938554388754,extremal,0.08799598137180821,0.0,0.0045945052186688595,0.6469862770970057,1.80719897179954,0.8299062155707215,0.00032606892271737353
0.075,0.13938882628870009,0.0023191952740841803,extremal,0.08777472767742242,0.0,0.00446088642771752,0.7212079692207034,2.5365924867417924,0.8298741887069242,0.00032039357097757293
0.075,0.14929479956388472,0.0026605458959667746,extremal,0.08761691487131096,0.0,0.004425157020357421,0.7588352747751241,3.0727172590969003,0.8298513942885782,0.00031647847541012297
0.075,0.15424778620147703,0.002840006109743788,extremal,0.08753509094290013,0.0,0.004418066339506422,0.7749804571800522,3.3559840594338826,0.8298395918209303,0.0003144899681224722
0.075,0.1599130239526033,0.0030524535700600856,extremal,0.08743921449279739,0.0,0.004416955192023029,0.7916320638593711,3.6925565182347304,0.8298257764165625,0.00031219466792128947
0.1,0.025,7.460387957432596e-05,slow,0.03104490965097781,0.07878485674574093,0.9900397086661759,0.014050441022232518,4.053201357656633e-06,0.7507228369200717,0.22867960291546605
0.1,0.045000000000000005,0.0002417165698208161,slow,0.05599947858531498,0.15139585229999863,1.9024963894785643,0.012027486012688549,4.036392358353069e-06,0.7523519467935549,0.21149757852694273
0.1,0.065,0.0005043222259224434,slow,0.08116033195924739,0.24774294015668183,3.1132296030998696,0.008796959670974491,4.00984785975389e-06,0.7549402298518227,0.18076496665187336
0.1,0.082,0.0008026183780124282,slow,0.10278248172841366,0.3811099794722647,4.789169246879295,0.005048784672662121,3.9794993793584865e-06,0.7579231472200048,0.1368326746483349
0.1,0.09300000000000001,0.0010323983271013522,slow,0.116920664721922,0.5567168048643572,6.995909697167388,0.0021028324487604166,3.955976826564012e-06,0.7602527903679775,0.08821533402562459
0.1,0.0985,0.0011581207849600062,slow,0.12404018203470635,0.7834180966982008,9.844722149105463,0.0004688150708986871,3.943052494292942e-06,0.7615394289115482,0.04150473739154943
0.1,0.1001867470638752,0.0011981244937704833,extremal,0.12598447681194908,0.0,0.05341116385232151,0.00384581855407351,0.003859486979454152,0.7619040186819678,0.0004702691061313352
0.1,0.1007469882555008,0.00121156170950696,extremal,0.12597339990036274,0.0,0.02685209731425415,0.015243209510138023,0.01547180878263954,0.7619019255039977,0.00046997303565575466
0.1,0.10248996085166932,0.0012538455689871887,extremal,0.12593861041617466,0.0,0.014941023242781827,0.049512861110163287,0.05203777892236361,0.7618953526136145,0.00046904595978432273
0.1,0.10622490212917328,0.0013468960344992808,extremal,0.12586240749121755,0.0,0.009765194734484423,0.11734222269695127,0.1326365896574755,0.7618809616906246,0.0004670299790969362
0.1,0.11369478468418122,0.0015429877640579426,extremal,0.12570339034079558,0.0,0.007011627623442404,0.2334692117927597,0.3030742959521182,0.7618509593533981,0.0004628866385867486
0.1,0.12489960851669313,0.0018621023547321256,extremal,0.12544901584595114,0.0,0.005681946294198657,0.37009713855350945,0.5821165837863427,0.7618030444702188,0.0004564303338735337
0.1,0.13734941277503968,0.0022518269318062274,extremal,0.12514541272312987,0.0,0.005085187545430294,0.484343356325566,0.9256630767059348,0.761745983760156,0.00044898583996678954
0.1,0.14855423660755157,0.002634216579865427,extremal,0.12485465486435511,0.0,0.004820103431323897,0.5635061912327718,1.26562697784316,0.7616914668649651,0.0004421059813650291
0.1,0.1560241191625595,0.0029057943427956874,extremal,0.12465222834313826,0.0,0.004715223727584834,0.6070354914046279,1.5087713538998404,0.7616535869086949,0.00043745205074394167
0.1,0.1597590604400635,0.0030465786235280568,extremal,0.12454857303181338,0.0,0.0046772350833014,0.6265345406054468,1.6353623322416369,0.7616342137462012,0.00043511026182838086
0.1,0.16468275661110876,0.0032372605214321904,extremal,0.12440953566848212,0.0,0.0046386893372943475,0.6502284321626217,1.8074085132041977,0.7616082529907843,0.0004320116818300468
0.125,0.03125,0.00011656856183488428,slow,0.0411945916838779,0.06266322524755452,0.7874493123518389,0.024232132282362207,4.092704907199263e-06,0.6677979917306871,0.29313856855177794
0.125,0.05625,0.0003776821403450251,slow,0.07442432409472886,0.11951769268985482,1.5019036213138017,0.02083533811717908,4.063659476916115e-06,0.6703593052407061,0.2715435363218476
0.125,0.08125,0.0007880034780038179,slow,0.10813543231928636,0.19308232847966939,2.4263440987589626,0.015347430407357643,4.017651495935581e-06,0.6744621499665592,0.23267504937309624
0.125,0.1025,0.001254091215644419,slow,0.1373474599722115,0.2920215793391481,3.6696513933662263,0.008880645898764694,3.9648358594046584e-06,0.6792428328690632,0.17664695262985258
0.125,0.11625,0.0016131223860958628,slow,0.15660427398387217,0.41957010645740067,5.27247345644983,0.0037214485838270583,3.9237383400170245e-06,0.683016533687013,0.11414817547128804
0.125,0.123125,0.0018095637265000096,slow,0.16635584004872206,0.5831589910048687,7.328192008062927,0.0008303056429510569,3.901096498282186e-06,0.685116103214243,0.05377519679318926
0.125,0.1251374293423295,0.001869200348648765,extremal,0.16902567907419863,0.0,0.06627288272213253,0.0023230159212965784,0.0023265575085251733,0.6857130439385917,0.0005990179285569608
0.125,0.125549717369318,0.0018815374799033959,extremal,0.1690101391543253,0.0,0.03326949494998621,0.009234258153711261,0.009311354155617568,0.6857095419195801,0.0005986551771659243
0.125,0.12683239123106002,0.0019201791781081818,extremal,0.16896156064007756,0.0,0.018415906086343112,0.03030494129666672,0.031203256320699868,0.6856985965213392,0.0005975244034251981
0.125,0.12958097807765007,0.0020043054269432794,extremal,0.16885629396339777,0.0,0.011907432456533121,0.07335967579923675,0.07893953512367125,0.6856748893075836,0.0005950905855843791
0.125,0.13507815177083016,0.002177968601169642,extremal,0.16864108866642527,0.0,0.008381953172628525,0.1516864932774883,0.17780826148396245,0.6856264686849625,0.0005901837635169105
0.125,0.1433239123106003,0.0024519900538996055,extremal,0.16830708944581008,0.0,0.006616917781629821,0.25263697145609054,0.3346939567365601,0.6855514420324853,0.000582744959246817
0.125,0.15248586846590043,0.0027754959003712665,extremal,0.16792116944567956,0.0,0.005774732227965363,0.34605901185852284,0.5212751807870271,0.6854649375720272,0.0005744040930054373
0.125,0.16073162900567056,0.0030837849712902926,extremal,0.1675614401389532,0.0,0.005365545778027639,0.4167600159354937,0.7004266607967471,0.6853844826094717,0.0005668612208434565
0.125,0.16622880269885065,0.0032983288128299237,extremal,0.16731551798905542,0.0,0.005185336322118806,0.4581179594766539,0.8258625181867085,0.6853295803880852,0.0005618270503317535
0.125,0.1689773895454407,0.003408306071877823,extremal,0.16719081554479523,0.0,0.0051138780724958475,0.47728644603436465,0.8904010981602388,0.6853017713277135,0.0005593109142950914
0.125,0.17337192748814823,0.003587888599267833,extremal,0.16698911783988193,0.0,0.00501957623224376,0.5060425985528649,0.9961310453519849,0.685256835957061,0.0005552919063473716
0.15,0.0375,0.00016785872904223335,slow,0.05260809513189825,0.05349376060746057,0.6722224213491568,0.03841254605655042,4.1490818045719635e-06,0.5730100574874121,0.3575835581157478
0.15,0.0675,0.0005438622820968362,slow,0.0952569102389874,0.10113830319028337,1.2709414011965254,0.03323123088401725,4.102886822510143e-06,0.576613624373028,0.331821444514871
0.15,0.0975,0.0011347250083254975,slow,0.13890746694529407,0.16090386476023033,2.021977597859781,0.024723054752613494,4.029447784326123e-06,0.58245440410977,0.2851238829174123
0.15,0.12299999999999998,0.001805891350527963,slow,0.17719521452807196,0.2383190707743104,2.994805767819678,0.014474953814646918,3.944730103233596e-06,0.5893702962623993,0.2171748706395546
0.15,0.1395,0.0023228962359780427,slow,0.20274185801327443,0.3352207916114299,4.2125087050280925,0.006122155377786154,3.878495966835871e-06,0.5949166266135972,0.14069899109851564
0.15,0.14775,0.0026057717661600137,slow,0.2157886680871134,0.45788506510526206,5.753953426892702,0.0013712257161280217,3.841886283106888e-06,0.5980368931519997,0.06637800209856762
0.15,0.15009870933295727,0.002689275595334871,extremal,0.21937507063944314,0.0,0.08169326706606972,0.001442701627650811,0.0014419650036359144,0.5989287023523238,0.0007212937122291485
0.15,0.15039483733182907,0.0026998973438944014,extremal,0.2193550865520323,0.0,0.04098339020841714,0.005741657039142201,0.005762883308723099,0.5989236923027578,0.0007209107202179044
0.15,0.15131612443943024,0.0027330766636636506,extremal,0.21929277738873243,0.0,0.022613979816006286,0.01895358121196611,0.019268323140734678,0.5989080742044386,0.0007197194248256267
0.15,0.15329031109857558,0.0028048575278188667,extremal,0.21915857028343028,0.0,0.014522513027010034,0.046459038818559506,0.048528257840833255,0.5988744496039734,0.0007171680467058517
0.15,0.15723868441686628,0.002951210572553332,extremal,0.21888741263816044,0.0,0.010089970307554728,0.09836308828479234,0.10836263656665657,0.5988065758656128,0.0007120726850637638
0.15,0.16316124439430235,0.003177718430715109,extremal,0.21847411061470282,0.0,0.007820843237370794,0.1691932840992082,0.2014293342414757,0.5987032834773306,0.0007044549452003557
0.15,0.16974186659145354,0.0034392151272016392,extremal,0.21800620336530097,0.0,0.006698767418147173,0.23926090845590553,0.3095594964970114,0.5985865797709281,0.0006960385386358958
0.15,0.17566442656888961,0.0036834013227156157,extremal,0.21757781553769778,0.0,0.006127572900987446,0.29562023251535674,0.41118518717609165,0.5984799522593843,0.0006885176179429742
0.15,0.17961279988718032,0.003850844313764985,extremal,0.21728864292264652,0.0,0.005863686931422121,0.3300908675216253,0.48123089032073985,0.5984080945633925,0.000683536520661554
0.15,0.18158698654632566,0.003935961467501686,extremal,0.21714303398207588,0.0,0.005755337712798403,0.3464757782107404,0.516948321169808,0.5983719477729946,0.000681056702218269
0.15,0.18564665765054222,0.00411391831672973,extremal,0.21684155336051722,0.0,0.00556991100720164,0.3785144045405837,0.5918626377829543,0.598297183533116,0.0006759811437752339
0.175,0.04375,0.00022847438119637315,slow,0.06549763326676124,0.04839172082154774,0.6081082985101705,0.05735512594770298,4.226928412176534e-06,0.46351842590944825,0.4202313708536272
0.175,0.07875,0.0007402569950762492,slow,0.11896111470556696,0.09063423313050445,1.1389433638661497,0.05002545401248348,4.157568763485386e-06,0.46807001086387406,0.39061461382942114
0.175,0.11374999999999999,0.0015444868168874824,slow,0.17435860569518222,0.14178455662041586,1.7817172858847383,0.037721560098155305,4.04686935140397e-06,0.47556960081987515,0.33654173405086246
0.175,0.1435,0.002458018782663061,slow,0.22379972358922634,0.20507215521921718,2.5770127051700737,0.022447854843838044,3.918496245480796e-06,0.484655130430869,0.25712244357124886
0.175,0.16275,0.003161719876747891,slow,0.2573760779495965,0.28129109767399485,3.534808183891325,0.009620935204005532,3.817622581836488e-06,0.49211177562978453,0.16696998538597257
0.175,0.172375,0.0035467449039400193,slow,0.27474198728186916,0.375905820566169,4.723771857329278,0.002169613622117428,3.7616735433232407e-06,0.4963767035276559,0.07887192922300124
0.175,0.1750691730275011,0.0036584805929778105,extremal,0.2795449851600813,0.0,0.10066879802649176,0.0009136292919462718,0.0009104723383130953,0.4976054243754775,0.0008274009014032635
0.175,0.1752766921100044,0.0036671589283607912,extremal,0.27952071755794,0.0,0.05049787358049594,0.003635912059179347,0.003633248670560585,0.4975991626232734,0.0008270495821326995
0.175,0.17592230703334807,0.0036942239404317255,extremal,0.27944516053555857,0.0,0.02780721999791142,0.012042319559563364,0.012129034555554474,0.4975796701793841,0.000825957709412295
0.175,0.1773057675833702,0.0037525554732253824,extremal,0.2792829618559165,0.0,0.017776033132761507,0.029740786707878275,0.030461551251313557,0.49753784344035445,0.0008236237272051805
0.175,0.18007268868341444,0.003870589313905193,extremal,0.2789574086394273,0.0,0.01223985487157335,0.06389368371310034,0.06764916929489084,0.49745396518439655,0.0008189795335847294
0.175,0.18422307033348082,0.004051067012656141,extremal,0.27846633179504465,0.0,0.009364711859794702,0.11219867633691816,0.12474560613299945,0.49732762512447987,0.000812073735182911
0.175,0.18883460550022121,0.004256420886593746,extremal,0.27791709489960487,0.0,0.007911289088957628,0.16208750946449568,0.19005361409705546,0.49718658585512243,0.0008044875783488059
0.175,0.19298498715028758,0.004445580160930487,extremal,0.2774198074343154,0.0,0.007151315413152363,0.20388381880292117,0.2505285618418267,0.49705912694317034,0.0007977398184822182
0.175,0.19575190825033184,0.004573970968975805,extremal,0.27708683550845314,0.0,0.006791193864469447,0.2302421305127843,0.29174674616817153,0.49697391106335603,0.0007932838872098946
0.175,0.19713536880035396,0.004638851760544709,extremal,0.2769199402259737,0.0,0.00664075877116012,0.2429948400778914,0.3126280381827953,0.49693123687220797,0.0007910687985563103
0.175,0.20102854097120756,0.004823883783775383,extremal,0.27644890193244237,0.0,0.006294888112773219,0.2774374988420263,0.372369598218135,0.49681093370029716,0.0007848817252360529
0.19,0.0475,0.00026932000526331667,slow,0.07404758794623907,0.04666540248756593,0.5864147425269919,0.07133380444005244,4.28629563775651e-06,0.38921923484457943,0.45628322687763084
0.19,0.0855,0.0008725968170531461,slow,0.1348057427231195,0.08690521032454641,1.0920830812570834,0.06259439044432236,4.199611040256457e-06,0.39413129635387795,0.4244961724454616
0.19,0.12350000000000001,0.001820603235580021,slow,0.19836249233828687,0.13455094378304902,1.6908170260896003,0.04767828770145888,4.060936504179935e-06,0.40232807263590986,0.3662212447018231
0.19,0.1558,0.0028974523446248656,slow,0.255865018552796,0.19170920383786183,2.4090889056102998,0.028729730194353875,3.899627373016301e-06,0.41243870161999485,0.2801965549741464
0.19,0.17670000000000002,0.0037269579608358817,slow,0.29547610080694164,0.25866296536114736,3.2504546869373265,0.012442410670689297,3.7725089416795754e-06,0.42089255880925874,0.18213482813051585
0.19,0.18715,0.004180816033705622,slow,0.316177666815058,0.3405325920517091,4.279258757990157,0.002822080132872884,3.7018696641410997e-06,0.4257940324334498,0.08607759320800018
0.19,0.19005519997055437,0.004311624272155379,extremal,0.32193250309018434,0.0,0.11425483283752183,0.0007003912758498654,0.0006961073996061273,0.42721553109065025,0.0008783999901042505
0.19,0.1902207998822174,0.004319141200540958,extremal,0.32190573132481415,0.0,0.0573236654062799,0.0027857972606171177,0.0027748867999390914,0.42720885885173354,0.0008780892694691955
0.19,0.19073599960739135,0.004342569067395679,extremal,0.32182241985965643,0.0,0.03153881508738974,0.009237770617759544,0.009256621616655414,0.42718809895976484,0.0008771236841486063
0.19,0.1918399990184784,0.004392985017649811,extremal,0.3216437877616975,0.0,0.02012025759667499,0.02288246015916573,0.02321965580962093,0.42714360479504554,0.0008750601772358757
0.19,0.19404799784065246,0.004494689829886823,extremal,0.3212861026512162,0.0,0.01379754277820557,0.049451046997602166,0.05144774513001282,0.42705458588058653,0.0008709560806436367
0.19,0.19735999607391358,0.004649429327564222,extremal,0.3207486030254172,0.0,0.010493461837115223,0.08758265158028133,0.09454891708001534,0.4269210018675495,0.0008648571554916162
0.19,0.20103999411087037,0.004824433458843981,extremal,0.32015016532823853,0.0,0.008807775585278647,0.12767628826971555,0.1435151874890952,0.42677253614539157,0.0008581608869726032
0.19,0.20435199234413148,0.0049847013974701464,extremal,0.3196106244611211,0.0,0.007916865594105557,0.1618508273677236,0.18856118340336336,0.4266389197413024,0.0008522062337180114
0.19,0.20655999116630555,0.005093001542768845,extremal,0.31925049871739875,0.0,0.007490588874671287,0.18368852783405498,0.2191094273497194,0.4265498606122033,0.0008482741821785322
0.19,0.2076639905773926,0.00514758807128257,extremal,0.31907032020688586,0.0,0.007311382882081665,0.1943358992038815,0.2345396258747936,0.42650534013439545,0.0008463194291284948
0.19,0.21152599003755568,0.005340831394496852,extremal,0.3184394914524085,0.0,0.006810730393743922,0.23022307195597969,0.2893406026662284,0.4263496661040137,0.000839540190367638
0.2,0.05,0.00029841551829730385,slow,0.08012906825035612,0.04595159600437587,0.5774447857122933,0.08184820886833977,4.332057730538352e-06,0.3354735472986751,0.4794971821731038
0.2,0.09000000000000001,0.0009668662792832644,slow,0.1461412616993615,0.08525767620423796,1.0713795569014852,0.07214905218239487,4.232192718500727e-06,0.34045239431403096,0.446311015944968
0.2,0.13,0.0020172889036897735,slow,0.21570585771454073,0.13109846586192134,1.6474319089948173,0.055382136431507356,4.072193703796856e-06,0.3488429436454946,0.38531297917843865
0.2,0.164,0.0032104735120497127,slow,0.27932599324157614,0.18490901751775263,2.323635244065112,0.03369746688283293,3.8857237363298935e-06,0.3593408994695543,0.2950000151217026
0.2,0.18600000000000003,0.004129593308405409,slow,0.32365576170368154,0.24666734762971732,3.0997133087759985,0.014714827950442988,3.7385263129685598e-06,0.3682508776907335,0.19182864971917102
0.2,0.197,0.004632483139840025,slow,0.3470212353438852,0.3213157642904412,4.037772978309758,0.003353190104410375,3.656641771820901e-06,0.37347441869504217,0.09067094450835489
0.2,0.2000472345924759,0.00477690384473885,extremal,0.35354390994168405,0.0,0.12440785488326331,0.0005888000886702383,0.0005838253143775063,0.3749975987613895,0.0009053794787874381
0.2,0.20018893836990356,0.004783673696509792,extremal,0.35351546777926846,0.0,0.06243202277616842,0.002340596119954519,0.00232544434130344,0.37499089535565017,0.0009051023977041384
0.2,0.20062979456634522,0.004804766113821947,extremal,0.3534269791691864,0.0,0.03433379155237064,0.007765752523285929,0.0077538251213269405,0.3749700433208791,0.0009042413224623069
0.2,0.20157448641586306,0.0048501203912516095,extremal,0.35323735247956656,0.0,0.021878229848450014,0.019265602624506606,0.019437150415879678,0.3749253760269212,0.0009024010246967418
0.2,0.2034638701148987,0.004941468111106253,extremal,0.3528580771312118,0.0,0.014968526343627478,0.0417630728607179,0.043013313044453216,0.37483610818731455,0.0008987402571744019
0.2,0.20629794566345216,0.005080087603376518,extremal,0.3522891588342409,0.0,0.011345356047337028,0.07430003392021955,0.07890369806368569,0.374702385000676,0.0008932983635294711
0.2,0.20944691849517824,0.005236358175327011,extremal,0.35165711387914295,0.0,0.00948770314974534,0.10883613113698565,0.11952701804228183,0.3745540770304667,0.0008873205184448119
0.2,0.2122809940437317,0.005379025712567632,extremal,0.3510884421881699,0.0,0.008500361089166833,0.1385452196619258,0.15676327075402363,0.3744208670620773,0.0008820016456289048
0.2,0.21417037774276737,0.005475202679053578,extremal,0.35070945758797606,0.0,0.008025583226665394,0.15766416345484657,0.1819450347663496,0.37433221055121657,0.0008784876233663419
0.2,0.21511506959228519,0.005523610744794211,extremal,0.3505200128169325,0.0,0.007825344013274935,0.1670248229094513,0.1946436695366658,0.3742879293095188,0.0008767401121055896
0.2,0.21898103712100983,0.005723931287343914,extremal,0.3497451449830912,0.0,0.007184373822936808,0.20400732377411956,0.2473627533730547,0.37410705905102226,0.0008696541816745063
0.20260223731713378,0.050650559329283446,0.00030623151732901005,slow,0.0817650966338758,0.04581706629865886,0.5757542355716126,0.08474888456095553,4.344853058890763e-06,0.3208809655994914,0.48541959893810027
0.20260223731713378,0.0911710067927102,0.0009921901161459926,slow,0.149200552438394,0.08492688445008745,1.067222705122656,0.07480044263359154,4.241327586473886e-06,0.3258455636695612,0.4518743788861443
0.20260223731713378,0.13169145425613696,0.002070125057144108,slow,0.22041262342219556,0.13035918791172144,1.6381418682855817,0.05754106294932626,4.075401582204208e-06,0.33423532225301805,0.3901761432068717
0.20260223731713378,0.16613383460004968,0.003294561156032421,slow,0.2857387062431166,0.18338272948779355,2.3044553430163863,0.03510679892209567,3.881932989946435e-06,0.34477471049145714,0.29876133963644175
0.20260223731713378,0.18842008070493443,0.004237754229405774,slow,0.3314064999707047,0.24390018171754047,3.064940076372163,0.015366230957143845,3.729148867259724e-06,0.3537582150862837,0.19428393915112058
0.20260223731713378,0.19956320375737677,0.004753815582408619,slow,0.35553637319536835,0.31681371749500714,3.9811985897551465,0.003506363894950626,3.644135921909708e-06,0.35904174372764164,0.09183166707981344
0.20260223731713378,0.2026475614207963,0.0049018967460903885,extremal,0.36228062770527775,0.0,0.12720707949256035,0.0005630909608489443,0.0005579413525573784,0.3605848509170799,0.0009113481427104331
0.20260223731713378,0.20278353373178384,0.004908477095100363,extremal,0.3622517469354881,0.0,0.06384152847309117,0.0022379965889898212,0.0022218539801119874,0.3605781810840143,0.0009110804498441705
0.20260223731713378,0.20320655869930063,0.004928977518524118,extremal,0.3621618983168939,0.0,0.03510528200356776,0.007426197140837365,0.007407572337289503,0.36055743450807043,0.0009102485367670221
0.20260223731713378,0.2041130407725509,0.004973050854374504,extremal,0.36196938031861436,0.0,0.02236372895314247,0.018429619281338017,0.018566265052034847,0.36051299829422057,0.0009084704875732541
0.20260223731713378,0.20592600491905147,0.005061786032332896,extremal,0.3615844148424076,0.0,0.015292244259214494,0.03997909160804847,0.041074103509962434,0.3604242130051421,0.0009049332193801773
0.20260223731713378,0.20864545113880228,0.005196360064914532,extremal,0.36100718587409397,0.0,0.011581247846231147,0.07119998258031268,0.07531404997055291,0.36029126267172223,0.0008996740662757796
0.20260223731713378,0.21166705804963654,0.005347957437948716,extremal,0.3603662101226423,0.0,0.009676358584813255,0.1044115471923115,0.11403546407668741,0.36014387874422676,0.0008938957041906281
0.20260223731713378,0.21438650426938735,0.005486258676828609,extremal,0.3597897613283932,0.0,0.008662588823449037,0.13304208789226946,0.14949812192250178,0.360011555632608,0.000888753137361975
0.20260223731713378,0.2161994684158879,0.005579440346511238,extremal,0.3594057235721245,0.0,0.008174545201863899,0.1514972443106024,0.17346463730008077,0.35992351781269755,0.0008853549464751254
0.20260223731713378,0.2171059504891382,0.005626325434481362,extremal,0.35921379052737595,0.0,0.007968560236919673,0.1605416759728795,0.1855457307272843,0.3598795538163875,0.0008836648380695089
0.20260223731713378,0.2209759259493746,0.005828694857215176,extremal,0.35839509366528094,0.0,0.007284962248289214,0.19783627286840177,0.23786000409194363,0.3596922876429848,0.000876516139554806
0.215,0.05375,0.0003448564333323216,slow,0.08988261863363926,0.045442205295163025,0.5710435932728134,0.0995421630702702,4.411280074112511e-06,0.24759831472696583,0.5129186014671022
0.215,0.09675,0.0011173348439967223,slow,0.1644448634227066,0.08385796224438724,1.0537902325279087,0.08842881750582254,4.288911381822302e-06,0.2522559310373467,0.47768375216008463
0.215,0.13975,0.002331229489326495,slow,0.24404172900257248,0.12765641595345284,1.604177834171881,0.06878685810755625,4.092451597603741e-06,0.2602418558205401,0.4126852466198409
0.215,0.17629999999999998,0.003710103452362449,slow,0.3182486797556122,0.17735486111807502,2.22870691506793,0.04257290013032744,3.862910848306811e-06,0.2704902708513666,0.31609138197170894
0.215,0.19995000000000002,0.004772261267026001,slow,0.3710433087895802,0.232516790504059,2.921892163535315,0.01886767150682389,3.6813397712442963e-06,0.279428354531181,0.20553395635049268
0.215,0.211775,0.005353413328477628,slow,0.39931253356179464,0.2978858971273691,3.7433445840933905,0.004336846421447271,3.5802190936351508e-06,0.2847771590037634,0.09712850122352035
0.215,0.21503706922005034,0.005519605766589926,extremal,0.407266255452764,0.0,0.14150208562091832,0.00045668414310706673,0.0004507192360823087,0.2863528412482731,0.0009331392473118649
0.215,0.21514827688020133,0.005525316234700312,extremal,0.4072352338272254,0.0,0.07104712883022618,0.0018132270334176859,0.0017928238568347687,0.28634663530392473,0.000932918612661815
0.215,0.21549425626733779,0.0055431010165118986,extremal,0.4071387434892448,0.0,0.03905104353300509,0.006019147601019625,0.005974029052624674,0.28632733522174997,0.0009322328515506406
0.215,0.2162356406683445,0.005581307490862249,extremal,0.4069320879498194,0.0,0.024848162202790826,0.014958822931363303,0.0149631820137619,0.2862860151860617,0.000930766708723274
0.215,0.2177184094703579,0.0056581140979725525,extremal,0.40651922882506336,0.0,0.01695054675914459,0.03254430196424818,0.03306211670104142,0.28620352830230056,0.0009278480389662835
0.215,0.219942562673378,0.0057743081546620095,extremal,0.4059010873834378,0.0,0.012791698211270708,0.05820809307172237,0.060513144026785426,0.2860801837199515,0.0009235037865047424
0.215,0.22241384401006697,0.005904797756498889,extremal,0.4052159108508265,0.0,0.010646446809819554,0.08575596639334693,0.0914422626227025,0.2859436822194068,0.0009187237781982383
0.215,0.22463799721308708,0.006023484983115819,extremal,0.4046007659205152,0.0,0.009498523307201657,0.10971489162275794,0.1196657264294263,0.2858213289417201,0.0009144634534979934
0.215,0.22612076601510048,0.006103265898209773,extremal,0.40419148017295353,0.0,0.008943279387949777,0.12526484784243364,0.13868616533833777,0.28574002435559026,0.0009116449145533667
0.215,0.2268621504161072,0.00614335318496155,extremal,0.40398708347810336,0.0,0.008708226321326718,0.13291642826854,0.14825803479490096,0.2856994517743438,0.0009102420922675325
0.215,0.23076675278369663,0.006356643754738659,extremal,0.40291335074288476,0.0,0.007778940888886367,0.17190617890721238,0.19935103012563005,0.28548665375283677,0.0009029240305553632
0.23,0.0575,0.00039465452294818425,slow,0.1004768936252431,0.045526628420718224,0.5721044855569626,0.1197010164806287,4.505043176283863e-06,0.14964378752151028,0.5445101978724859
0.23,0.10350000000000001,0.0012786806543521171,slow,0.18451364329215808,0.0835853494624871,1.05036447927634,0.10729630779168431,4.356485434398039e-06,0.15319187383406568,0.5072554145765426
0.23,0.14950000000000002,0.0026678645751297262,slow,0.2756299155633116,0.12602328066125693,1.5836552508267576,0.08478339646421718,4.117555246097027e-06,0.1594031920690875,0.4383052725323967
0.23,0.1886,0.0042458512196857446,slow,0.36261141449951034,0.17252270183775514,2.1679842106838154,0.053569446771557505,3.83785270230419e-06,0.16762763140410505,0.33556652911238516
0.23,0.2139,0.005461387150366153,slow,0.4261506924338923,0.2222735293444017,2.7931715475033907,0.024184678725471365,3.6163356038620975e-06,0.17505239796221644,0.21798150670251296
0.23,0.22655,0.006126458952438433,slow,0.4608785068179516,0.27989449536018174,3.5172579616150776,0.0056213244751475155,3.4929282695106423e-06,0.17961602198690418,0.1029221169989642
0.23,0.23002877166385938,0.006316052273604174,extremal,0.470750964938691,0.0,0.16106794727630755,0.00035748868408536083,0.0003505539444088601,0.18097860512084613,0.0009430310945648945
0.23,0.23011508665543748,0.006320793178652386,extremal,0.4707171247194627,0.0,0.08093032615165928,0.0014170676473634902,0.0013921856647294284,0.18097388521579244,0.0009428691043421034
0.23,0.23038362218479158,0.006335554035427212,extremal,0.4706118824315007,0.0,0.04446740407383464,0.004705045785230011,0.004636110635336976,0.1809592085902862,0.0009423654986769336
0.23,0.23095905546197892,0.0063672424127302,extremal,0.47038655886818354,0.0,0.028261473013736906,0.011707688974845754,0.011604173191543055,0.1809277969941742,0.0009412881912662097
0.23,0.23210992201635364,0.006430856317043114,extremal,0.4699367115638307,0.0,0.019232477132787033,0.02553908263822091,0.025609110743147756,0.18086513029840875,0.0009391411011423489
0.23,0.23383622184791567,0.006526870047779826,extremal,0.46926393806199274,0.0,0.014461574321469538,0.04586040911927225,0.04678900945596509,0.1807715204047046,0.000935939140172759
0.23,0.23575433277187352,0.006634386386456136,extremal,0.4685192188016861,0.0,0.01198887387252249,0.06785745697392387,0.0705658991704401,0.18066805634761282,0.0009324074144729244
0.23,0.23748063260343555,0.006731902065336777,extremal,0.46785149289912314,0.0,0.01065884930550972,0.08714737081279988,0.09218531121832196,0.18057542872129428,0.000929252000408054
0.23,0.23863149915781026,0.006797307767435435,extremal,0.467407666996612,0.0,0.010012672103610825,0.09974775287533477,0.10671458065056072,0.180513933820501,0.0009271604443992221
0.23,0.2392069324349976,0.006830129193338231,extremal,0.4671861509184402,0.0,0.009738362500365796,0.10597165078946547,0.11401420611624191,0.1804832631939649,0.0009261182566919768
0.23,0.243184412939086,0.007059157394532689,extremal,0.46566221664787827,0.0,0.008392236153400248,0.14764692109274247,0.16511096641623757,0.18027265668875306,0.000918979149522825
0.245,0.06125,0.00044780978714489144,slow,0.1120228526960022,0.04614332627794876,0.5798541393880027,0.14250813767503945,4.6158316280298095e-06,0.03970780664038129,0.5741596616323191
0.245,0.11025,0.0014509037103494482,slow,0.20662910944882829,0.08431551626294137,1.0595400259011494,0.12907788259251018,4.436852551359394e-06,0.04089001639566396,0.5348753408283229
0.245,0.15925,0.0030271941610994666,slow,0.31114508054791257,0.12597888990516048,1.5830974201337982,0.10391064534834238,4.148593933717137e-06,0.04301219113351014,0.4619540137667609
0.245,0.2009,0.0048177168140196005,slow,0.4138933591062319,0.1700406458275735,2.1367937749742754,0.06734112966962691,3.810759176214873e-06,0.04593360892086565,0.35313637660859404
0.245,0.22785,0.006196970958425866,slow,0.49154024773111515,0.21534798837101832,2.7061426329269254,0.03112778562068641,3.543191289256953e-06,0.04869062151738321,0.22889227950108576
0.245,0.24132499999999998,0.006951620011722436,slow,0.5351497975244299,0.2664606163024802,3.3484428585875214,0.007342423807777276,3.394246032684123e-06,0.05044643765687695,0.107889430098982
0.245,0.24502206220341013,0.00716624705837629,extremal,0.547721564689897,0.0,0.18324412080852584,0.00028336282159591164,0.00027543996743717436,0.050980302448309756,0.0009321705369148559
0.245,0.24508824881364058,0.007170119147755241,extremal,0.547684372078064,0.0,0.09216115128792736,0.001120919413838628,0.0010918966844521982,0.05097870476811983,0.0009320640997204088
0.245,0.2452941627121353,0.007182172336047546,extremal,0.5475687125905107,0.0,0.05062769526664346,0.0037215578147336004,0.0036338294290558792,0.05097373708561753,0.0009317330997157813
0.245,0.24573540678033828,0.007208034682245172,extremal,0.5473211297029332,0.0,0.03214659028538858,0.009268506560061507,0.009090237550278157,0.050963106697208604,0.0009310245170449094
0.245,0.2466178949167442,0.007259898815613737,extremal,0.5468270199764297,0.0,0.021833331030992113,0.020257618689060175,0.020041593854517314,0.05094190563522921,0.0009296102286514007
0.245,0.24794162712135312,0.0073380436180998775,extremal,0.546088482722411,0.0,0.01636884225068554,0.0364833960330293,0.03656518234010009,0.05091025247500941,0.0009274959621543011
0.245,0.2494124406820297,0.007425361802064665,extremal,0.5452715587061887,0.0,0.013526037598896767,0.05415686712421541,0.05506101430342003,0.050875289547089086,0.0009251568153658685
0.245,0.2507361728866386,0.007504389730715138,extremal,0.5445396079686019,0.0,0.011990798545864842,0.06975098031150129,0.07183032467253225,0.050844007786441214,0.0009230605701871508
0.245,0.25161866102304453,0.007557307418104318,extremal,0.5440533560604383,0.0,0.011242408237492807,0.07998633663583155,0.08307482267523936,0.05082324981433717,0.0009216677819439689
0.245,0.2520599050912475,0.007583835982285563,extremal,0.5438107422108207,0.0,0.01092404364848681,0.08505653809307967,0.08871659970066337,0.05081289962449309,0.0009209727952297353
0.245,0.2561393788204335,0.00783130428775714,extremal,0.5415836945111013,0.0,0.008983559337302438,0.1304794636395361,0.14149623427907954,0.050718106859210965,0.0009145915147241168


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/data/atlas_slice_summary.csv <==
mu,q_critical_numeric,P_critical_numeric,P_t,mu_below_mu_plus,maxwell_samples,slow_exit_samples,ordinary_fold_chamber_verified
0.015,0.16224577113389965,0.0031421590678800937,2.6857396646757337e-05,True,10,6,True
0.03,0.15904688538551331,0.0030194770463710277,0.00010742958658702935,True,10,6,True
0.05,0.15682924160957332,0.0029358609313650474,0.00029841551829730385,True,10,6,True
0.075,0.15754977729320524,0.0029628999199787297,0.0006714349161689334,True,10,6,True
0.1,0.1622490212917328,0.0031422849585597237,0.0011936620731892154,True,10,6,True
0.125,0.17080978077650072,0.003482626221716453,0.0018650969893581485,True,10,6,True
0.15,0.1829031109857559,0.003993223147108381,0.0026857396646757336,True,10,6,True
0.175,0.19805767583370204,0.004682359468829997,0.0036555900991419705,True,10,6,True
0.19,0.20839999018478395,0.0051841407406118594,0.004309120084213067,True,10,6,True
0.2,0.2157448641586304,0.005556001152509321,0.0047746482927568615,True,10,6,True
0.20260223731713378,0.21771027187130504,0.005657691142435076,0.004899704277264161,False,10,6,True
0.215,0.22735640668344498,0.00617015094250155,0.005517702933317146,False,10,6,True
0.23,0.23959055461978918,0.006852054060552491,0.006314472367170948,False,10,6,True
0.245,0.2523540678033828,0.007601547514142195,0.007164956594318263,False,10,6,True


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/data/bicritical_and_loop_depth.csv <==
mu,x_bicritical,z_large,z_X,q,pressure,tau_t,temperature_t,temperature_turn,temperature_depth
0.0002,0.00020008002393767654,4.003201758146362e-08,0.00020008003601760908,0.0002,4.774648292756861e-09,0.0008000000160128069,6.366197851101683e-05,6.366197723675813e-05,1.2742586820646452e-12
0.00020642118248748135,0.0002065064280911762,4.2644906661564144e-08,0.00020650644149657773,0.00020642118248748135,5.086158830638187e-09,0.0008256847475555494,6.570590450452471e-05,6.570590310351368e-05,1.4010110421064457e-12
0.0002130485228976506,0.00021313933132912193,4.542837662316257e-08,0.0002131393457824559,0.0002130485228976506,5.417993130451544e-09,0.0008521941109474993,6.78154526155488e-05,6.781545107517588e-05,1.5403729072066779e-12
0.0002198886401187214,0.00021998537399291868,4.839356711274158e-08,0.00021998539001583285,0.0002198886401187214,5.7714771675615894e-09,0.0008795545817572767,6.99927297028976e-05,6.999272800929872e-05,1.6935988726287302e-12
0.00022694836554435375,0.0002270514116838166,5.15523462052583e-08,0.000227051429295761,0.00022694836554435375,6.1480234274325706e-09,0.0009077934855768561,7.223991026808893e-05,7.223990840602057e-05,1.8620683607440957e-12
0.00023423474989633334,0.00023434452018308207,5.491735715575499e-08,0.000234344539597355,0.00023423474989633334,6.549136549773295e-09,0.0009369390253124398,7.455923862708862e-05,7.455923657979054e-05,2.0472980795853223e-12
0.0002417550702663031,0.0002418720037409678,5.85020696161628e-08,0.00024187202491464716,0.0002417550702663031,6.976419340921086e-09,0.0009670203093515558,7.695303115177695e-05,7.695302890082126e-05,2.25095568929191e-12
0.0002495168373835721,0.0002496414015017661,6.232083322765213e-08,0.00024964142463613186,0.0002495168373835721,7.431579178489184e-09,0.0009980673806344823,7.942367858337904e-05,7.942367610850425e-05,2.4748747886106425e-12
0.00025752780311626773,0.00025766049533188076,6.638893526216072e-08,0.00025766052116069565,0.00025752780311626773,7.916434833870273e-09,0.0010301112466590636,8.197364842017231e-05,8.197364569910083e-05,2.7210714802845503e-12
0.00026579596821331664,0.00026593731942020535,7.07226628620992e-08,0.000265937347761882,0.00026579596821331664,8.432923739857857e-09,0.001063183910448863,8.460548738185378e-05,8.460548439009126e-05,2.9917625153305143e-12
0.0002743295902949891,0.0002744801655726058,7.533936696878511e-08,0.00027448019670871373,0.0002743295902949891,8.983109732426231e-09,0.001097318402515591,8.73218239530292e-05,8.732182066364392e-05,3.289385283667513e-12
0.00028313719209999,0.000283297593654969,8.025753301196728e-08,0.00028329762765158154,0.00028313719209999,9.5691912976046e-09,0.0011325488138477441,9.012537100836564e-05,9.012536739174589e-05,3.6166197546291954e-12
0.00029222756999732543,0.0002923984387743559,8.549685430739255e-08,0.0002923984762819859,0.00029222756999732543,1.0193510356398547e-08,0.0011689103299583766,9.301892852202702e-05,9.301892454561438e-05,3.976412634822788e-12
0.000301609802771456,0.00030179182194666246,9.107831208914458e-08,0.000301791863275235,0.000301609802771456,1.0858561622863083e-08,0.0012064392660260464,9.60053863641017e-05,9.600538199209772e-05,4.3720039762851255e-12
0.00031129326068949986,0.00031148715811787366,9.702425908605562e-08,0.0003114872035254984,0.00031129326068949986,1.1567002572720463e-08,0.0012451731031639939,9.908772718681209e-05,9.908772237985578e-05,4.806956303958243e-12
0.0003212876148595518,0.0003214941657703796,1.0335850930737322e-07,0.00032149421568295513,0.0003212876148595518,1.2321664062357085e-08,0.0012851505258538233,0.00010226902940339231,0.00010226902411820551,5.285186797408571e-12
0.00033160284688945615,0.0003318228771206212,1.10106433904033e-07,0.000331822932003094,0.00033160284688945615,1.312556164063122e-08,0.0013264114605810364,0.00010555247026260632,0.00010555246445160376,5.811002561300939e-12
0.0003422492588556838,0.000342483648225069,1.172950630596838e-07,0.00034248370851858336,0.0003422492588556838,1.3981907598692707e-08,0.0013689971157110296,0.00010894132902197889,0.00010894132263283942,6.389139467784579e-12
0.0003532374835922721,0.00035348716934863,1.2495319450740686e-07,0.00035348723554448435,0.0003532374835922721,1.4894123805964606e-08,0.0014129500226453897,0.00011243899022290962,0.00011243898319810476,7.024804864136552e-12
0.00036457849531009546,0.000364844475649526,1.3311150913065025e-07,0.00036484454852794677,0.00036457849531009546,1.5865855383577452e-08,0.001458314078299566,0.00011604894707093862,0.00011604893934721415,7.72372447351926e-12
0.00037628362055708325,0.00037656695918329724,1.418026948565579e-07,0.00037656703925393145,0.00037628362055708325,1.6900985269894583e-08,0.0015051345889443922,0.000119774804924544,0.00011977479643234985,8.492194161820963e-12
0.0003883645495303193,0.00038866637947463045,1.5106157735351588e-07,0.0003886664674188811,0.0003883645495303193,1.8003649736329934e-08,0.0015534583154551956,0.00012362028489595162,0.00012362027555881506,9.337136553323694e-12
0.00040083334775133306,0.0004011548757497269,1.6092526023471612e-07,0.00040115497258470394,0.00040083334775133306,1.9178254915458866e-08,0.0016033335200137488,0.00012758922756755822,0.00012758921730139463,1.026616359955783e-11
0.0004137024681162299,0.0004140449801678014,1.714332749915203e-07,0.00041404508652583927,0.0004137024681162299,2.0429494407465566e-08,0.0016548100143096516,0.00013168559682767556,0.00013168558554003043,1.1287645118598944e-11
0.0004269847633327086,0.0004273496288391376,1.8262773862183655e-07,0.00042734974598264934,0.0004269847633327086,2.1762368035281733e-08,0.001707939209289351,0.0001359134838294317,0.00013591347141864727,1.2410784409166182e-11
0.00044069349875637586,0.0004410821770578871,1.9455352476919557e-07,0.00044108230583482294,0.00044069349875637586,2.3182201823359127e-08,0.0017627741665024422,0.0001402771110767797,0.0001402770974310785,1.3645701215612004e-11
0.00045484236563918246,0.0004552564112330234,2.0725844292482943e-07,0.00045525655270897355,0.00045484236563918246,2.4694669279909397e-08,0.001819369651096561,0.0001447808366416973,0.00014478082163817428,1.5003523044628864e-11
0.0004694454948032174,0.000469886563505403,2.2079343131265107e-07,0.000469886719035116,0.0004694454948032174,2.6305814067653446e-08,0.0018777821865138215,0.00014942915851679102,0.00014942914202030545,1.6496485592919807e-11
0.0004845174707535046,0.0004849873264493524,2.3521276214152768e-07,0.000484987497567211,0.0004845174707535046,2.8022074153669e-08,0.0019380701109433902,0.00015422671910764928,0.00015422670096960618,1.813804309684685e-11
0.0005000733462439104,0.0005005738681919213,2.5057426030407503e-07,0.0005005740563835294,0.0005000733462439104,2.9850307534838025e-08,0.0020002936355866434,0.00015917830986943634,0.00015917828992644646,1.9942989880972508e-11
0.0005161286573106988,0.0005166618474639941,2.6693953588161385e-07,0.0005166620543831274,0.0005161286573106988,3.1797819641689294e-08,0.0020645149047930655,0.00016428887609235503,0.00016428885416476126,2.1927593778463438e-11
0.0005326994387887524,0.0005332674297836343,2.843742325367359e-07,0.0005332676572953179,0.0005326994387887524,3.387239253013898e-08,0.002130798058126976,0.00016956352184076,0.00016956349773101695,2.4109743045383825e-11
0.0005498022403259604,0.0005504073041680776,3.029482922592246e-07,0.000550407554219634,0.0005498022403259604,3.608231597777766e-08,0.0021992092944271156,0.00017500751505085746,0.0001750074885417496,2.650910787323779e-11
0.0005674541429117557,0.000568098699696862,3.2273623675592714e-07,0.0005680989747143859,0.0005674541429117557,3.84364206089591e-08,0.0022698169379230223,0.00018062629279207937,0.00018062626364476143,2.914731793197678e-11
0.0005856727759363247,0.0005863594040516867,3.438174689302808e-07,0.0005863597064526017,0.0005856727759363247,4.094411318105779e-08,0.0023426915064743274,0.00018642546669739407,0.00018642543464923627,3.20481578070781e-11
0.0006044763347975093,0.0006052077809389489,3.662765922675642e-07,0.0006052081134647801,0.0006044763347975093,4.36154141728929e-08,0.002417905782001061,0.00019241082856797178,0.00019241079333019015,3.523778162486575e-11
0.0006238835990730033,0.0006246627893396148,3.902037526444869e-07,0.0006246631549886324,0.0006238835990730033,4.646099782552048e-08,0.002495534883175409,0.00019858835615781096,0.00019858831741286138,3.874494955794912e-11
0.0006439139512759753,0.0006447440029243194,4.1569500210917357e-07,0.0006447444049466829,0.0006439139512759753,4.9492234795390406e-08,0.0025756563404474683,0.00020496421914409813,0.00020496417654281064,4.2601287487694994e-11
0.0006645873962128663,0.0006654716299779106,4.428526864239156e-07,0.0006654720720734006,0.0006645873962128663,5.272123759030812e-08,0.002658350173480028,0.00021154478528927198,0.0002115447384476993,4.684157268816484e-11
0.0006859245809626814,0.0006868665346174361,4.717858589592098e-07,0.0006868670207142948,0.0006859245809626814,5.616090896975622e-08,0.0027436989710696844,0.0002183366268009437,0.00021833657529689543,5.150404829241527e-11
0.0007079468154977341,0.0007089502577977383,5.026107206489526e-07,0.0007089507923202556,0.0007079468154977341,5.982499350297983e-08,0.002831787973634165,0.0002253465268960296,0.0002253464702652608,5.66307687843917e-11
0.000730676093966446,0.0007317450400050358,5.354510902797647e-07,0.000731745627661278,0.000730676093966446,6.372813249085704e-08,0.0029227051583483018,0.00023258148657565646,0.0002325814243076762,6.22679802781388e-11
0.0007541351166594391,0.0007552738435562535,5.704389041606867e-07,0.0007552744897845858,0.0007541351166594391,6.788592247101428e-08,0.003016541327013653,0.0002400487316176042,0.00024004866315106577,6.846653841424837e-11
0.0007783473126808805,0.0007795603771125968,6.077147508810403e-07,0.0007795610877431346,0.0007783473126808805,7.231497753997e-08,0.003113390196749665,0.00024775571979327886,0.0002477556445109104,7.528236846353788e-11
0.0008033368633477045,0.0008046291196786572,6.474284393982993e-07,0.0008046299011214103,0.0008033368633477045,7.703299574133701e-08,0.003213348493596913,0.00025571014831642216,0.00025571006553945123,8.277697091652622e-11
0.0008291287263400869,0.0008305053461215233,6.897396056769908e-07,0.0008305062053864717,0.0008291287263400869,8.205882978536422e-08,0.0033165160491259917,0.0002639199615310024,0.0002639198705130244,9.101797801148044e-11
0.000855748660627301,0.0008572151532689433,7.348183589517201e-07,0.0008572160980932415,0.000855748660627301,8.741256238240796e-08,0.003422995900148626,0.0002723933588459728,0.0002723932587662075,1.0007976530786971e-10
0.0008832232521938292,0.000884785487008012,7.828459708675792e-07,0.0008847865259741213,0.0008832232521938292,9.311558649135368e-08,0.003532894391630575,0.0002811388029248202,0.00028113869288069526,1.1004412496589309e-10
0.0009115799405914459,0.0009132441704677755,8.340156104751239e-07,0.0009132453129441893,0.0009115799405914459,9.919069080365654e-08,0.0036463212829092677,0.00029016502813809564,0.0002901649071370898,1.2100100583974275e-10
0.0009408470463437722,0.0009426199326880581,8.885331269916062e-07,0.0009426211890543921,0.0009408470463437722,1.056621508045831e-07,0.003763389857322254,0.0002994810492873697,0.0002994809162380418,1.3304932794256153e-10
0.0009710537992306791,0.0009729424389015429,9.466178855006796e-07,0.0009729438204264137,0.0009710537992306791,1.1255582577552627e-07,0.0038842170353560698,0.00030909617060933284,0.000309096024311455,1.46297877874739e-10
0.0010022303674807904,0.0010042423210406069,1.0085036564481377e-06,0.001004243840204194,0.0010022303674807904,1.1989926212500576e-07,0.004008923491428632,0.0003190199950690432,0.0003190198342027491,1.6086629408493142e-10
0.0010344078879012386,0.001036551209995342,1.074439565362567e-06,0.0010365528805584168,0.0010344078879012386,1.277218034612534e-07,0.004137633774421881,0.00032926243395160927,0.0003292622570654586,1.7688615069514603e-10
0.0010676184969747595,0.0010699017687590161,1.1446911051106473e-06,0.0010699036057817072,0.0010676184969747595,1.3605470784622046e-07,0.004270476432085133,0.0003398337167618948,0.0003398335222597454,1.9450214941498842e-10
0.001101895362955187,0.0011043277263816187,1.2195412145350624e-06,0.0011043297465137395,0.001101895362955187,1.4493127269954317e-07,0.004407584139433547,0.00035074440144214336,0.0003507441875687123,2.1387343103731148e-10
0.0011372727189934118,0.0011398639136226982,1.2992914297363767e-06,0.0011398661351370318,0.0011372727189934118,1.5438696785157146e-07,0.004549093831270082,0.000362005384917741,0.0003620051497427231,2.35175017938482e-10
0.0011737858973268657,0.0011765462993768225,1.384263110760329e-06,0.0011765487423857526,0.0011737858973268657,1.6445957727712166e-07,0.0046951468389633735,0.000373627913981654,0.00037362765538225326,2.5859940076655384e-10
0.001211471364566705,0.0012144120286617756,1.4747987503881596e-06,0.0012144147152116126,0.001211471364566705,1.7518935007631374e-07,0.004845889031618412,0.0003856235965284341,0.00038562331217014946,2.8435828464033225e-10
0.0012503667581179104,0.0012534994615930244,1.5712633690806374e-06,0.0012535024159526093,0.0012503667581179104,1.8661916130579045e-07,0.005001470961781068,0.0003980044131490165,0.0003980041004645074,3.126845090779552e-10
0.0012905109237686882,0.0012938482139362938,1.6740460031338125e-06,0.0012938514628522695,0.0012905109237686882,1.9879468330298505e-07,0.005162048015822252,0.0004107827290979109,0.0004107823852637497,3.438341611883454e-10
0.0013319439544867237,0.0013354991990498334,1.7835612917507912e-06,0.0013355027719789464,0.0013319439544867237,2.1176456818803622e-07,0.005327780569152137,0.00042397130664475704,0.0004239709285558571,3.780888999333277e-10
0.0013747072304610077,0.0013784946713591203,1.900251169916567e-06,0.001378498600596704,0.0013747072304610077,2.2558064227259938e-07,0.0054988341464195945,0.00043758331782259074,0.00043758290206407746,4.157585132715053e-10
0.0014188434604292602,0.0014228782709129976,2.024586672783408e-06,0.0014228825920414828,0.0014188434604292602,2.4029811315240334e-07,0.005675379586857254,0.00045163235758558537,0.0004516319004018535,4.571837318585983e-10
0.001464396724332189,0.0014686950700161642,2.157069861635155e-06,0.0014686998221583628,0.001464396724332189,2.5597579031105985e-07,0.0058575932149374284,0.0004661324573894194,0.000466131954650095,5.027393243593946e-10
0.001511412517337225,0.0015159916211804271,2.2982358773713383e-06,0.0015159968473581285,0.001511412517337225,2.726763201166505e-07,0.0060456570165098545,0.00048109809920787185,0.0004810975463703687,5.528375031536758e-10
0.0015599377952756545,0.0015648160067789425,2.448655130976205e-06,0.0015648217543536534,0.0015599377952756545,2.904664361500963e-07,0.006239758820597315,0.0004965442299996588,0.000496543622067987,6.079316718413368e-10
0.001610021021538576,0.001615217890615993,2.6089356407022765e-06,0.0016152242116392519,0.001610021021538576,3.0941722586561343e-07,0.006440092487031275,0.0005124862766400027,0.0005124856081194546,6.685205481606317e-10
0.0016617122154784791,0.0016672485710349401,2.779725524481302e-06,0.0016672555227786945,0.0016617122154784791,3.296044146487886e-07,0.006646858100115216,0.0005289401613318704,0.0005289394261791693,7.351527010411439e-10
0.0017150630023648004,0.001720961036061459,2.9617156593883876e-06,0.0017209686815704195,0.0017150630023648004,3.5110866840734546e-07,0.006860262168509582,0.0005459223175123126,0.0005459215090807699,8.084315425837515e-10
0.0017701266649433622,0.0017764100205717068,3.1556425192515693e-06,0.0017764184291613808,0.0017701266649433622,3.740159159037301e-07,0.007080517831538571,0.0005634497062698357,0.0005634488172490146,8.890208211436084e-10
0.0018269581966511524,0.0018336520652537497,3.362291201392459e-06,0.0018336613131839665,0.0018269581966511524,3.9841769211750754e-07,0.007307845072125223,0.0005815398332892388,0.0005815388556385719,9.776506670068915e-10
0.0018856143565396369,0.0018927455778024098,3.582498656564213e-06,0.0018927557489937128,0.0018856143565396369,4.244115040096291e-07,0.007542470936568246,0.0006002107663408969,0.0006002096912166536,1.0751242433254497e-09
0.0019461537259614174,0.0019537508963720705,3.817157135735458e-06,0.001953762083088812,0.0019461537259614174,4.521012201501094e-07,0.007784629761380656,0.0006194811533320066,0.000619479971006939,1.1823250676045902e-09
0.0020086367670768693,0.002016730355029106,4.067217867123361e-06,0.002016742658795997,0.0020086367670768693,4.815974857660321e-07,0.008034563407417558,0.000639370240937883,0.0006393689407128156,1.3002250675207564e-09
0.002073125883239195,0.0020817483517602793,4.333694980928132e-06,0.0020817618843110932,0.002073125883239195,5.130181648683768e-07,0.008292521501527783,0.0006598978938319864,0.0006598964639385387,1.4298934476840169e-09
0.002139685481318194,0.0021488714189697644,4.617669698089338e-06,0.0021488863031863836,0.002139685481318194,5.464888112243547e-07,0.008558761685971585,0.000681084614533951,0.0006810830420275037,1.5725064471353225e-09
0.0022083820360249864,0.0022181682962298136,4.920294799640431e-06,0.0022181846673610633,0.0022083820360249864,5.821431700572082e-07,0.00883354987585451,0.0007029515638955218,0.0007029498345374413,1.7293580804827577e-09
0.0022792841563019487,0.002289710006024025,5.24279939856002e-06,0.002289728012835363,0.0022792841563019487,6.201237124782208e-07,0.009117160524835678,0.0007255205822449484,0.0007255186803729907,1.901871957789725e-09
0.00235246265384415,0.0023635699318972853,5.586494031797331e-06,0.002363589738093427,0.00235246265384415,6.605822047864622e-07,0.009409876899377043,0.0007488142112110469,0.0007488121195967496,2.0916142973782015e-09
0.0024279906138207396,0.0024398238996813718,5.9527760968942064e-06,0.0024398456853848382,0.0024279906138207396,7.036803149111448e-07,0.00971199136180892,0.0007728557162488388,0.0007728534159405916,2.30030824715968e-09
0.0025059434678669137,0.002518550261585645,6.343135655375455e-06,0.0025185742249796703,0.0025059434678669137,7.495902584198642e-07,0.010023805662495963,0.0007976691098893816,0.000797666580039731,2.5298496506060725e-09
0.0025863990694193427,0.0025998299833494636,6.759161628434391e-06,0.0025998563425172296,0.0025863990694193427,7.984954866741021e-07,0.010345631241396981,0.0008232791757371356,0.0008232763934127331,2.7823244024457755e-09
0.00266943777147031,0.0026837467346497775,7.202548412260152e-06,0.0026837757295742354,0.00266943777147031,8.505914198817895e-07,0.010677789539321565,0.0008497114932389796,0.0008497084332114263,3.0600275532506724e-09
0.002755142506818245,0.0027703869828541263,7.675102941746695e-06,0.002770418877584083,0.002755142506818245,9.060862279761536e-07,0.011020612319196548,0.0008769924632497837,0.0008769890977654393,3.365484344443135e-09
0.002843598870894729,0.0028598400900931614,8.178752232618597e-06,0.002859875175244927,0.002843598870894729,9.652016624411163e-07,0.011374441997665035,0.0009051493344202215,0.0009051456329468568,3.7014733646391226e-09
0.0029348952072507832,0.002952198414203188,8.715551437329654e-06,0.0029522370095609834,0.0029348952072507832,1.0281739424071817e-06,0.011739631987351947,0.0009342102304333966,0.0009342061593813496,4.0710520470948786e-09
0.0030291226957877447,0.0030475574131481526,9.287692447264671e-06,0.003047599870668214,0.0030291226957877447,1.0952546985585216e-06,0.012116547050140297,0.0009642041781176756,0.0009641997005329342,4.477584741415072e-09
0.0031263754438208705,0.0031460157535703917,9.897513081993504e-06,0.0031460624606028907,0.0031263754438208705,1.1667119786230243e-06,0.012505563661814057,0.0009951611364640454,0.0009951562116904194,4.924773625949058e-09
0.003226750580066642,0.0032476754233612343,1.0547506904819774e-05,0.0032477268061792343,0.003226750580066642,1.2428313184631518e-06,0.012907070388435124,0.00102711202657724,0.0010271066098844932,5.4166927464901696e-09
0.003330348351647613,0.0033526418483494874,1.1240333707696048e-05,0.0033526983761503794,0.003330348351647613,1.3239168830475688e-06,0.013321468274833733,0.001060088762590826,0.0010600828047653266,5.957825499471556e-09
0.0034372722242116726,0.0034610240136213636,1.1978830714389582e-05,0.003461086202835511,0.0034372722242116726,1.4102926818627292e-06,0.013749171245604262,0.0010941242835774351,0.0010941177304715226,6.5531059125013475e-09
0.0035476289852657463,0.0035729345893442768,1.276602455007532e-05,0.0035730030084051233,0.0035476289852657463,1.502303863621105e-06,0.014190606519011339,0.0011292525864863643,0.0011292453785222566,7.207964107796589e-09
0.0036615288508270983,0.003688490061426477,1.360514403192687e-05,0.0036885653360258716,0.0036615288508270983,1.6003180954395513e-06,0.014646215034224298,0.001165508760141815,0.0011655008317654396,7.928376375488823e-09
0.003779085575498791,0.0038078108671900104,1.4499633838147581e-05,0.0038078936860767134,0.003779085575498791,1.7047270319988872e-06,0.015116451892312076,0.001202929020336151,0.0012029202994158254,8.720920325739884e-09
0.003900416566079222,0.003931021536260974,1.5453169117138238e-05,0.00393111265765875,0.003900416566079222,1.8159478805552922e-06,0.015601786811444814,0.0012415507460536914,0.0012415411532180488,9.592835642443988e-09
0.004025642998819176,0.004058250837034695,1.6469671104125384e-05,0.004058351095632505,0.004025642998819176,1.934425068057123e-06,0.01610270459676306,0.0012814125168617134,0.0012814019647707058,1.0552091007537185e-08
0.0041548899404435236,0.004189631928695255,1.75533238144154e-05,0.004189742243428532,0.0041548899404435236,2.0606320170287837e-06,0.016619705625391053,0.001322554151506583,0.0013225425440487547,1.160745782815991e-08
0.00428828647305847,0.004325302519321011,1.870859189178115e-05,0.004325423901890031,0.00428828647305847,2.1950730373179464e-06,0.017153306347086464,0.0013650167477541966,0.0013650039791627305,1.2768591466008077e-08
0.0044259658230690006,0.004465405030107407,1.9940239692103258e-05,0.004465538594419557,0.0044259658230690006,2.3382853412652367e-06,0.017704039801034827,0.001408842723515174,0.001408828677394441,1.404612073295134e-08
0.004568065494235409,0.00461008676614958,2.1253351691585493e-05,0.004610233738716567,0.004568065494235409,2.4908411903489357e-06,0.018272456149314893,0.0014540758592966824,0.0014540604075501747,1.5451746507830587e-08
0.004714727405001675,0.004759500094082827,2.265335431422357e-05,0.004759661825407541,0.004714727405001675,2.6533501818823346e-06,0.01885912322757772,0.0015007613420240868,0.0015007443436736818,1.699835040485738e-08
0.004866098030232905,0.004913802626648502,2.414603927783158e-05,0.004913980603886848,0.004866098030232905,2.826461684901222e-06,0.01946462711350136,0.001548945810277136,0.001548927110162604,1.8700114531989126e-08
0.0050223285475034,0.005073157414826743,2.57375885705524e-05,0.005073353275703698,0.0050223285475034,3.0108674349750477e-06,0.020089572713601726,0.0015986774009868882,0.00159865682833341,2.057265347815047e-08
0.005183574988081432,0.005237733147757294,2.7434601174132684e-05,0.00523794869584883,0.005183574988081432,3.2073042983103557e-06,0.020734584368999828,0.0016500057976411352,0.0016499831644813446,2.2633159790479194e-08
0.0053499983927615055,0.005407704360614493,2.9244121657955492e-05,0.005407941582314096,0.0053499983927615055,3.416557216191531e-06,0.02140030648076595,0.0017029822800477118,0.0017029573794833778,2.490056433391756e-08
0.0055217649726997785,0.005583251651182337,3.117367078303313e-05,0.005583512734318869,0.0055217649726997785,3.6394623415245774e-06,0.02208740415548277,0.0017576597757067765,0.0017576323799937087,2.73957130679324e-08
0.005699046275413223,0.005764561905224481,3.3231278258671056e-05,0.005764849259619254,0.005699046275413223,3.876910380017184e-06,0.022796563871691128,0.0018140929128448793,0.0018140627712829392,3.014156194024892e-08
0.005882019356108369,0.005951828531158389,3.542551780939416e-05,0.005952144811339652,0.005882019356108369,4.129850149346148e-06,0.02352849416790532,0.0018723380751654811,0.0018723049117737086,3.316339177252419e-08
0.0060708669545107155,0.006145251704578356,3.776554472206004e-05,0.0061455998347912585,0.0060708669545107155,4.399292370534188e-06,0.024283926352908314,0.0019324534583724502,0.001932416969327242,3.6489045208357844e-08
0.006265777677371388,0.00634503862293188,4.026113605294273e-05,0.006345421824768775,0.006265777677371388,4.686313706686065e-06,0.025063615239062052,0.0019944991285250407,0.001994458979337023,4.014918801794632e-08
0.006466946186833338,0.0065514037710047626,4.292273369226346e-05,0.006551825593845217,0.006466946186833338,4.992061065222405e-06,0.025868339899393702,0.002058537082284905,0.002058492904687619,4.4177597286154736e-08
0.006674573394845231,0.00676456919757523,4.576149049488102e-05,0.006765033552215087,0.006674573394845231,5.317756180802523e-06,0.026698904449245716,0.0021246313091178265,0.0021245826976385427,4.861147928383311e-08
0.006888866663817176,0.006984764803923085,4.8789319705771056e-05,0.006985275999668683,0.006888866663817176,5.66470049724914e-06,0.027556138853305125,0.0021928478555150715,0.0021927943636949553,5.3491820116515565e-08
0.00711004001371866,0.00721222864465399,5.2018947923329704e-05,0.007212791430314986,0.00711004001371866,6.034280367982573e-06,0.02844089975885652,0.002263254891301555,0.002263196027528984,5.886377257070315e-08
0.007338314335825577,0.007447207241662286,5.5463971867131884e-05,0.007447826850707816,0.007338314335825577,6.427972595744899e-06,0.029354071356133864,0.00233592277810046,0.002335858001017519,6.477708294126509e-08
0.007573917613329767,0.007689955911565447,5.913891923017151e-05,0.007690638112069502,0.007573917613329767,6.847350333750145e-06,0.03029656626667732,0.0024109241400264323,0.0024108528534644057,7.128656202686061e-08
0.007817085149031464,0.007940739107587264,6.305931392646171e-05,0.007941490257348962,0.007817085149031464,7.294089371841009e-06,0.03126932646063496,0.0024883339366821274,0.002488255484077206,7.845260492147473e-08
0.00806805980034202,0.00819983077650136,6.72417460636574e-05,0.008200657883896451,0.00806805980034202,7.769974832770887e-06,0.03227332420398321,0.0025682295385356184,0.0025681431967708858,8.634176473264535e-08
0.008327092221831563,0.008467514731382153,7.17039469978575e-05,0.008468425522585995,0.008327092221831563,8.276908305368778e-06,0.033309563036675906,0.002650690804759027,0.0026505957773731337,9.502738589367704e-08
0.008594441115563905,0.008744085040982254,7.646486985671151e-05,0.00874508803426892,0.008594441115563905,8.816915443090576e-06,0.03437907878277021,0.0027358001636117895,0.002735695573308438,1.0459030335198938e-07
0.008870373489468657,0.009029846436724234,8.154477595018807e-05,0.009030951024497748,0.008870373489468657,9.39215405831967e-06,0.03548294059361661,0.0028236426954550775,0.0028235275758404827,1.1511961459492834e-07
0.009155164924008632,0.00932511473805486,8.696532751722011e-05,0.009326331277520037,0.009155164924008632,1.0004922744760891e-05,0.03662225202524208,0.002914306218487226,0.0029141795049550203,1.2671353220573133e-07
0.00944909984740887,0.009630217297221784,9.274968729726357e-05,0.009631557210606323,0.00944909984740887,1.0657670062382065e-05,0.03779815215109904,0.0030078813772934842,0.003007741896967991,1.3948032549324538e-07
0.009752471819722103,0.009945493464527845,9.892262545478008e-05,0.00994696934984563,0.009752471819722103,1.1353004321605068e-05,0.03901181671139818,0.0031044617343070147,0.0031043081949463686,1.535393606459524e-07
0.010065583826014381,0.010271295075089793,0.00010551063442624263,0.010272920828616736,0.010065583826014381,1.2093704005843016e-05,0.040264459300291836,0.0032041438642819416,0.0032039748420320422,1.6902224989950663e-07
0.010388748578963776,0.010607986958326716,0.0001125420523088549,0.010609777910023871,0.010388748578963776,1.2882728874031258e-05,0.041557332592225535,0.0033070274518833113,0.0033068413777619767,1.8607412133453846e-07
0.010722288831174227,0.01095594747139875,0.00012004719546016671,0.010957920534671584,0.010722288831174227,1.3723231787516366e-05,0.04289172960882797,0.003413215392502989,0.0034130105374807983,2.0485502219094136e-07
0.011066537697516496,0.011315569057848649,0.0001280585010326141,0.011317742895246998,0.011066537697516496,1.4618571308562232e-05,0.04426898502776692,0.0035228138964151054,0.0035225883549451047,2.2554147000064637e-07
0.011421838987818225,0.011687258832969472,0.0001366106802320295,0.011689654039477975,0.011421838987818225,1.5572325120815787e-05,0.04569047653505841,0.0036359325963894002,0.003635684268222002,2.483281673980352e-07
0.01178854755023528,0.01207143919723167,0.00014574088314968475,0.012074078503143952,0.01178854755023528,1.6588304325358907e-05,0.04715762622237904,0.0037526846588858036,0.003752411228987597,2.734298982070614e-07
0.012167029625647348,0.012468548479501603,0.00015548887609666054,0.012471456974933237,0.012167029625647348,1.7670568669472123e-05,0.048671902030999074,0.0038731868989589813,0.0038728858153346166,3.010836243649388e-07
0.01255766321343172,0.012879041611578953,0.00016589723244161115,0.012882246995066732,0.01255766321343172,1.882344276896269e-05,0.05023481924402465,0.003997559899007196,0.003997228348201826,3.315508053698038e-07
0.012960838448980602,0.013303390835995117,0.00017701153804668178,0.013306923689744687,0.012960838448980602,2.0051533388879792e-05,0.051847942028713435,0.004125928131505888,0.004125563011541513,3.6511996437432e-07
0.013376957993338955,0.013742086448843921,0.00018888061248403053,0.013745980543620692,0.013376957993338955,2.1359747851668813e-05,0.053512885030708716,0.004258420085872792,0.004258017976345072,4.021095277202924e-07
0.01380643743535197,0.014195637579760688,0.00020155674732417206,0.014199930212666927,0.01380643743535197,2.2753313646321528e-05,0.0552313150221222,0.004395168399618202,0.004394725528650513,4.4287096768947477e-07
0.01424970570672392,0.014664573011214573,0.0002150959628986539,0.014669305379968061,0.01424970570672392,2.4237799316878787e-05,0.05700495260548896,0.004536309993941393,0.0045358222016598036,4.877922815897523e-07
0.01470720551040282,0.015149442039343704,0.00022955828506115745,0.015154659657168782,0.01470720551040282,2.5819136713753546e-05,0.058835573975715025,0.004681986213941961,0.004681448912097941,5.373018440208836e-07
0.015179393762718766,0.015650815378932075,0.0002450080436130652,0.015656568534503736,0.015179393762718766,2.7503644696788465e-05,0.06072501274224425,0.004832342973623251,0.004831751100949953,5.918726732987129e-07
0.01566674204971754,0.016169286114980135,0.0002615141941994221,0.01617563038255992,0.01566674204971754,2.9298054384762915e-05,0.06267516181378407,0.004987530905874068,0.0049868788787163975,6.520271576705246e-07
0.016169737098145207,0.016705470703887136,0.0002791506656561469,0.016712467509161916,0.016169737098145207,3.120953605224384e-05,0.06468797534805178,0.005147705517624555,0.005146987175332419,7.183422921358751e-07
0.016688881261554152,0.01726001002704348,0.00029799673495632537,0.01726772727503197,0.016688881261554152,3.3245727781257606e-05,0.066765470769134,0.005313027350382562,0.0053122358949000996,7.91455482462477e-07
0.0172246930220159,0.017833570500169427,0.000318137432110652,0.017842083272161333,0.0172246930220159,3.5414765982271606e-05,0.06890973085519365,0.0054836621463680854,0.005482790075388614,8.720709794709587e-07
0.01777770750794196,0.01842684524179812,0.00033966397758905894,0.018436236569139744,0.01777770750794196,3.772531790644465e-05,0.0711229058994131,0.005659781020475659,0.0056588200534617265,9.60967013933425e-07
0.01834847702852978,0.0190405553045079,0.00036267425506756684,0.019050917028027813,0.01834847702852978,4.0186616279061594e-05,0.07340721594722707,0.005841560638307698,0.005840501634597212,1.0590037104859371e-06
0.018937571625367536,0.019675450972925095,0.00038727332257260886,0.0196868846977263,0.018937571625367536,4.2808496192543766e-05,0.07576495311308053,0.006029183400536225,0.006028016268668124,1.1671318681007865e-06
0.019545579641748714,0.020332313132589243,0.0004135739653769464,0.020344931289199456,0.019545579641748714,4.5601434406455726e-05,0.07819848398014269,0.006222837633866049,0.0062215512311612495,1.2864027048002428e-06
0.020173108310265066,0.021011954714264893,0.0004416972943273388,0.021025881738350568,0.020173108310265066,4.8576591211547475e-05,0.08071025208662296,0.006422717788889502,0.006421299810213755,1.4179786757467655e-06
0.02082078435926476,0.021715222218407243,0.00047177339362841224,0.021730595862830226,0.02082078435926476,5.1745855025115874e-05,0.08330278050256767,0.006629024645141404,0.006627461499654814,1.5631454865889796e-06
0.02148925463878146,0.022442997325070886,0.000503942022505246,0.0224599701195867,0.02148925463878146,5.5121889895884585e-05,0.08597867450127392,0.0068419655236834215,0.006840242198245023,1.7233254383987732e-06
0.022179186766559313,0.023196198594645,0.0005383533755852599,0.023214939470547365,0.022179186766559313,5.8718186108225635e-05,0.08874062432973522,0.007061754507569136,0.007059854415312532,1.9000922566044079e-06
0.022891269794819355,0.023975783265419597,0.0005751689073238548,0.02399647936445696,0.022891269794819355,6.254911408793402e-05,0.0915914080828452,0.007288612670565895,0.0072865174829913944,2.095187574501186e-06
0.023626214898432904,0.024782749154360687,0.0006145622263219994,0.024805607843597297,0.023626214898432904,6.662998182495493e-05,0.09453389468642098,0.00752276831453628,0.007520457775273957,2.3105392623220373e-06
0.024384756085189342,0.025618136667804128,0.0006567200659598161,0.025643387784883016,0.024384756085189342,7.097709604251969e-05,0.09757104699448442,0.007764457215911907,0.007761908934096117,2.5482818157901572e-06
0.02516765092886798,0.02648303092949684,0.0007018433384259757,0.026510929285675458,0.02516765092886798,7.560782735711757e-05,0.10070592500665289,0.00801392288172526,0.00801111210268134,2.810779043920015e-06
0.02597568132584543,0.027378564033797306,0.0007501482799320182,0.027409392205590178,0.02597568132584543,8.05406796896723e-05,0.10394168921194469,0.008271416815701264,0.008268316166376277,3.10064932498817e-06
0.02680965427599503,0.028305917432431833,0.0008018676956959134,0.02833998887660652,0.02680965427599503,8.579536420528753e-05,0.1072816040658162,0.008537198794951113,0.008533778001218755,3.4207937323572248e-06
0.027670402688657274,0.029266324463939078,0.0008572523141693193,0.029303986994925563,0.027670402688657274,9.139287807701226e-05,0.11072904160780417,0.008811537157855091,0.008807762730486153,3.7744273689394205e-06
0.028558786214487087,0.030261073035495252,0.0009165722609608851,0.030302712709285844,0.028558786214487087,9.735558838836259e-05,0.11428748522777865,0.00909470910377147,0.009090543989480594,4.165114290875332e-06
0.029475692104008057,0.03129150846759685,0.000980118664006364,0.03133755392184174,0.029475692104008057,0.00010370732150986166,0.1179605335895033,0.009387001005263504,0.009382404198815262,4.5968064482409735e-06
0.0304220360937313,0.03235903651286433,0.001048205402757661,0.03240996381926013,0.0304220360937313,0.00011047345830673874,0.12175190472098142,0.009688708733598832,0.009683634846474783,5.073887124048734e-06
0.0313987633207243,0.03346512656102947,0.0011211710155223016,0.033521464653412686,0.0313987633207243,0.0001176810355582295,0.125665440281936,0.010000137998344748,0.009994536778931532,5.601219413214892e-06
0.032406849266542324,0.03461131504317215,0.0011993807806117496,0.034673651792954154,0.032406849266542324,0.0001253588539937333,0.1297051100197417,0.010321604701960007,0.010315420501608347,6.184200351658837e-06
0.033447300731466206,0.0357992090491588,0.0012832289886515259,0.03586819806921167,0.033447300731466206,0.00013353759337753578,0.13387501642622604,0.01065343531037128,0.010646606488988027,6.828821383252743e-06
0.03452115684001827,0.03703049017333688,0.0013731414253111078,0.03710685844218568,0.03452115684001827,0.00014224993510195526,0.13817939960897463,0.010995967240619312,0.010988425504679001,7.541735940309282e-06
0.03562949007876188,0.03830691860471695,0.0014695780858453424,0.03839147501512227,0.03562949007876188,0.000151530692778791,0.14262264239216577,0.011349549266770441,0.011341218931757192,8.330335013248323e-06
0.036773407367420095,0.03963033747901757,0.00157303614522229,0.039723982429085425,0.036773407367420095,0.0001614169513508957,0.14720927566350459,0.011714541945412103,0.01170533911371366,9.20283169844272e-06
0.03795405116438357,0.041002677511352253,0.0016840532102996614,0.04110641367228859,0.03795405116438357,0.00017194821527975106,0.15194398398558878,0.01209131806219112,0.012081149706348703,1.0168355842416871e-05
0.03917260060771216,0.042425961929693105,0.0018032108835198495,0.04254090634268021,0.03917260060771216,0.00018316656640119115,0.15683161149201855,0.012480263101011226,0.012469026040963947,1.1237060047278157e-05
0.04043027269276887,0.043902311730826316,0.0019311386709861776,0.04402970940647499,0.04043027269276887,0.00019511683208004086,0.16187716809080407,0.012881775737684549,0.01286935549921488,1.2420238469668964e-05
0.04172832348766343,0.04543395128207599,0.0020685182715919695,0.045575190500051856,0.04172832348766343,0.00020784676433560837,0.16708583600017313,0.013296268360034657,0.013282537899998545,1.3730460036110669e-05
0.04306804938771813,0.047023214293898774,0.002216088288180414,0.0471798438279673,0.04306804938771813,0.000221407230653787,0.17246297664476032,0.013724167616677852,0.013708985898762434,1.5181717915417165e-05
0.044450788410210114,0.048672550190276706,0.002374649406562254,0.04884629871585849,0.044450788410210114,0.00023585241724824343,0.17801413794344698,0.014165914996971056,0.014149125399633743,1.6789597337312004e-05
0.04587792153068206,0.05038453090580285,0.0025450700936976555,0.05057732888382412,0.04587792153068206,0.00025124004558289343,0.18374506202384663,0.014621967444911045,0.014603395980780287,1.857146413075796e-05
0.04735087406215636,0.05216185814057547,0.0027282928725590153,0.0523758625136025,0.04735087406215636,0.00026763160302086897,0.18966169340268949,0.015092798010108774,0.015072251333427997,2.0546676680776994e-05
0.04887111707863067,0.054007371106157456,0.002925341238203592,0.05424499319164919,0.04887111707863067,0.00028509258852163293,0.19577018767621643,0.015578896539348948,0.015556159714973638,2.2736824375310573e-05
0.05044016888427543,0.05592405479831823,0.0031373272875547067,0.05618799182021363,0.05044016888427543,0.0003036927743680076,0.20207692077023293,0.016080770412685932,0.016055604416644893,2.516599604103978e-05
0.05205959652980204,0.05791504883477463,0.0033654601444294305,0.05820831959992429,0.05205959652980204,0.00032350648496896786,0.2085884988058338,0.01659894532853318,0.016571084246175354,2.7861082357826443e-05
0.05373101737751459,0.05998365689876751,0.0036110552716254033,0.06030964220043042,0.05373101737751459,0.00034461289385224764,0.21531176864407056,0.017133966142781194,0.017103114025975946,3.0852116805245145e-05
0.05545610071660985,0.06213335683211828,0.003875544773583339,0.062495845250596545,0.05545610071660985,0.00036709634003353076,0.22225382918119393,0.017686397767644375,0.017652225107300915,3.417266034346046e-05
0.057236569430337385,0.06436781142420071,0.004160488806467906,0.06477105129690507,0.057236569430337385,0.0003910466650263873,0.22942204347567796,0.018256826136698934,0.018218965900921327,3.786023577760634e-05
0.05907420171668535,0.06669087994628645,0.004467588227738668,0.06713963839848246,0.05907420171668535,0.0004165595718396205,0.23682405179927243,0.01884585924345264,0.018803902424836406,4.195681861623351e-05
0.06097083286431101,0.06910663048365442,0.004798698634671819,0.06960626054996635,0.06097083286431101,0.00044373700739654495,0.24446778571703295,0.019454128261798022,0.01940761886956976,4.650939222826106e-05
0.06292835708548834,0.07161935312089998,0.005155845961211454,0.07217587014980867,0.06292835708548834,0.0004726875699042884,0.2523614833159261,0.02008228875786626,0.020030718181614733,5.157057625152596e-05
0.06494872940790496,0.07423357403884888,0.005541243825359035,0.07485374276221571,0.06494872940790496,0.0005035269428009433,0.2605137057185403,0.02073102200414653,0.020673822665612046,5.7199338534481974e-05
0.06703396762719598,0.07695407058435892,0.005957312845525347,0.0776455044565195,0.06703396762719598,0.0005363783570145535,0.26893335503799065,0.021401036408291944,0.021337574605860662,6.346180243128354e-05
0.06918615432216668,0.07978588737694105,0.0064067021744137805,0.08055716204930166,0.06918615432216668,0.0005713730833810958,0.2776296939527756,0.02209306907083716,0.022022636907783055,7.043216305410538e-05
0.07140743893471514,0.08273435351856341,0.006892313533743901,0.083595136623169,0.07140743893471514,0.0006086509571890936,0.2866123671066047,0.022807887488142543,0.02272969375998516,7.819372815738363e-05
0.07370003991653257,0.08580510097489019,0.0074173280731994395,0.08676630075309415,0.07370003991653257,0.000648360936946887,0.29589142456871553,0.02354629141930688,0.02345945131757231,8.684010173457029e-05
0.07606624694472622,0.08900408419754191,0.007985236423327187,0.09007801993835424,0.07606624694472622,0.0006906616996053558,0.3054773476256495,0.024309114938611688,0.024212638407403918,9.647653120776909e-05
0.07850842320857576,0.09233760105743445,0.008599872365788994,0.09353819881737843,0.07850842320857576,0.000735722274614509,0.31538107721669967,0.025097228698342244,0.024990007255990623,0.00010722144235162142
0.08102900776970924,0.09581231515861298,0.009265450606667986,0.0971553328367901,0.08102900776970924,0.0007837227193476049,0.3256140453733381,0.025911542430657727,0.02579233424076164,0.00011920818989608715
0.08363051799805347,0.09943527959989518,0.009986609210988089,0.10093856615770597,0.08363051799805347,0.0008348548385916849,0.3361882100790115,0.026753007721645617,0.02662042066545186,0.00013258705619375636
0.08631555208599394,0.10321396224765647,0.010768457341067227,0.10489775671583058,0.08631555208599394,0.0008893229509795737,0.3471160940312536,0.02762262109591258,0.027475093560383787,0.00014752753552879237
0.08908679164325337,0.1071562725767428,0.011616629040016495,0.10904354951187202,0.08908679164325337,0.0009473447054258904,0.358410827864726,0.02852142745616478,0.028357206508443054,0.00016422094772172805
0.09194700437508116,0.11127059012712412,0.012537343917301507,0.11338745940137852,0.09194700437508116,0.0010091519508294783,0.37008619848361946,0.02945052392937817,0.02926764049757259,0.00018288343180558137
0.09489904684642946,0.11556579461075549,0.013537475729064384,0.11794196488587809,0.09489904684642946,0.0010749916625175154,0.38215670325718876,0.030411064179542105,0.03020730480063718,0.00020375937890492585
0.09794586733487427,0.1200512976853399,0.014624630005867448,0.12272061468984577,0.09794586733487427,0.0011451269291332306,0.39463761095588606,0.03140426325680279,0.03117713788353649,0.00022712537326629852
0.1010905087751337,0.12473707638806278,0.015807232069529647,0.12773814925284957,0.1010905087751337,0.0012198380039107881,0.4075450304510363,0.03243140306440972,0.0321781083424743,0.0002532947219354155
0.10433611179812104,0.12963370819178963,0.0170946270048761,0.1330106396889605,0.10433611179812104,0.0012994234245380584,0.4208959883722463,0.033493838538495954,0.033211215871319165,0.00028262266717678317
0.1076859178675711,0.1347524076069131,0.018497193418971592,0.13855564728649297,0.1076859178675711,0.0013842012060822017,0.4347085171186776,0.03459300465179267,0.03427749226002359,0.0003155123917690817
0.11114327251736911,0.14010506420239816,0.020026473139209584,0.14439240726666397,0.11114327251736911,0.001474510111744796,0.4490017548586649,0.03573042437134598,0.03537800242509779,0.0003524219462481853
0.11471162869281859,0.14570428185736667,0.02169531938430031,0.15054204132425592,0.11471162869281859,0.0015707110065243906,0.4637960594339899,0.036907717722730986,0.03651384547316834,0.0003938722495626416
0.11839455019918264,0.15156341897737322,0.0235180664037979,0.15702780448202144,0.11839455019918264,0.0016731882991955186,0.47911313841871034,0.03812661213980461,0.03768615579868292,0.00044045634112168985
0.12219571526094376,0.1576966293146572,0.025510724141627316,0.1638753730633551,0.12219571526094376,0.0017823514783661858,0.49497619797801595,0.03938895431051693,0.0388961042168579,0.000492850093659022
0.12611892019533802,0.1641189029158821,0.02769120216198901,0.17111318220471702,0.12611892019533802,0.0018986367487518003,0.5114101136422976,0.0406967237666798,0.04014489913300062,0.0005518246336791772
0.13016808320382983,0.17084610658091304,0.030079567914552817,0.178772823398268,0.13016808320382983,0.0020225087742038418,0.5284416266703553,0.0420520485100545,0.04143378774937327,0.0006182607606812331
0.1343472482853172,0.17789502304829607,0.03269834545274467,0.18688951522277888,0.1343472482853172,0.0021544625344583337,0.5460995703415786,0.04345722302011122,0.042764057310804786,0.0006931657093064398
0.13866058927497213,0.1852833879235796,0.03557286201107652,0.19550266388818263,0.13866058927497213,0.002295025303023381,0.5644151313120721,0.04491472905208874,0.044137036390293725,0.0007776926617950107
0.1431124140127536,0.19302992313177292,0.03873165147130104,0.2046565347649501,0.1431124140127536,0.002444758754109319,0.5834221521214896,0.0464272597097234,0.04555409621588713,0.0008731634938362657
0.14770716864575312,0.20115436540175843,0.04220692580647509,0.2144010620842663,0.14770716864575312,0.0026042612070204577,0.6031574820794202,0.0479977473679005,0.04701665204015965,0.0009810953277408537
0.15244944206867092,0.20967748797597227,0.04603512822931345,0.22479283203221245,0.15244944206867092,0.002774170016976802,0.6236613851348441,0.049629396129874374,0.04852616455366103,0.00110323157621334
0.15734397050685933,0.21862111338206228,0.050257585184299854,0.23589628531476917,0.15734397050685933,0.002955164121919293,0.6449780149924237,0.05132571963582141,0.050084141343744115,0.0012415782920772941
0.16239564224650646,0.22800811470587143,0.05492127878969213,0.24778520009458174,0.16239564224650646,0.003147966755475186,0.6671559697526036,0.053090585199696935,0.051692138400229064,0.001398446799467877
0.16760950251668938,0.23786240237155018,0.06007976725040668,0.26054453669687583,0.16760950251668938,0.0033533483369244934,0.6902489408052211,0.054928265446548004,0.05335176166940917,0.0015765037771388293
0.17299075852816753,0.24820889297427182,0.06579428869328253,0.27427275419847164,0.17299075852816753,0.003572129549715279,0.7143164737106736,0.05684349886151281,0.05506466865794862,0.0017788302035641843
0.17854478467395343,0.2590734562395502,0.07213509464878315,0.28908474982902654,0.17854478467395343,0.003805184620829446,0.7394248625061263,0.05884156095644753,0.05683257008827553,0.0020089908681719996
0.1842771278968512,0.27048283572449244,0.07918307423743016,0.3051156310385344,0.1842771278968512,0.004053444814102854,0.7656482034724568,0.060928348126035384,0.058657231607122544,0.00227111651891284
0.1901935132293243,0.2824645384645578,0.08703175084077443,0.32252561662125595,0.1901935132293243,0.004317902151458769,0.7930696401541509,0.0631104767233219,0.0605404755489215,0.002570001174400402
0.19629984951122792,0.2950466884508168,0.09578976242017438,0.3415064927785796,0.19629984951122792,0.004599613376924396,0.8217828386977958,0.06539540046342195,0.062484182755814195,0.00291121770760775
0.2026022352911114,0.308257838657234,0.1055839789796491,0.3622902478273975,0.2026022352911114,0.004899704179270075,0.8518937418592203,0.06779155000297299,0.06449029445609525,0.0033012555468777413


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/data/exact_maxwell_turning_locus.csv <==
chi,mu,q,pressure,pressure_ratio_P_over_Pt,tau,temperature,w_minus,w_plus,z_minus,z_plus,discriminant,common_volume
0.002,0.001992023936159617,0.0019920279202035054,4.7366602776333865e-07,1.000004,0.007968095744638469,0.0006340809123943545,1.6000192002684137e-11,3.999983999679995e-06,4.000024000263516e-06,0.0019999959999159986,1.599948800256e-11,126001491.97603218
0.0036304995385713734,0.0036042813486974485,0.0036043051017828143,1.5506882216126778e-06,1.0000131805268995,0.014417125394789794,0.0011472783858782443,1.7373315909478347e-10,1.3180353161828102e-05,1.318078749903751e-05,0.0036304756109672605,1.7370797121977678e-10,21202109.469307683
0.005260999077142747,0.005206076653831058,0.005206148700517037,3.2352998081551577e-06,1.0000276781112898,0.020824306615324233,0.001657145667145054,7.661414617827535e-10,2.7677345105824942e-05,2.7679260499203253e-05,0.005260926259303103,7.659082217308886e-10,7012527.809222861
0.00689149861571412,0.006797486052938506,0.006797647466685678,5.51567503053004e-06,1.0000474927531704,0.027189944211754025,0.0021637070118467605,2.255883028167307e-09,4.749049707309036e-05,4.7496136981519945e-05,0.006891334926782355,2.254704671935093e-09,3139986.633636269
0.008521998154285493,0.008378585090772037,0.008378889330325975,8.380198455586133e-06,1.0000726244525417,0.033514340363088146,0.0026669864666248526,5.275460544936031e-09,7.26191763148734e-05,7.263236568456263e-05,0.008521688583542197,5.271247033503848e-09,1671177.4810586823
0.010152497692856867,0.009949448662077592,0.009949961409667996,1.1817461273276036e-05,1.0001030732094034,0.03979779464831037,0.0031670078712173868,1.0627372914920058e-08,0.00010306257983986725,0.00010308915032591964,0.010151974184357801,1.0615327155904892e-08,994706.0961187404
0.01178299723142824,0.011510151018137528,0.011510950019470669,1.581625766305343e-05,1.0001388390237558,0.04604060407255011,0.003663794860541599,1.9284307504531143e-08,0.00013881973409388446,0.00013886794988236537,0.011782178664995896,1.9254867840138566e-08,640326.2321779605
0.013413496769999613,0.013060765773237629,0.013061940679260125,2.0365581226001145e-05,1.000179921895599,0.052243063092950515,0.004157370866752419,3.2389373286318646e-08,0.00017988949457143944,0.00017997047893006965,0.013412288938560765,3.2325303702886376e-08,436803.69012641563
0.015043996308570987,0.014601365911059351,0.014603018121471568,2.5454621481442956e-05,1.0002263218249323,0.058405463644237404,0.004647759121277183,5.1256375004108715e-08,0.0002262705453590527,0.00022639870804425698,0.015042291891831268,5.1128854206412705e-08,311569.5111447248
0.01667449584714236,0.01613202379099828,0.01613426629949605,3.107276042681742e-05,1.0002780388117565,0.06452809516399312,0.005134982656826866,7.737012851095563e-08,0.00027796139861005915,0.0002781548642590232,0.0166721743815874,7.713368898970231e-08,230254.0856322075
0.018304995385713736,0.01765281115440985,0.017655768395633376,3.720956915961645e-05,1.000335072856071,0.0706112446176394,0.00561906430938415,1.1238681745289504e-07,0.00033496039395066905,0.0003352414315875874,0.018301923230924916,1.1197298565645656e-07,175132.23465796286
0.019935494924285105,0.019163799130783112,0.019167606828952324,4.3854804560214937e-05,1.0003974239578761,0.07665519652313245,0.006100026720168599,1.5813439149419803e-07,0.0003972656978169975,0.00039766115160296716,0.01993152522555656,1.5744388019571332e-07,136424.38196238538
0.02156599446285648,0.020665058243843685,0.020669863263059546,5.0998406034441884e-05,1.000465092117172,0.08266023297537474,0.006577892337579288,2.1661300630302453e-07,0.00046487530272274575,0.00046541702407950714,0.02156096711009842,2.155063102309969e-07,108430.46729114195
0.023196494001427856,0.02215665841758663,0.022162618613778218,5.863049231476571e-05,1.0005380773339583,0.08862663367034652,0.007052683419115129,2.8999550553998004e-07,0.000537787026457181,0.0005385123076959152,0.023190235584339823,2.88281751314042e-07,87673.45814022074
0.024826993539999224,0.023638668982240235,0.023645953056737636,6.674135831898904e-05,1.0006163796082352,0.09455467592896094,0.007524422033273193,3.8062794511476857e-07,0.0006159985112130333,0.0006169505207994953,0.024819317299495432,3.7805184649928256e-07,71949.34457091655
0.0264574930785706,0.025111158680161713,0.02511994603487516,7.532147206537155e-05,1.0006999989400027,0.10044463472064685,0.007993130061425383,4.910301600011967e-07,0.0006995072226438882,0.0007007354422327993,0.02644819885443786,4.872569294554335e-07,59814.41963244093
0.028087992617141976,0.026574195671665458,0.026584676265851283,8.436147164311816e-05,1.0007889353292607,0.10629678268666183,0.008458829199673615,6.238963739236783e-07,0.0007883104488506198,0.0007898711122225437,0.02807686679190931,6.184944413906292e-07,50295.749564863276
0.029718492155713344,0.02802784754078493,0.028040221749379247,9.385216223719377e-05,1.0008831887760092,0.11211139016313972,0.008921540960683889,7.82095852254329e-07,0.000882405299296381,0.000884361833331996,0.029705307594710764,7.745172420877336e-07,42721.17741467187
0.03134899169428472,0.02947218130096898,0.029486659774470313,0.00010378451320644552,1.0009827592802483,0.11788872520387592,0.00938128667549948,9.686735984812234e-07,0.0009817887036496218,0.0009842121714758578,0.03133350768186705,9.582318153665733e-07,36616.06340631422
0.032979491232856095,0.03090726340071333,0.030924066926595557,0.00011414965521403192,1.001087646841978,0.12362905360285333,0.0098380874953335,1.1868510946391671e-06,0.0010864574105545785,0.0010894269570004072,0.03296145340476628,1.17269636930997e-06,31638.662880022406
0.03460999077142747,0.032333159729128334,0.03235251909476565,0.00012493887740918172,1.0011978514611983,0.12933263891651334,0.010291964393341164,1.440027086113623e-06,0.001196407986328638,0.0012000112858276055,0.03458913104327193,1.421118831610616e-06,27538.6008313137
0.03624049030999884,0.03374993562144346,0.0337720914785293,0.00013614362465932023,1.0013133731379091,0.13499974248577384,0.01074293816637193,1.7317784112586625e-06,0.0013116368135859466,0.0013159705206647536,0.0362165268018062,1.7068547404159504e-06,24129.550918501733
0.037870989848570215,0.03515765586444965,0.03518285859489178,0.00014775549483162455,1.0014342118721105,0.1406306234577986,0.011191029436701848,2.065860876293973e-06,0.0014321400897865904,0.0014373102922799839,0.03784362680540265,2.033405031068349e-06,21270.875042087304
0.03950148938714159,0.03655638470188009,0.03658489428515427,0.0001597662361230823,1.0015603676638025,0.14622553880752037,0.01163625865374632,2.4462101759743807e-06,0.0015579138257106407,0.0015640365008446513,0.039470417095726774,2.404413719158053e-06,18855.04620736765
0.04113198892571296,0.03794618583973038,0.037978271721675255,0.00017216774443815235,1.0016918405129849,0.15178474335892153,0.012078646095753548,2.8769428605520715e-06,0.0016889538438563225,0.0016961553173433356,0.041096883627062555,2.8236654803264477e-06,16798.882003771334
0.042762488464284334,0.03932712245151874,0.03936306341455494,0.0001849520608131398,1.001828630419658,0.15730848980607495,0.012518211871478929,3.362357349576659e-06,0.001825255776761521,0.0018336731850514308,0.04272301226226354,3.2950831272773803e-06,15037.336567126193
0.04439298800285571,0.040699257183487075,0.040739341218243595,0.00019811136888641553,1.0019707373838216,0.1627970287339483,0.012954975921840596,3.906934993114717e-06,0.0019668150652477926,0.0019765968210828217,0.044348788768666415,3.822724984474371e-06,13519.040084658955
0.046023487541427086,0.04206265215974366,0.04210717633807494,0.00021163799241362985,1.002118161405476,0.16825060863897465,0.013388958021556383,4.515341180987601e-06,0.002113626956586034,0.0021249332180065333,0.045974198813965576,4.410782161021719e-06,12203.050883766096
0.047653987079998454,0.04341736898734817,0.043466639336725434,0.00022552439282708301,1.0022709024846206,0.1736694759493927,0.01382017778076244,5.192426500668981e-06,0.002265686502582885,0.0022786896455351223,0.047599227962046665,5.0635757222476105e-06,11056.461190040296
0.04928448661856983,0.04476346876133969,0.04481780014060046,0.00023976316683843536,1.002428960621256,0.17905387504535877,0.014248654646613708,5.943227944502668e-06,0.0024229885575869367,0.002437873652284439,0.04922386166877744,5.78555376052747e-06,10052.611972913806
0.050914986157141205,0.046101012069708715,0.04616072804614844,0.0002543470440839537,1.0025923358153819,0.18440404827883486,0.014674407904866541,6.772970166940395e-06,0.002585527776413735,0.002602493067606597,0.050848085277753925,6.5812883659059424e-06,9169.747792685073
0.052545485695712574,0.04743005899831348,0.047495491726103636,0.0002692688848115056,1.0027610280669983,0.1897202359932539,0.01509745668144364,7.687066792524051e-06,0.0027532986121885676,0.0027725560034964217,0.05247188401600011,7.455472497096013e-06,8389.993184021405
0.05417598523428395,0.048750669135741595,0.04882215923565864,0.0002845216776085306,1.0029350373761055,0.19500267654296638,0.015517819943981544,8.691121775378088e-06,0.002926295314105937,0.002948070856573513,0.054095242989619124,8.4129167534539e-06,7698.566540603
0.055806484772855325,0.050062901578117595,0.050140798018567564,0.0003000985371702325,1.003114363742703,0.20025160631247038,0.015935516503360926,9.790930811000755e-06,0.003104511925104619,0.003129046310140001,0.055718147179394065,9.458546048548463e-06,7083.1711949624805
0.05743698431142669,0.051366814933856884,0.05145147491318051,0.00031599270210724736,1.003299007166791,0.20546725973542754,0.016350565015219823,1.0992482801189167e-05,0.003287942279457113,0.003315491336316409,0.05734058143633628,1.059739618596399e-05,6533.5199457824965
0.05906748384999807,0.052662467328367296,0.0527542561584106,0.0003321975327920635,1.0034889676483698,0.21064986931346918,0.01676298398145019,1.2301961372951554e-05,0.0034765800002722887,0.0035074151982551986,0.05896253047717922,1.1834610337995444e-05,6040.960973573729
0.060697983388569444,0.05394991640869821,0.05404920739963416,0.00034870650924347763,1.003684245187439,0.21579966563479283,0.017172791751677748,1.372574645231941e-05,0.003670418496909958,0.0037048274524354584,0.060583978879815724,1.3175435427915117e-05,5598.18142681179
0.06232848292714081,0.05522921934813844,0.05533639369452488,0.00036551322904838663,1.0038848397839988,0.22091687739255375,0.017580006524725557,1.5270415893981642e-05,0.00386945096230605,0.003907737951037869,0.0622049110786765,1.4625218416510091e-05,5198.9709739039845
0.06395898246571219,0.056500432850763276,0.05661587951882299,0.00038261140532023125,1.0040907514380493,0.2260017314030531,0.017984646350061365,1.6942747167726965e-05,0.00407367037020704,0.004116156844403158,0.06382531136004775,1.6189402493609727e-05,4838.031993217936
0.06558948200428356,0.05776361315593142,0.05788772877204021,0.00039999486469341776,1.0043019801495903,0.23105445262372568,0.018386729129229045,1.8749719102703243e-05,0.004283069472312207,0.004330094583574733,0.06544516385732568,1.7873523175342624e-05,4510.826288098487
0.06721998154285494,0.05901881604273226,0.05915200478310103,0.00041765754535305475,1.0045185259186218,0.23607526417092903,0.018786272617264184,2.0698513690542256e-05,0.004497640795322243,0.004549561922926455,0.06706445254620545,1.9683204307882645e-05,4213.450595160618
0.06885048108142632,0.06026609683438446,0.060408770315921664,0.000435593495099365,1.0047403887451438,0.24106438733753785,0.019183294424094225,2.2796517948460068e-05,0.004717376637892718,0.004774569922878925,0.06868316123980257,2.16241539784636e-05,3942.5349325053107
0.07048098061999768,0.061505510402586054,0.06165808757492693,0.00045379686944613034,1.0049675686291566,0.24602204161034422,0.01957781201592312,2.5051325843454765e-05,0.004942269067490779,0.005005129952704002,0.07030127358370386,2.3702160334462213e-05,3695.159172757216
0.07211148015856905,0.062737111171817,0.06290001821050616,0.0004722619297525507,1.0052000655706597,0.250948444687268,0.019969842716600895,2.7470740278790158e-05,0.005172309917153491,0.005241253693420131,0.0719187730509461,2.5923087311369505e-05,3468.7842402258148
0.07374197969714043,0.06396095312359439,0.06413462332440864,0.0004909830413879056,1.0054378795696535,0.25584381249437754,0.0203594037089781,3.006277514399814e-05,0.005407490782146089,0.005482953140780809,0.0735356429369193,2.8292870270490003e-05,3261.195105739826
0.0753724792357118,0.06517708980068143,0.06536196347507987,0.0005099546719284235,1.0056810106261378,0.2607083592027257,0.020746512036245612,3.2835657429661376e-05,0.005647803016518398,0.005730240608356806,0.07515186635419241,3.081751154722915e-05,3070.453347545273
0.07700297877428318,0.06638557431125032,0.06658209868293868,0.0005291713893857638,1.0059294587401126,0.2655422972450013,0.02113118460325967,3.579782940831367e-05,0.005893237729557614,0.005983128730715534,0.07676742622725874,3.350307591084872e-05,2894.8575065302393
0.07863347831285455,0.06758645933299971,0.06779508843559641,0.0005486278604665427,1.0061832239115782,0.27034583733199885,0.021513438177852538,3.8957950882810635e-05,0.006143785782135543,0.0062416304666978355,0.07838230528719822,3.635568593659048e-05,2732.9098216939533
0.08026397785142592,0.06877979711722745,0.06900099169301886,0.0005683188488623356,1.006442306140534,0.2751191884689098,0.021893289392128885,4.2324901503620584e-05,0.00639943778294836,0.006505759102796582,0.07999648606625394,3.9381517291088e-05,2583.2882115234665
0.08189447738999729,0.06996563949285907,0.07019986689263165,0.0005882392135696025,1.0067067054269807,0.2798625579714363,0.0222707547437481,4.590778315648006e-05,0.006660184084646883,0.00677552825663653,0.08160995089232001,4.2586793932007175e-05,2444.8225869427397
0.08352497692856867,0.07114403787043225,0.07139177195436926,0.000608383907238985,1.0069764217709178,0.284576151481729,0.022645850597192582,4.9715922421972336e-05,0.006926014779855253,0.0070509518805599814,0.08322268188333787,4.59777832228753e-05,2316.4747554189003
0.08515547646714004,0.07231504324603863,0.07257676428566956,0.000628747974553461,1.0072514551723457,0.2892601729841545,0.023018593185022456,5.375887310860253e-05,0.0071969196970758775,0.007332044265319361,0.0848346609415979,4.956079096407904e-05,2197.3213139879
0.08678597600571142,0.0734787062052226,0.0737549007864134,0.0006493265506348138,1.0075318056312639,0.2939148248208904,0.0233889986091166,5.804641886102222e-05,0.0074728883964784235,0.007618820043879644,0.08644586974794356,5.3342156341031916e-05,2086.539039268597
0.0884164755442828,0.07463507692683788,0.07492623785381032,0.0006701148594779104,1.0078174731476728,0.2985403077073515,0.02375708284190023,6.258857584510317e-05,0.007753910165570523,0.007911294195332593,0.08805628975587447,5.7328246790531056e-05,1983.392370996019
0.09004697508285417,0.07578420518686285,0.07609083138723134,0.0006911082124122905,1.0081084577215722,0.3031368207474514,0.024122861727559355,6.739559551163976e-05,0.008039974014747807,0.008209482048926093,0.08966590218554546,6.152545278634374e-05,1887.2226568608703
0.09167747462142553,0.07692614036217435,0.07724873679298899,0.000712302006590564,1.0084047593529621,0.3077045614486974,0.024486350983242023,7.2477967440504e-05,0.008331068672720857,0.008513399288210556,0.09127468801765831,6.594018254508417e-05,1797.4388840825852
0.0933079741599969,0.07806093143428128,0.07840000898906588,0.0007336917235031418,1.0087063780418426,0.3122437257371251,0.02484756620024676,7.784642226717464e-05,0.00862718258181644,0.008823061955306369,0.09288262798724226,7.057885665346022e-05,1713.5096699594146
0.09493847369856828,0.0791886269930177,0.07954470240979147,0.0007552729275188124,1.0090133137882138,0.3167545079720708,0.02520652284519812,8.351193469358586e-05,0.008928303893150445,0.00913848645529367,0.09448970257732027,7.544790261799071e-05,1634.956321813064
0.09656897323713966,0.08030927524019661,0.08068287101046896,0.000777041264450715,1.0093255665920755,0.32123710096078645,0.025563236261209703,8.94857265853574e-05,0.009234420461669833,0.009459689560728587,0.09609589201245719,8.055374933831343e-05,1561.3468079898687
0.09819947277571103,0.08142292399322446,0.08181456827195153,0.0007989924601472328,1.0096431364534275,0.3256916959728978,0.025917721669034718,9.577927015752712e-05,0.009545519841060654,0.009786688416289093,0.09770117625218569,8.59028215052234e-05,1492.2905072468088
0.09982997231428241,0.08252962068867678,0.08293984720516977,0.0008211223191073741,1.0099660233722705,0.3301184827547071,0.026269994168204122,0.0001024042912509679,0.009861589278519413,0.010119500543552923,0.09930553498430696,9.150153392460227e-05,1427.433625008437
0.10146047185285377,0.08362941238583617,0.08405876035561012,0.0008434267231201926,1.0102942273486037,0.3345176495433447,0.026620068738152806,0.00010937277270178802,0.010182615709384557,0.010458143845912047,0.10090894761806089,9.735628576841733e-05,1366.4551824812202
0.10309097139142515,0.08472234577019193,0.08517135980774533,0.0008659016299278166,1.0106277483824275,0.3388893830807677,0.026967960239333552,0.0001166969578060475,0.010508585751625204,0.010802636613625745,0.10251139327716312,0.00010347345475399186,1309.0634991344757
0.10472147092999652,0.08580846715690277,0.08627769718941715,0.0008885430719116622,1.010966586473742,0.34323386862761107,0.02731368341431926,0.00012438935388227077,0.010839485700183676,0.011152997529017513,0.10411285079270319,0.00010985939125276411,1254.9931011467138
0.1063519704685679,0.08688782249422257,0.08737782367617228,0.000911347154801418,1.011310741622547,0.3475512899768903,0.027657252888893393,0.0001324627359342651,0.011175301521168699,0.011509245671818161,0.1057132986959006,0.00011652041232977634,1204.0019985112235
0.10798247000713927,0.0879604573668897,0.08847178999555178,0.0009343100564063902,1.0116602138288426,0.3518418294675588,0.027998683173128834,0.0001409301504169033,0.011516018845895716,0.011871400524660234,0.10731271521071357,0.00012346279571515213,1155.8692819491312
0.10961296954571065,0.0890264169994806,0.08955964643133485,0.0009574280253688117,1.012015003092629,0.3561056679979224,0.02833798866245536,0.00014980491910756568,0.011861622964770818,0.012239481978726293,0.10891107824629603,0.0001306927737088414,1110.3929978788294
0.11124346908428202,0.0900857462597276,0.09064144282773719,0.000980697379938717,1.0123751094139055,0.3603429850389104,0.028675183638715736,0.00015910064308611124,0.012212098821014601,0.012613510339556995,0.11050836538929802,0.00013821652701993185,1067.3882656709181
0.11287396862285339,0.09113848966180162,0.09171722859356456,0.0010041145067699985,1.0127405327926728,0.36455395864720647,0.029010282271210656,0.00016883120682628414,0.012567431004222163,0.012993506333022051,0.11210455389600443,0.00014604017854184543,1026.6856064678705
0.11450446816142476,0.09218469136956059,0.09278705270632258,0.0010276758597372777,1.0131112732289307,0.36873876547824236,0.029343298617732702,0.00017901078240160895,0.01292760374375531,0.013379491111458947,0.11369962068430708,0.00015416978706475873,988.129457123425
0.11613496769999614,0.09322439519976293,0.09385096371628222,0.0010513779587731933,1.013487330722679,0.3728975807990517,0.029674246625589262,0.00018965383380894154,0.013292600901962909,0.013771486259984488,0.11529354232550455,0.00016261134092660406,951.5768464459487
0.11776546723856751,0.0942576446252479,0.09490900975050304,0.0010752173887257782,1.0138687052739181,0.3770305785009916,0.030003140132614847,0.00020077512141293422,0.013662405967225207,0.014169513802983298,0.11688629503592458,0.00017137075160403076,916.8962140180839
0.11939596677713889,0.09528448277808202,0.09596123851681308,0.0010991907982355355,1.0142553968826475,0.3811379311123281,0.030329992868172652,0.00021238970651483923,0.01403700204681775,0.014573596210779248,0.11847785466836303,0.00018045384724472272,883.9663544988532
0.12102646631571026,0.09630495245267261,0.0970076973077472,0.0011232948986318826,1.0146474055488677,0.38521980981069043,0.03065481845414559,0.00022451295604915722,0.01441637185959042,0.014983756406494242,0.12006819670333364,0.0001898663661424893,852.6754725659464
0.12265696585428162,0.0973190961088486,0.0980484330044435,0.001147526462848608,1.0150447312725783,0.3892763844353944,0.030977630405916987,0.0002371605474118086,0.014800497728456976,0.015400017773100414,0.12165729624012271,0.0001996139501565674,822.9203355850801
0.124287465392853,0.0983269558749091,0.09908349208049896,0.0011718823243580126,1.0154473740537797,0.3933078234996364,0.031298442133340924,0.000250348473423618,0.015189361572690224,0.01582240416067097,0.12324512798764187,0.0002097021380765895,794.6055127497807
0.12591796493142438,0.09932857355064023,0.1001129206057844,0.0011963593761233975,1.0158553338924714,0.3973142942025609,0.031617266941702575,0.000264093047433067,0.015582944900017881,0.016250939893835893,0.1248316662550728,0.00022013635893469385,767.6426908602906
0.12754846446999574,0.10032399061030009,0.10113676425021938,0.0012209545695695764,1.0162686107886538,0.40129596244120036,0.03193411803266831,0.0002784109085624096,0.015981228798514012,0.016685649779448496,0.12641688494229722,0.0002309219252662726,741.9500581393334
0.12917896400856713,0.10131324820557304,0.10215506828750745,0.0012456649135710871,1.0166872047423268,0.40525299282229216,0.03224900850522609,0.0002933190271014134,0.01638419392828065,0.017126559114469357,0.12800075753010468,0.00024206402632087197,717.4517485442974
0.1308094635471385,0.10229638716849274,0.10316787759883243,0.0012704874734577982,1.0171111157534902,0.40918554867397094,0.03256195135661591,0.0003088347100531232,0.016791820512914103,0.017573693694073626,0.12958325707017132,0.0002535677212247783,694.0773399546233
0.13243996308570988,0.10327344801433508,0.10417523667651572,0.0012954193700375947,1.0175403438221442,0.4130937920573403,0.03287295948325062,0.00032497560683628676,0.017204088330750277,0.01802707981998989,0.13116435617480185,0.0002654379320968448,671.7614004104161
0.13407046262428124,0.10424447094448105,0.10517718962763586,0.001320457778635848,1.0179748889482887,0.4169778837779242,0.03318204568162724,0.00034175971514915,0.017620976705882974,0.018486744309075896,0.13274402700642682,0.0002776794371191292,650.4430772710456
0.13570096216285263,0.10520949584924981,0.1061737801776101,0.0013455999281513716,1.018414751131924,0.42083798339699924,0.033489222649228705,0.00035920538699965614,0.01804246449894926,0.018952714502140745,0.13432224126684777,0.0002902968635639393,630.0657247655283
0.137331461701424,0.10616856231070239,0.1071650516737385,0.00137084310012856,1.0188599303730497,0.42467424924280955,0.033794502985416364,0.00037733133490713475,0.018468530097675226,0.019425018273019328,0.1358989701862204,0.00030329468077889036,610.5765659323423
0.13896196123999535,0.1071217096054166,0.10815104708871172,0.001396184627845454,1.019310426671666,0.4284868384216664,0.034097899192313236,0.00039615663828087774,0.01889915140717594,0.0199036840379081,0.13747418451176913,0.00031667719313161407,591.92638540564
0.14059246077856674,0.10806897670723285,0.10913180902408172,0.001421621895417413,1.0197662400277727,0.4322759068289314,0.03439942367567802,0.000415700749981178,0.0193343058400024,0.0203887407649707,0.13904785449622156,0.00033044853291576084,574.0692499067911
0.1422229603171381,0.10901040228997211,0.11010737971369712,0.0014471523369161588,1.0202273704413702,0.43604160915988843,0.034699088745770254,0.0004359835030686068,0.019773970305928697,0.020880217984221495,0.14061994988595572,0.0003446126532199688,556.9622536523697
0.1438534598557095,0.10994602473012567,0.11107780102710273,0.0014727734355038937,1.0206938179124583,0.4397840989205027,0.034996906618206536,0.00045702511774757353,0.02021812120147192,0.02137814579769662,0.14219043990884872,0.00035917332076148704,540.565286198952
0.14548395939428085,0.11087588210951707,0.11204311447290372,0.0014984827225822338,1.0211655824410368,0.4435035284380683,0.03529288941480777,0.0004788462085104426,0.020666734399137215,0.021882554889921847,0.14375929326181738,0.0003741341086861586,524.8408205169028
0.14711445893285224,0.11180001221793695,0.11300336120209556,0.0015242777769557065,1.021642664027106,0.4472000488717478,0.03558704916443792,0.0005014677914887374,0.021119785236380136,0.022393476538687274,0.1453264780980401,0.0003894983893364911,509.753719324691
0.1487449584714236,0.11271845255575066,0.11395858201135928,0.001550156224009547,1.0221250626706655,0.45087381022300266,0.03587939780383401,0.0005249112920182089,0.02157724850427808,0.02291094262613847,0.14689196201384908,0.00040526932698955835,495.2710579263603
0.15037545800999497,0.11363124033647923,0.11490881734632295,0.0015761157349015473,1.0226127783717158,0.4545249613459169,0.03616994717842767,0.0005491985524249004,0.02203909843590234,0.02343498565019617,0.1484557120352812,0.0004214498705664974,481.3619619811495
0.15200595754856636,0.11453841248935404,0.11585410730478975,0.0016021540257677104,1.0231058111302564,0.45815364995741614,0.03645870904315835,0.0005743518400395166,0.02250530869438191,0.023965638736314052,0.1500176946042763,0.000438042746315385,467.997458799118
0.15363645708713772,0.1154400056618451,0.11679449163993279,0.0016282688569414707,1.0236041609462878,0.4617600226473804,0.036745695063278065,0.0006003938554478117,0.022975852360649942,0.024502935649587207,0.15157787556450955,0.00045505045046929097,455.15034090259593
0.1552669566257091,0.11633605622216393,0.11773000976345732,0.0016544580321862373,1.02410782781981,0.46534422488865573,0.03703091681514808,0.0006273477409850172,0.023450701920863317,0.025046910807223655,0.1531362201468461,0.00047247524188133384,442.7950407227205
0.15689745616428047,0.11722660026174028,0.11866070074873021,0.0016807193979410265,1.0246168117508223,0.46890640104696113,0.037314385787027275,0.0006552370894826089,0.02392982925348543,0.02559759929139076,0.15469269295440374,0.0004903191346385715,430.9075154152796
0.15852795570285183,0.11811167359767456,0.11958660333387834,0.001707050842578979,1.0251311127393254,0.47244669439069825,0.03759611337985282,0.0006840859532761224,0.024413205616022,0.026155036862450076,0.15624725794721006,0.0005085838906565903,419.4651408822486
0.16015845524142322,0.11899131177516464,0.12050775592485458,0.001733450295678497,1.0256507307853189,0.4759652471006586,0.03787611090801261,0.0007139188534831146,0.02490080163139915,0.026719259972594948,0.1577998784264397,0.0005272710122566637,408.44661417642163
0.16178895477999458,0.119865550069908,0.12142419659847253,0.0017599157273068032,1.026175665888803,0.479462200279632,0.038154389600109875,0.0007447607895607112,0.025392587273972613,0.02729030577990491,0.1593505170182156,0.0005463817347273726,397.8318635475891
0.16341945431856597,0.12073442349048015,0.12233596310541134,0.0017864451473157232,1.026705918049778,0.4829376939619206,0.03843096059972032,0.0007766372491525711,0.02588853185515683,0.02786821216283117,0.16089913565696004,0.00056591701887261,387.60196546110757
0.16504995385713733,0.12159796678068832,0.12324309287318884,0.001813036604649434,1.0272414872682432,0.4863918671227533,0.03870583496614126,0.000809574218235657,0.026388604008661446,0.02845301773513061,0.16244569556827737,0.0005858775435478853,377.73906798435354
0.16668045339570872,0.12245621442190156,0.12414562300910525,0.00183968818666401,1.027782373544199,0.48982485768760625,0.038979023675133354,0.0008435981915774814,0.02689277167532319,0.029044761861263063,0.1639901572513521,0.0006062636981868937,368.2263199943878
0.16831095293428008,0.1233092006353576,0.1250435903031569,0.0018663980184585435,1.0283285768776453,0.4932368025414304,0.039250537619654885,0.0008787361835151153,0.02740100208751975,0.02964348467227015,0.16553248046084415,0.0006270755753203006,359.0478057119647
0.16994145247285145,0.12415695938444601,0.12593703123092062,0.001893164262217648,1.0288800972685825,0.49662783753778406,0.039520387610588535,0.0009150157390676485,0.02791326175315244,0.030249227082152833,0.16707262418826263,0.0006483129630887427,350.188484113442
0.17157195201142283,0.12499952437696879,0.1268259819564088,0.0019199851165651275,1.02943693471701,0.49999809750787516,0.039788584377460905,0.0009524649453944269,0.028429516439183268,0.030862030804767644,0.16861054664279831,0.0006699753377520345,341.6341328138422
0.1732024515499942,0.12583692906737762,0.12771047833489552,0.0019468588159286377,1.029999089222928,0.5033477162695105,0.040055138569154713,0.0009911124436117946,0.028949731154711805,0.03148193837125971,0.1701462052315943,0.0006920618561966078,333.3712960517532
0.17483295108856559,0.1266692066589895,0.12859055591571505,0.0019737836299151532,1.0305665607863368,0.506676826635958,0.04032006075461401,0.0010309874409818076,0.02947387013357669,0.03210899314805445,0.17167955653943393,0.000714571348443225,325.3872364404361
0.17646345062713695,0.12749639010617939,0.12946624994503111,0.0020007578626970207,1.031139349407236,0.5099855604247175,0.04058336142354214,0.00107211972348689,0.030001896816465496,0.032743239355428624,0.17321055630782292,0.0007375023101570145,317.66989017985503
0.17809395016570834,0.12831851211655138,0.13033759536857925,0.002027779852408459,1.0317174550856258,0.5132740484662055,0.04084505098709283,0.001114539668805168,0.03053377383251657,0.03338472208668462,0.17473915941344279,0.0007608528951619082,310.2078254516468
0.1797244497042797,0.1291356051530878,0.13120462683438114,0.002054847970552284,1.0323008778215061,0.5165424206123512,0.04110513977855431,0.0011582782597016827,0.031069462980395247,0.03403348732794926,0.17626531984595054,0.0007846209079615698,302.9902037437342
0.18135494924285106,0.12994770143627726,0.13206737869543217,0.0020819606214167205,1.0328896176148772,0.519790805745109,0.04136363805402663,0.0012033670978517346,0.03160892520882651,0.03468958197862486,0.17778899068509982,0.0008088037962689223,296.0067438735387
0.18298544878142245,0.13075483294622087,0.13292588501236158,0.0021091162415020764,1.0334836744657385,0.5230193317848835,0.041620555993092126,0.0012498384181130358,0.03215212059656486,0.03535305387251624,0.17931012407715538,0.0008333986435464,289.247688498889
0.1846159483199938,0.13155703142471822,0.13378017955606689,0.0021363132989571827,1.0340830483740906,0.5262281256988729,0.04187590369947943,0.001297725103264344,0.03269900833178189,0.03602395179966162,0.18082867121057403,0.0008584021615590685,282.70377292392345
0.1862464478585652,0.13235432837733202,0.13463029581032132,0.00216355029302535,1.0346877393399332,0.5294173135093281,0.042129691201720616,0.001347060699229125,0.03324954669085068,0.03670232552889701,0.1823445822909216,0.0008838106829427733,276.36619602379017
0.18787694739713656,0.13314675507543242,0.13547626697435566,0.002190825753499733,1.0352977473632665,0.5325870203017297,0.04238192845380195,0.0013978794308034982,0.03380369301650543,0.037388225831182446,0.18385780651499525,0.0009096201537894902,270.2265931268903
0.18950744693570795,0.133934342558221,0.13631812596541415,0.002218138240187915,1.0359130724440901,0.535737370232884,0.04263262533580816,0.001450216217908879,0.03436140369535377,0.03808170450372303,0.18536829204411895,0.000935826126252076,264.27701070697606
0.1911379464742793,0.13471712163473495,0.13715590542128558,0.0022454863423855753,1.0365337145824045,0.5388684865389398,0.04288179165456037,0.0015041066923905792,0.03492263413471804,0.03878281439491697,0.18687598597657765,0.0009624237511706244,258.5098827497333
0.19276844601285067,0.13549512288583102,0.1379896377028088,0.0022728686783590594,1.0371596737782094,0.5419804915433241,0.0431294371442476,0.001559587215384764,0.03548733873878069,0.039491609430165844,0.18838083431915437,0.0009894077707226587,252.9180086696695
0.19439894555142206,0.1362683766661501,0.1388193548963535,0.0023002838948367036,1.0377909500315048,0.5450735066646004,0.043375571467052156,0.0016166948952772851,0.03605547088400804,0.04020814463858392,0.18988278195773317,0.0010167725110994,247.49453266331042
0.19602944508999343,0.13703691310606236,0.1396450888162767,0.0023277306665087875,1.0384275433422907,0.5481476524242495,0.04362020421376873,0.0016754676062790228,0.036626982893825044,0.04093247618064442,0.19138177262692768,0.0010445118752103728,242.23292439397616
0.19765994462856482,0.13780076211359318,0.1404668710073548,0.002355207695535929,1.0390694537105674,0.5512030484543727,0.04386334490441746,0.0017359440076437109,0.03720182601251274,0.041664661376803615,0.19287774887869452,0.0010726193354186246,237.12696091185072
0.19929044416713618,0.13855995337633012,0.14128473274719167,0.002382713711065808,1.0397166811363343,0.5542398135053205,0.044105002988850985,0.0017981635635554915,0.037779950378298316,0.04240475873714519,0.19437065204988718,0.0011010879263088464,232.17070972076277
0.20092094370570754,0.1393145163633112,0.1420987050486032,0.0024102474687580622,1.040369225619592,0.5572580654532449,0.04434518784735544,0.001862166563714936,0.038361304995606804,0.043152827992090345,0.19586042222870553,0.0011299102374907068,227.35851291011235
0.20255144324427893,0.14006448032689472,0.1429088186619785,0.002437807750317222,1.0410270871603404,0.5602579213075789,0.04458390879124565,0.0019279941446536258,0.03894583770644109,0.0439089301242199,0.1973469982199909,0.0011590784064397209,222.68497227680785
0.2041819427828503,0.1408098743046104,0.1437151040776173,0.00246539336303352,1.0416902657585791,0.5632394972184416,0.044821175063454406,0.0019956883118091165,0.0395334951608561,0.044673127401258984,0.19883031750931773,0.0011885841113779864,218.1449353679272
0.20581244232142168,0.14155072712099254,0.14451759152804536,0.0024930031393314944,1.0423587614143086,0.5662029084839701,0.045056995839115946,0.0020652919623937505,0.04012422278649081,0.04544548341027688,0.200310316225827,0.0012184185641971595,213.733482380191
0.20744294185999304,0.14228706738939564,0.14531631099030648,0.002520635936326194,1.0430325741275284,0.5691482695575826,0.04529138022614388,0.0021368489090925163,0.04071796475711971,0.046226063093156834,0.20178692910374474,0.0012485725034260113,209.4459138572397
0.20907344139856443,0.1430189235137917,0.1461112921882325,0.0025482906353868975,1.0437117038982389,0.5720756940551668,0.0455243372658033,0.002210403904627204,0.04131466396018412,0.04701493278339557,0.2032600894425271,0.001279036187244979,205.27773913020388
0.2107039409371358,0.14374632369055027,0.14690256459469106,0.0025759661417081975,1.04439615072644,0.5749852947622011,0.04575587593327739,0.002286002667225895,0.041914261963260764,0.0478121602442924,0.20472972906556772,0.001309799386550088,201.22466545117976
0.21233444047570715,0.14446929591020116,0.14769015743381134,0.002603661383888324,1.0450859146121316,0.5778771836408046,0.04598600513822851,0.0023636919070392903,0.04251669897942354,0.04861781470859514,0.20619577827740204,0.0013408513780686757,197.28258777299916
0.21396494001427854,0.14518786795917998,0.14847409968318842,0.0026313753135146028,1.045780995555314,0.5807514718367199,0.04621473372535381,0.0024435193535474317,0.04312191383145158,0.04943196691967083,0.20765816581933777,0.0013721809375293339,193.447579132155
0.2155954395528499,0.14590206742155645,0.14925442007606568,0.0026591069047558922,1.0464813935559865,0.5836082696862258,0.04644207047493539,0.002525533784002882,0.04372984391483429,0.0502546891742739,0.20911681882343727,0.0014037763328885182,189.7158815949345
0.2172259390914213,0.14661192168074655,0.15003114710349685,0.0026868551539619284,1.0471871086141498,0.5864476867229862,0.04666802410338527,0.0026097850529591795,0.0443404251595219,0.05108605536699012,0.21057166276477446,0.0014356253176162862,186.08389772972882
0.21885643862999266,0.14731745792120726,0.15080430901648606,0.002714619079269399,1.0478981407298038,0.589269831684829,0.04689260326378486,0.002696324122935943,0.044953591990366075,0.05192614103643697,0.2120226214118816,0.001467715124043624,182.54818257120107
0.22048693816856405,0.14801870313011578,0.15157393382810827,0.0027423977202147023,1.0486144899029481,0.5920748125204631,0.047115816546419456,0.002785203096275121,0.045569277286193435,0.05277502341330718,0.2134696167753,0.0015000324567738606,179.10543604445598
0.2221174377071354,0.1487156840990316,0.15234004931560835,0.0027701901373532096,1.0493361561335832,0.5948627363961264,0.04733767247930732,0.0028764752482460724,0.04618741233745051,0.05363278147034771,0.21491256905414002,0.001532563486160657,175.7524958196483
0.22374793724570677,0.1494084274255432,0.15310268302248012,0.002797995411884967,1.0500631394217088,0.5976337097021728,0.04755817952872381,0.0029701950614604237,0.046807926802355904,0.054499495974370475,0.2163513965805534,0.0015652938418550947,172.48633056957024
0.22537843678427816,0.15009695951489863,0.1538618622605258,0.0028258126452867143,1.050795439767325,0.6003878380595945,0.04777734609972042,0.003066418261661526,0.04743074866149122,0.055375249540399595,0.21778601576201173,0.0015982086064243724,169.30403360469242
0.22700893632284952,0.1507813065816203,0.154617614111895,0.0028536409589501035,1.0515330571704316,0.6031252263264812,0.04799518053663881,0.0031652018549567437,0.0480558041707589,0.05626012668806162,0.21921634102128176,0.0016312923090446713,166.20281686193152
0.2286394358614209,0.15146149465110437,0.1553699654311043,0.002881479493826018,1.0522759916310287,0.6058459786044175,0.04821169112361985,0.0032666041665657523,0.048683017812630375,0.05715421390033942,0.22064228473397926,0.00166452891927072,163.18000522506242
0.23026993539999227,0.15213754956120473,0.1561189428470378,0.0029093274100749065,1.0530242431491166,0.6085501982448189,0.048426886085107895,0.003370684881161462,0.04931231224560361,0.05805759968480838,0.2220637571635759,0.0016979018408846418,160.23303115622403
0.23190043493856363,0.15280949696380156,0.1568645727649278,0.0029371838867229857,1.053777811724695,0.6112379878552062,0.04864077358634998,0.003477505084886041,0.04994360825178457,0.058970374637490997,0.2234806663937276,0.0017313939058266436,157.35942961937718
0.23353093447713502,0.15347736232635545,0.1576068813683173,0.002965048121324277,1.054536697357764,0.6139094493054218,0.048853361733890606,0.003587127309128662,0.05057682468250123,0.05989263150946585,0.22489291825778157,0.001764987368210152,154.55683327787602
0.23516143401570638,0.15414117093344584,0.15834589462100307,0.0029929193296283074,1.0553009000483233,0.6165646837337834,0.04906465857606137,0.0036996155761578765,0.051211878401853955,0.06082446527638263,0.22630041626531303,0.001798663898423983,151.82296794952615
0.23679193355427777,0.15480094788829551,0.1590816382689605,0.0030207967452534346,1.0560704197963735,0.6192037915531821,0.049274672103466255,0.0038150354467069154,0.05184868422809961,0.061765973211040034,0.2277030615255307,0.001832404577324172,149.15564830361484
0.23842243309284913,0.15545671811427988,0.15981413784224996,0.0030486796193656732,1.0568452566019142,0.6218268724571195,0.04948341024946206,0.003933454069616875,0.05248715487276016,0.06271725495919664,0.22910075266738028,0.0018661898905180726,146.5527737854392
0.24005293263142052,0.15610850635642232,0.16054341865690502,0.003076567220362931,1.0576254104649454,0.6244340254256893,0.04969088089063435,0.004054940233649509,0.05312720087734039,0.06367841261879499,0.2304933857561652,0.0018999997227433765,144.012324754814
0.24168343216999189,0.15675633718287513,0.1612695058168028,0.00310445883356458,1.0584108813854671,0.6270253487315005,0.0498970918472689,0.004179564421588603,0.05376873054753088,0.06464955082279074,0.23188085420648874,0.0019338133523446868,141.53235882593293
0.24331393170856325,0.1574002349863864,0.16199242421551652,0.0031323537609062547,1.0592016693634794,0.6296009399455456,0.05010205088381856,0.004307398866757142,0.05441164988476512,0.06563077682579373,0.23326304869131143,0.0019676094458503115,139.1110073967824
0.24494443124713464,0.1580402239857528,0.16271219853815017,0.0031602513206397875,1.0599977743989824,0.6321608959430112,0.050305765709365756,0.004438517612085818,0.05505586251499059,0.06662220059474032,0.23463985704690196,0.002001366052651937,136.74647235707383
0.246574930785706,0.158676328227259,0.16342885326315634,0.0031881508470382233,1.0607991964919756,0.634705312909036,0.050508243978080625,0.004572996571877675,0.05570126961450447,0.06762393490383176,0.23601116417344428,0.0020350605997898684,134.43702296437104
0.2482054303242774,0.15930857158610268,0.16414241266413626,0.003216051690105778,1.0616059356424596,0.6372342863444107,0.05070949328967461,0.00471091359642403,0.056347769832694454,0.0686360954339918,0.23737685193104752,0.002068669886846515,132.1809928787526
0.24983592986284875,0.15993697776780702,0.16485290081162318,0.0032439532152927133,1.0624179918504342,0.6397479110712281,0.050909521189850114,0.004852348539637161,0.05699525921151417,0.06965880087711215,0.23873679903088707,0.0021021700809508263,129.9767773469631
0.2514664294014201,0.16056157030961918,0.165560341574849,0.0032718548032150095,1.0632353651158994,0.6422462812384767,0.05110833517074559,0.004997383329877415,0.05764363110151114,0.07069217304537621,0.24009088092118605,0.002135536711896379,127.82283052757974
0.2530969289399915,0.1611823725818957,0.1662647586234939,0.00329975584937876,1.064058055438855,0.6447294903275828,0.05130594267137656,0.005146102044164725,0.05829277607421202,0.07173633698597054,0.24143896966772374,0.002168744667375839,125.71766294925445
0.2547274284785629,0.16179940778947477,0.1669661754294196,0.0033276557639092073,1.0648860628193013,0.6471976311578991,0.05150235107807245,0.005298590985978669,0.05894258183065654,0.07279142110151902,0.24278093382853716,0.0022017681883345092,123.65983909458379
0.25635792801713425,0.16241269897303598,0.16766461526838652,0.0033555539712843687,1.0657193872572381,0.6496507958921439,0.05169756772490934,0.0054549387668657206,0.05959293310585586,0.07385755727659642,0.2441166383224541,0.0022345808644457146,121.64797510262665
0.2579884275557056,0.16302226901044675,0.1683601012217545,0.003383449910073127,1.0665580287526655,0.652089076041787,0.051891599894138614,0.005615236392089158,0.06024371156893537,0.07493488101070928,0.24544594429107067,0.0022671556297107517,119.68073658351322
0.259618927094277,0.1636281406180964,0.16905265617816784,0.0034113430326777635,1.0674019873055836,0.6545125624723857,0.052084454816611565,0.005779577350574115,0.06089479571870367,0.07602353155815714,0.24676870895375627,0.0022994647581861555,117.75683653899749
0.2612494266328484,0.16423033635221784,0.1697423028352246,0.0034392328050808166,1.0682512629159922,0.6569213454088714,0.05227613967220012,0.005948057709420087,0.06154606077437049,0.07712365207522325,0.24808478545523602,0.0023314798598410478,115.87503338317315
0.26287992617141975,0.16482887861019618,0.17042906370112948,0.0034671187065962008,1.069105855583891,0.6593155144407847,0.0524666615902134,0.006120776213273838,0.06219737856111477,0.0782353897751768,0.24939402270526606,0.0023631718765473072,114.03412905792696
0.2645104257099911,0.16542378963186624,0.17111296109633276,0.00349500022962456,1.0699657653092807,0.661695158527465,0.05265602764981068,0.006297834388878642,0.06284861739018203,0.07935889609160804,0.2506962652098791,0.0023945110782053807,112.23296723802692
0.2661409252485625,0.16601509150079663,0.17179401715515208,0.003522876879412695,1.0708309920921608,0.6640603660031865,0.052844244880410174,0.00647933665514087,0.06349964193316392,0.08049432685065992,0.2519913528936339,0.0024254670590084485,110.47043162105011
0.26777142478713384,0.166602806145563,0.1724722538273809,0.0035507481738171055,1.0717015359325317,0.666411224582252,0.053031320262094304,0.006665390439082063,0.06415031309008601,0.08164184245276476,0.2532791209122576,0.002456008733847784,108.74544429763593
0.26940192432570526,0.16718695534100866,0.17314769287988063,0.0035786136430714746,1.072577396830393,0.6687478213640347,0.05321726072601096,0.0068561062980748155,0.0648004878509002,0.08280160806454677,0.25455939945501954,0.0024861043348620607,107.05696419782151
0.2710324238642766,0.16776756070949378,0.17382035589815872,0.003606472829558113,1.0734585747857448,0.6710702428379751,0.053402073154771156,0.007051598048793444,0.06545001914994439,0.08397379382160511,0.25583201353611784,0.0025157214081334214,105.40398560946028
0.272662923402848,0.1683446437221326,0.1744902642879314,0.0036343252875832206,1.0743450697985875,0.6733785748885304,0.05358576438284282,0.007251982903346418,0.06609875571289657,0.08515857504295395,0.25709678277430187,0.002544826810533105,103.78553676496097
0.27429342294141934,0.1689182257000199,0.175157439276673,0.0036621705831559933,1.0752368818689204,0.6756729028000796,0.053768341196941204,0.007457381613097125,0.06674654189571047,0.08635613245796227,0.2583535211598837,0.002573386706719425,102.20067849280139
0.2759239224799907,0.1694883278154454,0.17582190191514974,0.00369000829377142,1.0761340109967439,0.6779533112617816,0.05394981033641543,0.0076679186207230824,0.06739321751497672,0.08756665244671102,0.2596020368082206,0.002601366566290926,100.64850293047459
0.2775544220185621,0.17005497109309697,0.17648367307894006,0.003717838008196751,1.077036457182058,0.6802198843723879,0.05413017849363151,0.007883722221111522,0.06803861766910481,0.08879032729476517,0.26084213169866716,0.002628731161097524,99.12813229571782
0.2791849215571335,0.17061817641125296,0.1771427734699403,0.003745659326261579,1.0779442204248628,0.6824727056450118,0.05430945231435185,0.008104924731742298,0.06868257254966875,0.09002735546344955,0.2620736013979065,0.002655444562712433,97.63871771305342
0.28081542109570484,0.17117796450296358,0.17779922361785747,0.0037734718586514863,1.078857300725158,0.6847118580118543,0.0544876383981113,0.00833166267326732,0.06932490724220051,0.09127794187681557,0.2632962347664708,0.0026814701400677374,96.1794380928374
0.2824459206342762,0.17173435595722075,0.17845304388168692,0.003801275226705136,1.0797756980829438,0.686937423828883,0.05466474329858953,0.008564076961060535,0.0699654415156506,0.09254229822659764,0.2645098136471511,0.0027067705572563776,94.7494990601724
0.28407642017284757,0.172287371220118,0.1791042544511775,0.0038290690622148245,1.0806994124982203,0.689149484880472,0.05484077352398026,0.008802313108583579,0.07060398959966359,0.09382064329657722,0.2657141125338727,0.00273130777150343,93.34813193118589
0.285706919711419,0.1728370305959992,0.17975287534828283,0.0038568530072304037,1.0816284439709871,0.6913481223839968,0.05501573553735685,0.00904652144349224,0.07124035994873681,0.0951132033079122,0.26690889821948016,0.0027550430313094646,91.97459273431625
0.28733741924999034,0.17338335424859655,0.18039892642859887,0.0038846267138664932,1.0825627925012447,0.6935334169943862,0.05518963575703463,0.009296857337496509,0.07187435499224232,0.09642021228713671,0.2680939294207206,0.002777936874768833,90.6281612743781
0.2889679187885617,0.17392636220215846,0.1810424273827889,0.003912389844112977,1.0835024580889927,0.6957054488086338,0.05536248055692981,0.009553481451085486,0.0725057708691935,0.09774191245870671,0.2692689563785501,0.0027999491280657177,89.30814023730132
0.29059841832713307,0.17446607434256708,0.18168339773799508,0.0039401420696487015,1.0844474407342315,0.6978642973702683,0.055534276266915296,0.009816559994337603,0.07313439714652886,0.09907855466415325,0.2704337204316963,0.002821038904150753,88.01385433355253
0.2922289178657045,0.17500251041844556,0.18232185685923735,0.003967883071658323,1.0853977404369606,0.7000100416737822,0.05570502917317305,0.01008626500515891,0.07376001651956235,0.10043039881011581,0.27158795356120335,0.0028411646016010704,86.74464947835796
0.29385941740427585,0.17553569004225456,0.18295782395079888,0.003995612540652238,1.0863533571971804,0.7021427601690182,0.055874745518543205,0.01036277464642875,0.07438240449311394,0.10179771434776298,0.27273137790344903,0.0028602839036665872,85.4998920069454
0.2954899169428472,0.17606563269137984,0.18359131805759965,0.004023330176289594,1.0873142910148907,0.7042625307655194,0.056043431502870215,0.010646273523685322,0.0750013290416801,0.10318078078637184,0.27386370522886033,0.0028783537775053758,84.27896792312113
0.29712041648141857,0.17659235770920903,0.18422235806655726,0.004051035687204285,1.0882805418900916,0.7063694308368361,0.05621109328334558,0.010936953025155122,0.07561655024683177,0.10457988824413192,0.27498463638325643,0.0028953304736109254,83.08128217958631
0.29875091601998993,0.17711588430619882,0.18485096270793477,0.004078728790833867,1.089252109822783,0.7084635372247953,0.05637773697484758,0.011235011686123992,0.07622781990983529,0.10599533803957603,0.2760938606884175,0.002911169525434151,81.9062579884833
0.30038141555856135,0.17763623156093264,0.18547715055667724,0.004106409213251424,1.090228994812965,0.7105449262437306,0.05654336865027795,0.01154065557986503,0.07683488113727202,0.10742744332741531,0.27719105529809585,0.0029258257492029436,80.7533361607399
0.3020119150971327,0.17815341842116827,0.18610094003373492,0.004134076689000226,1.0912111968606377,0.7126136736846731,0.05670799434089531,0.011854098737584208,0.07743746789718785,0.10887652978298035,0.27827588450526547,0.0029392532439421093,79.62197447285835
0.30364241463570407,0.17866746370487663,0.18672234940737586,0.004161730960931251,1.0921987159658009,0.7146698548195065,0.05687162003664583,0.012175563600123632,0.07803530454302503,0.11034293633995622,0.2793479989959209,0.0029514053916965,78.51164705986236
0.30527291417427543,0.17917838610127013,0.1873413967944851,0.004189371780043409,1.0931915521284545,0.7167135444050805,0.057034251686490595,0.012505281504476704,0.07862810530227231,0.11182701598664208,0.2804070350441877,0.0029622348579601645,77.42184383318661
0.3069034137128468,0.17968620417182274,0.18795810016185324,0.004216998905326513,1.0941897053485987,0.718744816687291,0.05719589519873027,0.01284349320852928,0.0792155737264121,0.11332913662659432,0.28145261364288676,0.0029716935923143045,76.35206992235209
0.3085339132514182,0.18019093635128003,0.1885724773274526,0.004244612103606894,1.0951931756262336,0.7207637454051201,0.05735655644132662,0.013190449457848226,0.07979740209833333,0.11484968201021815,0.28248433956298064,0.002979732829276884,75.30184513933344
0.3101644127899896,0.1806926009486605,0.18918454596170234,0.004272211149395656,1.096201962961359,0.722770403794642,0.05751624124222123,0.01354641159880619,0.08037327079291333,0.11638905274468983,0.2835018003345187,0.0029863030893666543,74.27070346457828
0.31179491232856094,0.18119121614824774,0.18979432358872167,0.004299795824739491,1.097216067353975,0.7247648645929909,0.05767495538965135,0.013911652242864723,0.08094284758593673,0.11794766739051996,0.28450456514076666,0.0029913541803844044,73.25819255369193
0.3134254118671323,0.18168680001057358,0.1904018275875723,0.004327365919074041,1.0982354888040815,0.7267472000422943,0.05783270463246282,0.014286455987451029,0.08150578690590785,0.11952596365414098,0.2854921836161331,0.0029948351989142405,72.26387326385144
0.31505591140570366,0.18217937047339233,0.1910070751934889,0.004354921229079748,1.0992602273116785,0.7287174818935693,0.05798949468042015,0.014671120199568751,0.0820617290226059,0.12112439968713468,0.2864641845372749,0.002996694532047641,71.28731919905967
0.3166864109442751,0.18266894535264652,0.19161008349909947,0.004382461558540164,1.1002902828767662,0.7306757814105861,0.058145331204514,0.015065955869097281,0.08261029916542023,0.12274345550414198,0.28742007439533557,0.0029968798593331004,70.32811627339385
0.31831691048284644,0.18315554234342357,0.19221086945563381,0.004409986718202653,1.1013256554993445,0.7326221693736943,0.05830021983726561,0.015471288539675764,0.08315110656355865,0.12438363453314814,0.28835933583561785,0.002995338154954098,69.38586229144701
0.3199474100214178,0.1836391790209043,0.19280944987412188,0.004437496525641501,1.1023663451794132,0.7345567160836172,0.05845416617302881,0.01588745932616206,0.08368374339913028,0.12604546531375915,0.2892814259490752,0.0029920156901381703,68.46016654519825
0.32157790955998916,0.1841198728413022,0.19340584142658027,0.004464990805123295,1.1034123519169725,0.7364794913652088,0.05860717576828892,0.016314826028929724,0.08420778366282858,0.12772950336132105,0.29018577439776155,0.0029868580357998165,67.5506494265877
0.3232084090985606,0.18459764114279548,0.19400006064718994,0.0044924693874746876,1.1044636757120225,0.7383905645711819,0.05875925414195946,0.01675376435675476,0.08472278190045422,0.1294363332173573,0.29107178135376544,0.002979810065419991,66.65694205510492
0.32483890863713194,0.1850725011464493,0.194592123933461,0.004519932109952311,1.1055203165645628,0.7402900045857972,0.058910406775675744,0.017204669271787657,0.08522827183677077,0.13116657070987126,0.2919388152280727,0.0029708159581648998,65.77868591973673
0.3264694081757033,0.18554446995713103,0.19518204754738933,0.004547378816115007,1.106582274474594,0.7421778798285241,0.05906063911408615,0.017667956472159643,0.08572376486113559,0.13292086545068701,0.2927862101621857,0.002959819202246829,64.91553253464807
0.32809990771427466,0.1860135645644166,0.19576984761660113,0.004574809355698165,1.1076495494421155,0.7440542582576664,0.059209956565140644,0.01814406403019501,0.08620874835692217,0.13469990360128328,0.29361326325103604,0.002946762598529688,64.06714310800366
0.329730407252846,0.186479801843489,0.19635554013548837,0.004602223584490254,1.1087221414671278,0.745919207373956,0.05935836450037683,0.01863345420707625,0.08668268385387765,0.13650441094366236,0.29441923146064636,0.0029315882643819857,63.23318822336387
0.33136090679141744,0.18694319855602864,0.1969391409663332,0.004629621364211425,1.1098000505496304,0.7477727942241146,0.05950586825520326,0.019136615468229926,0.0871450049791366,0.13833515629885965,0.2952033281979331,0.0029142376377799067,62.41334753311709
0.3329914063299888,0.187403771351096,0.1975206658404233,0.004657002562394232,1.1108832766896237,0.749615085404384,0.059652473129180504,0.0196540647277918,0.08759511517852155,0.1401929553429551,0.2959647194827815,0.0028946514816631397,61.607309463434966
0.33462190586856017,0.18786153676600637,0.1981001303591565,0.004684367052266353,1.1119718198871076,0.7514461470640255,0.0597981843862995,0.02018634985542321,0.08803238517484778,0.14207867487917816,0.29670251966380023,0.0028727698885461363,60.81477093026296
0.3362524054071315,0.18831651122719664,0.198677549995136,0.004711714712635351,1.113065680142082,0.7532660449087866,0.0599430072552575,0.02073405248467913,0.0884561501240203,0.1439932376352415,0.29741578660861345,0.0028485322853874107,60.03543706587991
0.3378829049457029,0.18876871105108445,0.19925294009325553,0.004739045427775378,1.1141648574545469,0.7550748442043378,0.060086946929731565,0.021297791169319298,0.08886570642252091,0.14593762766784754,0.29810351628674375,0.0028218774387195073,59.26902095558377
0.3395134044842743,0.18921815244492005,0.19982631587177527,0.004766359087315855,1.1152693518245025,0.7568726097796802,0.06023000856864966,0.021878224942719265,0.08926030811111679,0.14791289647194145,0.29876463664750685,0.002792743460042253,58.51524338407939
0.34114390402284567,0.1896648515076301,0.2003976924233877,0.004793655586132015,1.1163791632519486,0.7586594060305204,0.0603721972964593,0.022476057346285768,0.08963916280887468,0.14992016991147578,0.29939800067614797,0.002761067811481854,57.77383259116654
0.34277440356141703,0.1901088242306545,0.20096708471627478,0.00482093482423739,1.117494291736885,0.760435296922618,0.0605135182033939,0.0230920410060338,0.09000142709831224,0.15196065611214568,0.3000023784877584,0.0027267873117184285,57.044524036342025
0.3444049030999884,0.19055008649877547,0.20153450759515487,0.004848196706678077,1.1186147372793125,0.7622003459951019,0.06065397634573669,0.02372698285292705,0.09034620126607225,0.15403565448598922,0.3005764482890705,0.0026898381421844946,56.327060171949896
0.3460354026385598,0.1909886540909395,0.20209997578232095,0.004875441143428857,1.1197404998792302,0.763954616363758,0.06079357674608232,0.024381750103124662,0.09067252328296552,0.15614656609456598,0.3011187860014143,0.002650155853536989,55.62119022452931
0.34766590217713117,0.19142454268107204,0.2026635038786695,0.004902668049291095,1.1208715795366386,0.7656981707242881,0.06093232439359622,0.025057277140113982,0.09097936188139041,0.15829490560379378,0.30162785329175157,0.00260767537240527,54.92666998402564
0.34929640171570253,0.19185776783888475,0.20322510636472027,0.004929877343792395,1.1220079762515374,0.767431071355539,0.06107022424427154,0.025754573473450722,0.09126560855539582,0.1604823151423568,0.30210198369986885,0.002562331008417633,54.243261600546006
0.3509269012542739,0.19228834503067635,0.20378479760162738,0.004957068951087989,1.1231496900239268,0.7691533801227054,0.06120728122118406,0.02647473299065078,0.09153006826683067,0.16271058045084463,0.3025393664745642,0.002514056461508781,53.570733388354114
0.35255740079284525,0.1927162896201257,0.2043425918321809,0.004984242799863815,1.1242967208538068,0.7708651584805029,0.061343500214744655,0.027218944772657645,0.09177144858714367,0.16498164980584248,0.3029380276346033,0.0024627848295107075,52.90885963681431
0.35418790033141667,0.19314161686907813,0.2048985031817999,0.005011398823241258,1.1254490687411776,0.7725664674763125,0.06147888608294957,0.027988505813355543,0.09198834693435115,0.16729765632953603,0.3032958076438762,0.0024084486160293995,52.25742042800578
0.35581839986998803,0.1935643419383251,0.20545254565951707,0.005038536958683575,1.1266067336860388,0.7742573677533005,0.06161344365162861,0.02878483607555814,0.09217923547272976,0.1696609444614704,0.3036103349241092,0.0023509797386097706,51.616201460742026
0.3574488994085594,0.19398447988837692,0.20600473315895423,0.0050656571479038865,1.1277697156883904,0.7759379195535077,0.06174717771469109,0.029609496437911918,0.09234244312078303,0.17207410158972766,0.30387899420786396,0.0022903095371911574,50.984993880741534
0.35907939894713076,0.19440204568022856,0.20655507945928953,0.005092759336774797,1.1289380147482326,0.7776081827209143,0.06188009303436963,0.03046421025088246,0.09247613394930009,0.17453999613521956,0.3040988884381199,0.002226368782855777,50.36359411670675
0.3607098984857021,0.19481705417611908,0.207103598226216,0.005119843475239552,1.1301116308655654,0.7792682167044763,0.06201219434146185,0.03135088944244266,0.0925782810288748,0.17706182378605123,0.3042667925174793,0.00215908768687242,49.75180372208011
0.36234039802427354,0.19522952014028414,0.20765030301289192,0.005146909517224758,1.131290564040389,0.7809180805611365,0.06214348633556992,0.0322716664203942,0.09264663447994143,0.1796431641348877,0.3043790966540597,0.0020883959100376696,49.149429222253985
0.3639708975628449,0.19563945823970205,0.20819520726088256,0.005173957420554589,1.132474814272703,0.7825578329588082,0.06227397368533803,0.03322893344627761,0.09267868205035698,0.18228805075011803,0.30443173627326864,0.002014222572316954,48.55628196702388
0.36560139710141626,0.19604688304483334,0.20873832430109387,0.005200987146866501,1.1336643815625074,0.7841875321793333,0.06240366102868782,0.034225391763619974,0.09267159993777027,0.18500105881756454,0.3044201043587139,0.001936496262787577,47.97217798808032
0.3672318966399876,0.1964518090303541,0.20927966735469813,0.005227998661528406,1.1348592659098025,0.7858072361214165,0.0625325529730518,0.03526411364174864,0.09262219069553367,0.18778741608997299,0.30433894048500215,0.0018551450498860045,47.39693786134607
0.368862396178559,0.19685425057588277,0.20981924953405143,0.005254991933557289,1.1360594673145883,0.7874170023035311,0.06266065409560466,0.03634862179127399,0.092526803766043,0.19065314524359148,0.30418218844311545,0.0017700964919615532,46.8303865739726
0.3704928957171304,0.1972542219667002,0.21035708384360263,0.00528196693553921,1.1372649857768644,0.7890168878668008,0.06278796894349252,0.037482992558107386,0.09238123223462452,0.19360524930411208,0.30394281079608465,0.0016812776481385941,46.27235339581776
0.37212339525570176,0.19765173739446437,0.21089318318079533,0.0053089236435507475,1.1384758212966313,0.7906069495778575,0.06291450203406045,0.03867199231457141,0.09218057638540011,0.19665195731182392,0.303612543195106,0.0015886150894893986,45.72267175523364
0.3737538947942731,0.19804681095791837,0.2114275603369613,0.005335862037081778,1.1396919738738887,0.7921872438316735,0.0630402578550777,0.03992126124601125,0.0919190598607066,0.19980305614782587,0.3031815625342455,0.001492034910519675,45.18117911900232
0.3753843943328445,0.19843945666359222,0.21196022799820638,0.0053627820989596104,1.1409134435086365,0.7937578266543689,0.06316524086496131,0.041237566559799634,0.0915897763971647,0.2030703487951888,0.30263802866983636,0.001391462740968862,44.64771687626257
0.3770148938714159,0.1988296884264988,0.2124911987462886,0.0053896838152744505,1.142140230200875,0.7953187537059953,0.0632894554929974,0.04262916043718804,0.09118433181793008,0.20646830371073435,0.3019674350288953,0.00128682375792714,44.12213022627776
0.37864539340998726,0.19921752007082372,0.21302048505948853,0.0054165671753061495,1.1433723339506041,0.7968700802832949,0.06341290613956094,0.044106301591254275,0.09069232241786386,0.21001500325275402,0.3011516601612282,0.001178042698271146,43.60426806990164
0.3802758929485586,0.19960296533060945,0.2135480993134727,0.005443432171452275,1.1446097547578236,0.7984118613224378,0.0635355971763334,0.045682043105284995,0.09010054706726964,0.21373357973253757,0.3001675316673501,0.0010650438714202872,43.09398290460409
0.38190639248713,0.19998603785043298,0.21407405378214844,0.00547027879915738,1.1458524926225337,0.7999441514017319,0.06365753294651857,0.04737347573796091,0.08939176384781637,0.21765448706139948,0.2989845545305248,0.0009477511724155589,42.591130722925406
0.38353689202570135,0.2003667511860785,0.21459836063851248,0.0054971070568435795,1.1471005475447345,0.801467004744314,0.06377871776505656,0.0492037995670244,0.08854261834895298,0.22181929484836166,0.2975611169977573,0.0008260880953227186,42.095570914232255
0.38516739156427277,0.20074511880520363,0.21512103195549134,0.005523916945842295,1.148353919524426,0.8029804752208145,0.06389915591883591,0.051206024038837006,0.08751994355739437,0.22628748095914852,0.29583769799907916,0.000699977746961568,41.6071661696543
0.3867978911028441,0.2011211540880002,0.2156420797067749,0.005550708470327226,1.1496126085616076,0.8044846163520007,0.06401885166690396,0.0534302150083258,0.08627351275516618,0.23114976748490534,0.29372353115670896,0.0005693428609631642,41.12578239008525
0.3884283906414155,0.20149487032784916,0.21616151576764242,0.0055774816372484715,1.15087661465628,0.8059794813113966,0.06413780924067533,0.05595965205757049,0.0847198821379426,0.23655792537467538,0.2910668001300433,0.00043410581215661356,40.651288597136464
0.39005889017998685,0.20186628073197055,0.21667935191578203,0.005604236456267872,1.152145937808443,0.8074651229278822,0.06425603284413868,0.05895476594753617,0.08269845329915929,0.24280602535261797,0.28757338767549284,0.00029418863128717127,40.1835568469364
0.3916893897185582,0.20223539842206692,0.2171955998321024,0.005630972939695413,1.1534205780180966,0.8089415936882677,0.06437352665406168,0.06282458038068355,0.07980003140215632,0.25064832012340227,0.2824889934177194,0.00014951302006724142,39.72246214667308
0.39331988925712963,0.20260223643496197,0.21771027110153773,0.005657691102426808,1.1547005352852406,0.8104089457398479,0.0644902948201942,0.07178344015889435,0.07181009695589985,0.2679243179685158,0.26797406022953013,3.6656185241406416e-10,39.26788237378088


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/data/fold_surface.csv <==
mu,q,pressure,fold_number,z,u,tau,temperature,gibbs,exit_face
0.015,0.00375,1.6785872904223336e-06,1,0.00015487389801664383,0.02317096830168241,0.012999397348626833,0.0010344591726248193,24.734541628597853,slow
0.015,0.00675,5.438622820968361e-06,1,0.00027881484667805357,0.023170972323299153,0.02339774364901184,0.0018619332794686174,13.747661446564479,slow
0.015,0.00975,1.1347250083254974e-05,1,0.0004028276326987671,0.02317097865046973,0.033794079989583704,0.002689247438792577,9.524411914988752,slow
0.015,0.012299999999999998,1.805891350527963e-05,1,0.0005083190363703755,0.02317098584436979,0.04262871583348098,0.003392285421279122,7.55596321570476,slow
0.015,0.01395,2.3228962359780426e-05,1,0.0005766276123878065,0.023170991390688143,0.04834386604204467,0.003847082624381916,6.666407866600562,slow
0.015,0.014775,2.605771766160014e-05,1,0.0006107985368710593,0.023170994427147148,0.05120097770345176,0.004074444346321133,6.296321637929785,slow
0.015,0.0154417373134017,2.8462544028062877e-05,1,0.0006384230973398554,0.023170997343166144,0.05350975626392442,0.004258171106523041,6.026210364809884,extremal
0.015,0.0154417373134017,2.8462544028062877e-05,2,0.014950009957799177,0.019413973182767143,0.8861764179694728,0.07051967868565555,-0.029624144009403924,extremal
0.015,0.016766949253606795,3.3557491964122114e-05,1,0.0006933545127962494,0.023171002579890142,0.05809801422760321,0.004623293074073158,5.553328687244303,extremal
0.015,0.016766949253606795,3.3557491964122114e-05,2,0.014460945151019899,0.0209296991224229,0.6410236743511,0.05101104320595348,0.2397213928622598,extremal
0.015,0.020889830845355985,5.2089626289822746e-05,1,0.0008644909140676069,0.023171022593960942,0.07236597548238448,0.005758701354844198,4.467275003746739,extremal
0.015,0.020889830845355985,5.2089626289822746e-05,2,0.013929830614283626,0.022145985518810526,0.4859020922034669,0.03866685991643783,0.5300274310367212,extremal
0.015,0.029724577113389966,0.00010546607031790025,1,0.0012327732238952783,0.023171080309167223,0.10289715240462448,0.008188295217638045,3.159717454054468,extremal
0.015,0.029724577113389966,0.00010546607031790025,2,0.01358691401581847,0.022764006518088617,0.4205824629216588,0.03346888897587289,0.7157819018189315,extremal
0.015,0.04739406964945792,0.000268120116802581,1,0.0019789756160903823,0.023171257340679707,0.1636994527503784,0.013026788543330442,2.020501740905825,extremal
0.015,0.04739406964945792,0.000268120116802581,2,0.013346817799372449,0.023036541042188465,0.4002647194389685,0.03185205432200124,0.8071229309092485,extremal
0.015,0.07389830845355985,0.0006518540826009164,1,0.00313931086151313,0.0231716845554349,0.2538578467242537,0.020201365574414844,1.35522993090758,extremal
0.015,0.07389830845355985,0.0006518540826009164,2,0.013068204476700068,0.023128365913842937,0.40876727111852834,0.03252866588634937,0.8356628753728745,extremal
0.015,0.10334746268033979,0.0012749144168475836,1,0.004536215586098588,0.023172411847503065,0.3516304594907985,0.027981862884817525,1.0397314475674837,extremal
0.015,0.10334746268033979,0.0012749144168475836,2,0.012631969071047446,0.023158178418135406,0.43504227009684704,0.034619563869916326,0.838542273927762,extremal
0.015,0.12985170148444172,0.0020126890526932493,1,0.005997622002694314,0.023173346412935506,0.4361000154061766,0.03470373656717236,0.8969074720142407,extremal
0.015,0.12985170148444172,0.0020126890526932493,2,0.011998597062480458,0.02316912110492743,0.4699699935168117,0.03739902378653329,0.831764307335182,extremal
0.015,0.14752119402050967,0.0025977074073045684,1,0.007241988781860671,0.02317417811994409,0.489373931781904,0.038943140131703004,0.8406628186269105,extremal
0.015,0.14752119402050967,0.0025977074073045684,2,0.011287128330319928,0.023173084056411643,0.499734192170538,0.039767583457988136,0.8231118099867609,extremal
0.015,0.15635594028854366,0.0029181671638244923,1,0.008115959344671044,0.023174696298891902,0.514486081708511,0.04094150152794514,0.8212046373692696,extremal
0.015,0.15635594028854366,0.0029181671638244923,2,0.010674175523638264,0.02317443943575774,0.5171051371024575,0.04114991933403418,0.8170175170830111,extremal
0.03,0.0075,6.714349161689334e-06,1,0.0006535633823774816,0.04765488910066792,0.02605724642444008,0.002073569785906627,11.739022239991563,slow
0.03,0.0135,2.1754491283873445e-05,1,0.0011771563440671417,0.04765503594876458,0.04689313597388493,0.003731637193662083,6.534574986379904,slow
0.03,0.0195,4.5389000333019896e-05,1,0.0017020312578370955,0.04765526695494831,0.06771198630011473,0.005388348663116978,4.537977638303307,slow
0.03,0.024599999999999997,7.223565402111851e-05,1,0.0021496238713609654,0.04765552977403403,0.08538886711443491,0.006795030143139651,3.6098337569113115,slow
0.03,0.0279,9.29158494391217e-05,1,0.002440140007741209,0.047655732571502483,0.09681507257260605,0.007704298682865416,3.191469036892678,slow
0.03,0.02955,0.00010423087064640057,1,0.002585702367518613,0.04765584367160633,0.10252420438971147,0.008158616957593188,3.0177134303409505,slow
0.03,0.03038714065615654,0.00011022016765150092,1,0.0026596381638640375,0.04765590252641914,0.10541969128979363,0.00838903248399614,2.9368684585241502,extremal
0.03,0.03038714065615654,0.00011022016765150092,2,0.031250862506431346,0.03839593566786663,1.0135888869915968,0.08065884081386256,-0.14470887410877653,extremal
0.03,0.03154856262462616,0.00011880659510503163,1,0.0027623117662562194,0.04765598696764868,0.10943553239947568,0.00870860296563491,2.831915110851383,extremal
0.03,0.03154856262462616,0.00011880659510503163,2,0.030497752379849582,0.041262304886848976,0.7613737999595062,0.060588201902107654,0.06639035184667669,extremal
0.03,0.03516187541542053,0.00014757930360379594,1,0.003082515156633205,0.04765627044839344,0.12191925718136211,0.009702026219252919,2.550421442741245,extremal
0.03,0.03516187541542053,0.00014757930360379594,2,0.029473661055070013,0.04400787571772128,0.5711600672334506,0.04545147399845147,0.3279138851680465,extremal
0.03,0.04290468853855133,0.00021973078246872606,1,0.0037732031077081056,0.04765698420061035,0.14861208752020516,0.011826174166023011,2.10976668712672,extremal
0.03,0.04290468853855133,0.00021973078246872606,2,0.028570497758919358,0.045821069044357406,0.46982190533856366,0.03738723930374247,0.5493999947028155,extremal
0.03,0.05839031478481293,0.0004069705922217951,1,0.005178858290585889,0.04765885670170197,0.20169601914515584,0.016050459224454555,1.5878456799170548,extremal
0.03,0.05839031478481293,0.0004069705922217951,2,0.027785373379927987,0.04690058981360009,0.42329231399363254,0.03368453207244664,0.7060895495801077,extremal
0.03,0.08161875415420533,0.0007951724369094204,1,0.007379018512991007,0.04766284227280867,0.2802582973370878,0.022302246681857846,1.192501392614375,extremal
0.03,0.08161875415420533,0.0007951724369094204,2,0.027005309653300707,0.04738056972519086,0.41862915339874907,0.033313449542893114,0.7798959350566557,extremal
0.03,0.10742813123130798,0.00137758192886622,1,0.010047450435978407,0.04766913612008355,0.36530335748636644,0.029069917536010476,0.9721782360042044,extremal
0.03,0.10742813123130798,0.00137758192886622,2,0.026006203411973534,0.04756896818827741,0.4381064777447543,0.034863405766828545,0.8044462771545131,extremal
0.03,0.1306565706007004,0.002037717169700835,1,0.01285916225414763,0.04767689945827143,0.4387004635032524,0.034910673651624126,0.8636455419495518,extremal
0.03,0.1306565706007004,0.002037717169700835,2,0.024674636199364424,0.04764599556503549,0.46793456676756434,0.0372370496723112,0.8079142175836316,extremal
0.03,0.146142196846962,0.0025493687502959254,1,0.015268578592823526,0.0476836573736677,0.48498635398975787,0.03859398778479286,0.819204365484306,extremal
0.03,0.146142196846962,0.0025493687502959254,2,0.023229496761516203,0.047675515540886025,0.4938841026889084,0.03930204812872251,0.8040035609588236,extremal
0.03,0.15388500997009277,0.002826662966605074,1,0.01696954850437913,0.047687816769650206,0.5068169166342995,0.0403312087624709,0.8036427585823994,extremal
0.03,0.15388500997009277,0.002826662966605074,2,0.02200332511409444,0.047685891817132946,0.5090617092783553,0.0405098436852298,0.799997638386115,extremal
0.05,0.0125,1.865096989358149e-05,1,0.0019335690245654512,0.08220673451636429,0.043683307956872516,0.003476207195970892,6.369544856887145,slow
0.05,0.022500000000000003,6.0429142455204026e-05,1,0.0034868596255853215,0.08220890790974482,0.07858086653415697,0.006253266670677788,3.561073815663944,slow
0.05,0.0325,0.00012608055648061084,1,0.005051422293001646,0.08221233914733672,0.11339347765666416,0.009023566241719246,2.4898279633801326,slow
0.05,0.041,0.00020065459450310704,1,0.0063943057037203635,0.08221626073249051,0.1428878978147669,0.011370657622614891,1.9957470076185413,slow
0.05,0.04650000000000001,0.00025809958177533805,1,0.007271473059133959,0.08221929925342965,0.161912673040042,0.012884601131772271,1.774749127287871,slow
0.05,0.04925,0.00028953019624000154,1,0.007712907194792484,0.08222096856239078,0.17140470445453865,0.01363995299157262,1.683446697665271,slow
0.05,0.05032048772482872,0.0003022533191052673,1,0.007885302633676807,0.08222164568516091,0.17509569951913018,0.013933673046301385,1.6507256950112315,extremal
0.05,0.05032048772482872,0.0003022533191052673,2,0.05484164095009222,0.06461657047091988,1.0979795220764046,0.08737443417606831,-0.22155028272537672,extremal
0.05,0.05128195089931488,0.000313913846178631,1,0.008040419043036475,0.082222267021381,0.17840882454292648,0.014197323158610702,1.6225588727419187,extremal
0.05,0.05128195089931488,0.000313913846178631,2,0.053870229019904646,0.06901014486288623,0.8588503393555136,0.06834513844229088,-0.053928387133835624,extremal
0.05,0.054273169664382934,0.0003516023483407074,1,0.008524766199098801,0.08222427969150102,0.18870401818333668,0.015016588637590467,1.5416390351860083,extremal
0.05,0.054273169664382934,0.0003516023483407074,2,0.052361748684245986,0.07365633607556087,0.6571695286410013,0.05229588946629313,0.1650312672197764,extremal
0.05,0.06068292416095734,0.0004395561850432047,1,0.009572483703277047,0.08222900454810547,0.2106975074713333,0.016766774905602123,1.396608693086311,extremal
0.05,0.06068292416095734,0.0004395561850432047,2,0.05074644747184583,0.07723061805067521,0.5329937972330084,0.04241429873347633,0.3771183561001384,extremal
0.05,0.07350243315410614,0.0006448887883428085,1,0.01171652862839174,0.08224019505176088,0.25436198025411927,0.02024148324604308,1.18760509786978,extremal
0.05,0.07350243315410614,0.0006448887883428085,2,0.04904210947579485,0.0798203748500689,0.4627422649566443,0.03682385942269474,0.5640167605241387,extremal
0.05,0.09273169664382933,0.0010264500180287386,1,0.015101278761163588,0.0822616526045124,0.31882701760481535,0.02537144792152655,0.9930851851222093,extremal
0.05,0.09273169664382933,0.0010264500180287386,2,0.04730579617253918,0.08124231427433068,0.4416135865869864,0.03514249262092981,0.6797513416238301,extremal
0.05,0.114097544965744,0.0015539391006422873,1,0.019248852338242337,0.08229305170919127,0.3884396490946146,0.03091104512314459,0.8669310490079276,extremal
0.05,0.114097544965744,0.0015539391006422873,2,0.04533413428506356,0.08190327702734977,0.45073610954488874,0.03586843993203954,0.7335096714630149,extremal
0.05,0.13332680845546718,0.002121858219660745,1,0.02366575028687822,0.08233000093401811,0.44840851732288656,0.03568321602822259,0.7994240624141715,extremal
0.05,0.13332680845546718,0.002121858219660745,2,0.04294013065669332,0.08220468786045985,0.47291746166788995,0.03763357584945831,0.7538757567439783,extremal
0.05,0.146146317448616,0.0025495125154974003,1,0.027488580795465206,0.08236130110668759,0.4861898632098509,0.0386897600055101,0.7710474460001628,extremal
0.05,0.146146317448616,0.0025495125154974003,2,0.04046381203848394,0.08232763057040161,0.4935757893487859,0.03927751333267167,0.7584550056330932,extremal
0.05,0.15255607194519039,0.0027780521283630316,1,0.030210017123489703,0.08238026967713172,0.5040030255785337,0.040107286427047306,0.7612602349640727,extremal
0.05,0.15255607194519039,0.0027780521283630316,2,0.03841164044725961,0.08237224353031702,0.5058586275800208,0.04025495054252124,0.7582230808958754,extremal
0.075,0.01875,4.196468226055834e-05,1,0.004635625489462196,0.1280121711739275,0.06636304038012605,0.0052810029575520575,3.476572771097235,slow
0.075,0.03375,0.00013596557052420906,1,0.008380348110310952,0.1280308340242652,0.11927536522480074,0.009491631982309097,1.9670092244817057,slow
0.075,0.04875,0.00028368125208137437,1,0.01219028224132636,0.12806050196575214,0.17187554784433545,0.013677421518026771,1.400706621433236,slow
0.075,0.06149999999999999,0.00045147283763199075,1,0.015507160616330748,0.12809473529109708,0.2162250256148957,0.01720664082339117,1.145644683907207,slow
0.075,0.06975,0.0005807240589945107,1,0.01770557138266826,0.12812151713287614,0.2446925298389571,0.01947201283076556,1.034317898766371,slow
0.075,0.073875,0.0006514429415400034,1,0.018823622808236882,0.1281363305363049,0.2588467669172183,0.020598371229115488,0.9891221641106199,slow
0.075,0.0752476493318796,0.0006758763811450265,1,0.0191987821959385,0.1281414757850069,0.2635439762069733,0.020972163267716327,0.9753496437173739,extremal
0.075,0.0752476493318796,0.0006758763811450265,2,0.08770321605305992,0.09947465010996599,1.1548083390875141,0.09189672774475975,-0.2818323368873948,extremal
0.075,0.07599059732751846,0.0006892886251016638,1,0.019402519782645202,0.12814430613618116,0.26608357509903474,0.021174258126287468,0.9681376976614317,extremal
0.075,0.07599059732751846,0.0006892886251016638,2,0.08656240817764435,0.10545336514316539,0.9397080153025363,0.07477958784923655,-0.14825050711823098,extremal
0.075,0.07830199109172821,0.0007318583062387756,1,0.02003954855528087,0.12815331854652962,0.27397176155632874,0.02180198005964191,0.9467286797030263,extremal
0.075,0.07830199109172821,0.0007318583062387756,2,0.08461742199756152,0.11219749734142755,0.7425002970041373,0.05908629625770443,0.029908771556394577,extremal
0.075,0.08325497772932053,0.0008273738929189372,1,0.021421935487255038,0.12817370268147527,0.29080657689609907,0.023141652098323768,0.9055950900701838,extremal
0.075,0.08325497772932053,0.0008273738929189372,2,0.0822341219175617,0.1179290340544751,0.6077373020800894,0.04836219786368932,0.21422005525874657,extremal
0.075,0.09316095100450515,0.0010359748719506944,1,0.024268949494101348,0.12821905082981785,0.32416534226325444,0.02579625830013652,0.8392151252810374,extremal
0.075,0.09316095100450515,0.0010359748719506944,2,0.07931279954502682,0.12267989141497294,0.5199653606404794,0.04137752869124617,0.3990408923640306,extremal
0.075,0.1080199109172821,0.0013928008546769163,1,0.028810483473765292,0.12829959973935068,0.3732704841533271,0.029703921331653498,0.7687191474982902,extremal
0.075,0.1080199109172821,0.0013928008546769163,2,0.07610341989298908,0.12573162001886917,0.48250706340993715,0.03839669210922304,0.5368574504323037,extremal
0.075,0.12452986637592314,0.0018510938554388754,1,0.03445015087500252,0.12840989806601213,0.4261163895250516,0.033909264862691746,0.7184357166120653,extremal
0.075,0.12452986637592314,0.0018510938554388754,2,0.07261382032466167,0.1273623302482021,0.4792126897858464,0.03813453418589024,0.6159815684485948,extremal
0.075,0.13938882628870009,0.0023191952740841803,1,0.04054471199975639,0.12853376756276855,0.4714917501120299,0.03752012132868913,0.6911115638315829,extremal
0.075,0.13938882628870009,0.0023191952740841803,2,0.06867636270419133,0.12818357820183432,0.49180464024092774,0.03913656976493746,0.6552771494084071,extremal
0.075,0.14929479956388472,0.0026605458959667746,1,0.045896474522988756,0.1286356555475104,0.49999289474508934,0.039788170354753356,0.6806966305593412,extremal
0.075,0.14929479956388472,0.0026605458959667746,2,0.06481171144473064,0.1285396870783647,0.5060241786356481,0.040268124676939826,0.6706614346352218,extremal
0.075,0.15424778620147703,0.002840006109743788,1,0.04975428324531388,0.12869632612321288,0.5133928909089416,0.04085450816819811,0.6779042674619604,extremal
0.075,0.15424778620147703,0.002840006109743788,2,0.061704628746352325,0.12867325499001298,0.5148983027181243,0.040974305033608285,0.675470129218534,extremal
0.1,0.025,7.460387957432596e-05,1,0.008625027866889073,0.17588149087337474,0.09023936460476076,0.007181020469159746,1.8286882517789629,slow
0.1,0.045000000000000005,0.0002417165698208161,1,0.01564642532579787,0.1759648360103325,0.161984452152341,0.012890313132038839,1.066151926134275,slow
0.1,0.065,0.0005043222259224434,1,0.02289423436612127,0.17609877637242963,0.23293336752418833,0.018536248426257868,0.7933161642562541,slow
0.1,0.082,0.0008026183780124282,1,0.029343167497668476,0.17625577393927203,0.2922939836797228,0.023260016169324833,0.6793041157767761,slow
0.1,0.09300000000000001,0.0010323983271013522,1,0.03372208328463503,0.1763806568600032,0.33008136416289896,0.026267040364520683,0.6337489658195107,slow
0.1,0.0985,0.0011581207849600062,1,0.03599118516050088,0.17645059608709768,0.3487519156939017,0.027752795647726203,0.616533890369219,slow
0.1,0.1001867470638752,0.0011981244937704833,1,0.03669951172921769,0.17647310547761766,0.35444465342160625,0.028205809322271156,0.6118692798686164,extremal
0.1,0.1001867470638752,0.0011981244937704833,2,0.12507320120669496,0.13707052521938373,1.1895459671362663,0.09466106035238303,-0.3273048650193035,extremal
0.1,0.1007469882555008,0.00121156170950696,1,0.03693616216652892,0.1764806947882133,0.35633184801425605,0.02835598749626941,0.6103792491339228,extremal
0.1,0.1007469882555008,0.00121156170950696,2,0.12382515705269695,0.14431684748850565,1.0000112485158914,0.07957836667440095,-0.21776283808759433,extremal
0.1,0.10248996085166932,0.0012538455689871887,1,0.0376769920745233,0.17650467216517354,0.3621913304327253,0.028822270291699127,0.6059258861584788,extremal
0.1,0.10248996085166932,0.0012538455689871887,2,0.12155968620550822,0.15282131226332007,0.8157766352114791,0.06491744197639042,-0.07075191325437118,extremal
0.1,0.10622490212917328,0.0013468960344992808,1,0.0392892455502517,0.1765579605344594,0.3746849936559854,0.029816484421352762,0.5972638039764298,extremal
0.1,0.10622490212917328,0.0013468960344992808,2,0.11853207122332113,0.16049686926072157,0.6805800844429095,0.0541588423044943,0.08556423993457257,extremal
0.1,0.11369478468418122,0.0015429877640579426,1,0.0426292550725568,0.17667277267657375,0.39939534001015925,0.031782871305242544,0.5831747240399573,extremal
0.1,0.11369478468418122,0.0015429877640579426,2,0.11443771161447759,0.1674038890074925,0.5840507970142393,0.04647728568078869,0.25255867438694163,extremal
0.1,0.12489960851669313,0.0018621023547321256,1,0.048010691740976795,0.1768679156340236,0.43565610124172494,0.034668411000381864,0.5688811969349845,extremal
0.1,0.12489960851669313,0.0018621023547321256,2,0.10962731818826037,0.17230374240533547,0.5350065224637843,0.04257446631825821,0.39064631336741445,extremal
0.1,0.13734941277503968,0.0022518269318062274,1,0.05478377023854004,0.17712372732103054,0.47451563105460937,0.03776075412835558,0.5609554859737189,extremal
0.1,0.13734941277503968,0.0022518269318062274,2,0.1044008497410623,0.17517813968461074,0.5211867188789371,0.04147472129171444,0.48045706186039366,extremal
0.1,0.14855423660755157,0.002634216579865427,1,0.06221789600587248,0.17740126235421036,0.5077125757922779,0.0404024830536298,0.5601087181468223,extremal
0.1,0.14855423660755157,0.002634216579865427,2,0.09872760247170442,0.1767321706997875,0.5251213239893097,0.04178782721792966,0.5314962497133331,extremal
0.1,0.1560241191625595,0.0029057943427956874,1,0.06885083183049066,0.17762417002476827,0.5284392658764917,0.04205186064404799,0.5629469439344524,extremal
0.1,0.1560241191625595,0.0029057943427956874,2,0.09337402072006554,0.17743803043742168,0.5335337765176549,0.042457268919635686,0.5548604065400227,extremal
0.1,0.1597590604400635,0.0030465786235280568,1,0.07369966379428115,0.17775491129300233,0.538119432368444,0.04282218381762136,0.5656578747783899,extremal
0.1,0.1597590604400635,0.0030465786235280568,2,0.08918574989888978,0.17770986553924853,0.5393825937958465,0.04292270301016843,0.5636881911300293,extremal
0.125,0.03125,0.00011656856183488428,1,0.0138690322737501,0.22468238986623887,0.11591859216306123,0.009224508469502318,0.6510217865178558,slow
0.125,0.05625,0.0003776821403450251,1,0.025264468853851044,0.2249350178021439,0.20774837517481712,0.016532090414190872,0.4281236977305403,slow
0.125,0.08125,0.0007880034780038179,1,0.037242099693432736,0.22534705807298808,0.2979298568448996,0.02370850470576326,0.3699028853103582,slow
0.125,0.1025,0.001254091215644419,1,0.04821573666083307,0.22584099473383365,0.37255516349766604,0.029646997922531403,0.36103776776980945,slow
0.125,0.11625,0.0016131223860958628,1,0.05593749006593745,0.22624401501051716,0.41944140653326195,0.03337808659359292,0.36561972637413187,slow
0.125,0.123125,0.0018095637265000096,1,0.06006268415251219,0.22647437908082013,0.44235667558485603,0.03520162576451388,0.3701236506184432,slow
0.125,0.1251374293423295,0.001869200348648765,1,0.06131199151965989,0.2265458624851948,0.4489875628277079,0.035729295005406315,0.37168970783876054,extremal
0.125,0.1251374293423295,0.001869200348648765,2,0.1680978150638973,0.17770997891920445,1.215675822887041,0.09674040820489002,-0.36678108361354483,extremal
0.125,0.125549717369318,0.0018815374799033959,1,0.06157052588907547,0.2265607454781191,0.45034146851648715,0.03583703539683104,0.3720238920508618,extremal
0.125,0.125549717369318,0.0018815374799033959,2,0.16677558670038145,0.18591160737181764,1.0511377211473065,0.08364688209547207,-0.27588643291686227,extremal
0.125,0.12683239123106002,0.0019201791781081818,1,0.062380732583879425,0.22660757715487187,0.45454342043278095,0.03617141610588735,0.3730922467190584,extremal
0.125,0.12683239123106002,0.0019201791781081818,2,0.16425950242607662,0.19580301218459928,0.8837325225934574,0.07032519967090942,-0.1537737546756543,extremal
0.125,0.12958097807765007,0.0020043054269432794,1,0.06414851412871186,0.2267107005122327,0.46349393364572167,0.036883675316411776,0.37552584850436765,extremal
0.125,0.12958097807765007,0.0020043054269432794,2,0.16068119888928703,0.2050985794518633,0.7539630649458207,0.05999847434742154,-0.022410535683143957,extremal
0.125,0.13507815177083016,0.002177968601169642,1,0.06783045267385479,0.2269289979199577,0.4811591277029226,0.038289426793852326,0.3809710835304514,extremal
0.125,0.13507815177083016,0.002177968601169642,2,0.1554946174565982,0.21393466258276134,0.6547515270616902,0.05210347101441744,0.1225283953581726,extremal
0.125,0.1433239123106003,0.0024519900538996055,1,0.07381866492758454,0.22729046060555022,0.5069823745939653,0.04034437548854826,0.3905647361545607,extremal
0.125,0.1433239123106003,0.0024519900538996055,2,0.1490697989013084,0.22063571763123682,0.598357651170329,0.04761578896030694,0.24964045322635287,extremal
0.125,0.15248586846590043,0.0027754959003712665,1,0.08145437674361101,0.22775103275992328,0.5344956679684085,0.042533813809188324,0.4033095333783999,extremal
0.125,0.15248586846590043,0.0027754959003712665,2,0.14200344380679183,0.22482801873978422,0.5763988280992132,0.045868361342182716,0.33884884129131254,extremal
0.125,0.16073162900567056,0.0030837849712902926,1,0.08996701804623412,0.22823849556826506,0.557808702520057,0.04438900615287182,0.4169730470180264,extremal
0.125,0.16073162900567056,0.0030837849712902926,2,0.13447504080655623,0.22721279619679108,0.5731326581592681,0.04560844779672251,0.3938212158179068,extremal
0.125,0.16622880269885065,0.0032983288128299237,1,0.09768717187489839,0.22862278507907588,0.5722066071862375,0.04553475500176607,0.4276666142123851,extremal
0.125,0.16622880269885065,0.0032983288128299237,2,0.12756099202319995,0.22833427759365643,0.5766370500863356,0.04588731844558457,0.4210818512833305,extremal
0.125,0.1689773895454407,0.003408306071877823,1,0.10341282908410061,0.22884535959538932,0.5788448162174605,0.04606300689206427,0.43377179248357894,extremal
0.125,0.1689773895454407,0.003408306071877823,2,0.1222709147023338,0.22877519547105005,0.5799370385889423,0.04614992318675271,0.432163112939907,extremal
0.15,0.0375,0.00016785872904223335,1,0.020269674865627838,0.2731978962080581,0.1440885513127698,0.01146620259218876,-0.3183210391268385,slow
0.15,0.0675,0.0005438622820968362,1,0.03709275620206192,0.27378632228838345,0.25776541387035334,0.02051231988779747,-0.09253255489848057,slow
0.15,0.0975,0.0011347250083254975,1,0.05513888108991593,0.274763330275808,0.3684742956708612,0.029322252779161066,0.02987930895511459,slow
0.15,0.12299999999999998,0.001805891350527963,1,0.07226366451418079,0.275968351543621,0.45877343036609286,0.03650802960099456,0.11137849289511965,slow
0.15,0.1395,0.0023228962359780427,1,0.08490051580958412,0.27698642634486614,0.5144136317128725,0.04093573614047871,0.1602634026098778,slow
0.15,0.14775,0.0026057717661600137,1,0.09196927372844978,0.2775864662988578,0.5411065107112503,0.043059887959451544,0.18446561292043806,slow
0.15,0.15009870933295727,0.002689275595334871,1,0.09410860868136868,0.2777706067554526,0.5485380483470752,0.04365127093420904,0.19138327013115028,extremal
0.15,0.15009870933295727,0.002689275595334871,2,0.21843570306175863,0.221592500892415,1.2404698410520472,0.09871345347992551,-0.4043799239421474,extremal
0.15,0.15039483733182907,0.0026998973438944014,1,0.09438299742654656,0.27779428034462755,0.5494692476045814,0.04372537341662685,0.19225712010229548,extremal
0.15,0.15039483733182907,0.0026998973438944014,2,0.21705184253827708,0.23043016408937086,1.0995133647267525,0.08749649349593233,-0.32868344778139297,extremal
0.15,0.15131612443943024,0.0027330766636636506,1,0.09524370542795575,0.2778686068418334,0.5523577689935723,0.04395523464526913,0.19497855332260422,extremal
0.15,0.15131612443943024,0.0027330766636636506,2,0.21431834691855747,0.2412998708941848,0.9506164753689679,0.0756476555197831,-0.22710244827260334,extremal
0.15,0.15329031109857558,0.0028048575278188667,1,0.09712597088275994,0.27803142204258524,0.5585025997825285,0.04444422474253196,0.2008263545263005,extremal
0.15,0.15329031109857558,0.0028048575278188667,2,0.21024432890029396,0.2518090645140633,0.8299147284535939,0.06604251568907876,-0.11737543273578845,extremal
0.15,0.15723868441686628,0.002951210572553332,1,0.10106529955020267,0.278372558095269,0.5705959748131001,0.045406584949921745,0.2126064072092923,extremal
0.15,0.15723868441686628,0.002951210572553332,2,0.20403142540097988,0.2621845268160364,0.7324746810930184,0.058288483092806764,0.005621908084935464,extremal
0.15,0.16316124439430235,0.003177718430715109,1,0.10752715160230225,0.27892844778036924,0.5881778976712168,0.04680570991588657,0.23058060152740673,extremal
0.15,0.16316124439430235,0.003177718430715109,2,0.196017184541301,0.2704225113963044,0.6724164186416195,0.05350919842148151,0.11707118569578588,extremal
0.15,0.16974186659145354,0.0034392151272016392,1,0.11586756106091425,0.27962364433910086,0.6067425064629131,0.048283034543769435,0.25122548634760605,extremal
0.15,0.16974186659145354,0.0034392151272016392,2,0.18707341634566124,0.27581167019900327,0.6447914470988997,0.051310873034583114,0.1989209345057135,extremal
0.15,0.17566442656888961,0.0036834013227156157,1,0.12530445779229027,0.28034653412853644,0.6222579683329441,0.04951771576925407,0.2708254341969529,extremal
0.15,0.17566442656888961,0.0036834013227156157,2,0.1776231288382466,0.2789902225533045,0.6359827745552594,0.05060990114588401,0.25191497289410714,extremal
0.15,0.17961279988718032,0.003850844313764985,1,0.13399756707629182,0.28090827355177844,0.6316533177706806,0.05026537392179978,0.28484538503778045,extremal
0.15,0.17961279988718032,0.003850844313764985,2,0.16909883997342812,0.2805238168716992,0.6355863139587756,0.05057835181404823,0.27944402294326626,extremal
0.15,0.18158698654632566,0.003935961467501686,1,0.14053423075773877,0.281230274018738,0.6358803439011841,0.0506017499734239,0.29238735452304954,extremal
0.15,0.18158698654632566,0.003935961467501686,2,0.1626868522749964,0.2811364483829639,0.6368457375845824,0.050678573561795164,0.2910650547527124,extremal
0.175,0.04375,0.00022847438119637315,1,0.02772447074129285,0.32030872723020315,0.17550511252784154,0.013966253098352654,-1.1949080196491118,slow
0.175,0.07875,0.0007402569950762492,1,0.05097315232730413,0.3214411196836439,0.3133715705654678,0.024937317239982448,-0.5600280709363308,slow
0.175,0.11374999999999999,0.0015444868168874824,1,0.07644873422330783,0.3233581978205004,0.44641010476780657,0.03552418740998364,-0.2711777007315045,slow
0.175,0.1435,0.002458018782663061,1,0.1015774966028332,0.32580079864031897,0.5530429014916185,0.044009755757137614,-0.10472485400466494,slow
0.175,0.16275,0.003161719876747891,1,0.12122341981648557,0.3279554216131776,0.616974684667406,0.04909728541369054,-0.012857552268277476,slow
0.175,0.172375,0.0035467449039400193,1,0.13294332310122284,0.32928033724462547,0.6466975060493495,0.051462552386477435,0.03114788080817108,slow
0.175,0.1750691730275011,0.0036584805929778105,1,0.13658492018836396,0.32969053833798867,0.654661966939698,0.052096344046357955,0.04341185096891152,extremal
0.175,0.1750691730275011,0.0036584805929778105,2,0.278586825440195,0.2687974948570587,1.269113474505482,0.10099284140603877,-0.4427629819777992,extremal
0.175,0.1752766921100044,0.0036671589283607912,1,0.13687368808742736,0.3297229574055317,0.6552680327123231,0.052144573228134004,0.04435705009226486,extremal
0.175,0.1752766921100044,0.0036671589283607912,2,0.2771350665808844,0.27794485070047803,1.1498927943785822,0.09150556112555187,-0.37980411577905543,extremal
0.175,0.17592230703334807,0.0036942239404317255,1,0.137780248947799,0.3298246053144343,0.6571464986346482,0.05229405679661786,0.04729864624477112,extremal
0.175,0.17592230703334807,0.0036942239404317255,2,0.2741800851309378,0.28935775185560886,1.0199014154711739,0.0811611758693291,-0.29549191800246244,extremal
0.175,0.1773057675833702,0.0037525554732253824,1,0.13976674847452822,0.33004656797958876,0.6611346640581105,0.052611424917123964,0.05360862666968047,extremal
0.175,0.1773057675833702,0.0037525554732253824,2,0.2696145746571028,0.3006170199869131,0.9104852679432363,0.07245411550275742,-0.20439533037025467,extremal
0.175,0.18007268868341444,0.003870589313905193,1,0.1439418745478233,0.3305086902465726,0.6689486752998914,0.0532332441743765,0.0662704660020778,extremal
0.175,0.18007268868341444,0.003870589313905193,2,0.26238436693316797,0.3120300062076166,0.8180943028068826,0.0651018761035166,-0.10160242330223658,extremal
0.175,0.18422307033348082,0.004051067012656141,1,0.15084270086150284,0.33125401591424886,0.6802082069953226,0.054129249237490365,0.0854449704454853,extremal
0.175,0.18422307033348082,0.004051067012656141,2,0.25277043848057607,0.32138241931235734,0.7574884531147174,0.06027901582412034,-0.0068821595844849445,extremal
0.175,0.18883460550022121,0.004256420886593746,1,0.15984739834088188,0.33217432898218785,0.6919144141498393,0.055060799604239895,0.10721107537265152,extremal
0.175,0.18883460550022121,0.004256420886593746,2,0.24190187955474243,0.32769202006518144,0.7265349024456148,0.05781581052650378,0.06448448875270683,extremal
0.175,0.19298498715028758,0.004445580160930487,1,0.17017326621077644,0.3331190181089556,0.7014554834218424,0.05582005377275063,0.12756224554322942,extremal
0.175,0.19298498715028758,0.004445580160930487,2,0.23045717878975844,0.33150954907839375,0.7138391958502867,0.056805518296158354,0.1120505275779626,extremal
0.175,0.19575190825033184,0.004573970968975805,1,0.17982065810172954,0.33384487984875655,0.7070164267954058,0.056262579585828996,0.14187906330125188,extremal
0.175,0.19575190825033184,0.004573970968975805,2,0.22025686875302247,0.33338631341023955,0.7105446927818972,0.05654335007197556,0.1374361209386679,extremal
0.175,0.19713536880035396,0.004638851760544709,1,0.18716502068298313,0.33425741863050223,0.7093942520566494,0.05645180090789685,0.14946697948513948,extremal
0.175,0.19713536880035396,0.004638851760544709,2,0.21268078335501592,0.33414524474217416,0.710257791267817,0.05652051917490235,0.1483778026898311,extremal
0.19,0.0475,0.00026932000526331667,1,0.03267685506321769,0.34752189171493786,0.19625495464312037,0.015617473068864162,-1.7029879851164458,slow
0.19,0.0855,0.0008725968170531461,1,0.060248016063472284,0.3490844078864344,0.35002738464484395,0.02785429424187755,-0.8298172695935234,slow
0.19,0.12350000000000001,0.001820603235580021,1,0.09085143130353654,0.3517609969365889,0.4975774970874693,0.039595959116381946,-0.44336120346668867,slow
0.19,0.1558,0.0028974523446248656,1,0.1217721297837477,0.35524152020698047,0.6144780902758191,0.04889861274453226,-0.22637499319477736,slow
0.19,0.17670000000000002,0.0037269579608358817,1,0.14688935564714578,0.3584014293541995,0.6831346043567681,0.05436212454025293,-0.10826878231854252,slow
0.19,0.18715,0.004180816033705622,1,0.16260758093327368,0.36040614022364653,0.7141666958454195,0.05683157991770233,-0.05174158756095416,slow
0.19,0.19005519997055437,0.004311624272155379,1,0.16763795994638223,0.3610356909374984,0.7222410338552706,0.057474115320933626,-0.03603516340558629,extremal
0.19,0.19005519997055437,0.004311624272155379,2,0.32095399622976095,0.2986933838736873,1.2900140758860033,0.1026560584176904,-0.46708430269348716,extremal
0.19,0.1902207998822174,0.004319141200540958,1,0.16793636555692526,0.36107271847678857,0.7226926219148545,0.057510051556895654,-0.0351379328877509,extremal
0.19,0.1902207998822174,0.004319141200540958,2,0.3194496231588113,0.3078692181868769,1.182850754411098,0.09412827225225188,-0.410835035904181,extremal
0.19,0.19073599960739135,0.004342569067395679,1,0.16887359487889883,0.3611887511375786,0.7240912489524833,0.05762135076018595,-0.03234473996291474,extremal
0.19,0.19073599960739135,0.004342569067395679,2,0.31634105032210585,0.31939383872656246,1.0640313942170498,0.08467292799730232,-0.3356195628167163,extremal
0.19,0.1918399990184784,0.004392985017649811,1,0.17092948006985953,0.36144178840578484,0.7270551617311904,0.05785721144499819,-0.02634880535418789,extremal
0.19,0.1918399990184784,0.004392985017649811,2,0.3114537820524739,0.3308676018858855,0.962011189536921,0.0765544180622576,-0.2544252092273413,extremal
0.19,0.19404799784065246,0.004494689829886823,1,0.17526022735435035,0.36196717984394705,0.7328379573056797,0.05831739169528314,-0.014301397099188705,extremal
0.19,0.19404799784065246,0.004494689829886823,2,0.3035755675302246,0.34263506511592545,0.8738166731888949,0.06953612144706393,-0.16268792190569725,extremal
0.19,0.19735999607391358,0.004649429327564222,1,0.1824474850383477,0.36281072426472766,0.7410992131889258,0.05897480155026595,0.003973688836573291,extremal
0.19,0.19735999607391358,0.004649429327564222,2,0.2929511643379015,0.3524127484947462,0.8141326751176475,0.06478661978880086,-0.07771669719791331,extremal
0.19,0.20103999411087037,0.004824433458843981,1,0.19188122930810717,0.3638462737645872,0.7495563876406427,0.059647802109556565,0.024743549961413553,extremal
0.19,0.20103999411087037,0.004824433458843981,2,0.2808644696554053,0.3590994534988769,0.7821948576126665,0.062245089025058556,-0.013122814067244828,extremal
0.19,0.20435199234413148,0.0049847013974701464,1,0.20277755249360413,0.36490268723798025,0.7562703499037524,0.06018208225050975,0.04415870031383125,extremal
0.19,0.20435199234413148,0.0049847013974701464,2,0.2681518003649178,0.36319178946471337,0.7679103104316939,0.061108360878217964,0.030388429218342387,extremal
0.19,0.20655999116630555,0.005093001542768845,1,0.21303555433074203,0.3657098066932046,0.7600191672946718,0.060480403659766584,0.057791522788545206,extremal
0.19,0.20655999116630555,0.005093001542768845,2,0.25688228754223796,0.36522130095368105,0.7633282480435702,0.060743731938905296,0.05384279307412527,extremal
0.19,0.2076639905773926,0.00514758807128257,1,0.2208963251795484,0.3661664936908523,0.7615244796359893,0.06060019260977555,0.06499704733120237,extremal
0.19,0.2076639905773926,0.00514758807128257,2,0.24856237964856942,0.36604687988686446,0.7623334524201258,0.06066456861848662,0.0640284577194157,extremal
0.2,0.05,0.00029841551829730385,1,0.03617668966749804,0.36513317284377156,0.2109988654241344,0.016790756209516297,-2.0400312724992857,slow
0.2,0.09000000000000001,0.0009668662792832644,1,0.06682618592424056,0.36702316625901393,0.376049557393421,0.029925072953341174,-1.0084164763513257,slow
0.2,0.13,0.0020172889036897735,1,0.10113937093645393,0.370285827874653,0.5338284332609736,0.04248071695824295,-0.5568429801424254,slow
0.2,0.164,0.0032104735120497127,1,0.1363730845195821,0.37458662177796215,0.6578312883524199,0.05234855063089879,-0.30588573896350324,slow
0.2,0.18600000000000003,0.004129593308405409,1,0.16576430353574895,0.37857004331752764,0.729534591886858,0.05805451822766099,-0.16986127446079094,slow
0.2,0.197,0.004632483139840025,1,0.18482428586179628,0.3811562502145654,0.7611719104237669,0.060572136043321935,-0.10456747325288691,slow
0.2,0.2000472345924759,0.00477690384473885,1,0.19108462455162864,0.381979207379245,0.769195955303035,0.0612106692463853,-0.08640165056007663,extremal
0.2,0.2000472345924759,0.00477690384473885,2,0.35254579612965564,0.3192555153249264,1.3060677102368572,0.10393356604845454,-0.48411407302962717,extremal
0.2,0.20018893836990356,0.004783673696509792,1,0.1913904345982244,0.38201888400158895,0.7695594372126481,0.06123959421770501,-0.0855535661216157,extremal
0.2,0.20018893836990356,0.004783673696509792,2,0.35099771883913244,0.3283856195715227,1.206516276907276,0.09601151469531147,-0.43200438752935194,extremal
0.2,0.20062979456634522,0.004804766113821947,1,0.19235117998619483,0.3821431798204637,0.7706844100700125,0.06132911671325189,-0.08291270879123,extremal
0.2,0.20062979456634522,0.004804766113821947,2,0.34777012575989513,0.3398957750240931,1.0949880230595435,0.08713637824817431,-0.36239718753006644,extremal
0.2,0.20157448641586306,0.0048501203912516095,1,0.19446003266182035,0.382414038467874,0.7730642956310736,0.06151850198876984,-0.07724048581212885,extremal
0.2,0.20157448641586306,0.0048501203912516095,2,0.3426441745659592,0.351413449823534,0.9980446372016479,0.07942186871849981,-0.2873238772119963,extremal
0.2,0.2034638701148987,0.004941468111106253,1,0.19890857543282903,0.3829755863839557,0.7776893423557686,0.06188655151290293,-0.06583073703069164,extremal
0.2,0.2034638701148987,0.004941468111106253,2,0.33429762685187214,0.3633022417742433,0.913018652172976,0.07265571581421448,-0.2024946177611622,extremal
0.2,0.20629794566345216,0.005080087603376518,1,0.2063099649895463,0.3838748887560518,0.7842428041275707,0.06240805943057597,-0.04849434141843473,extremal
0.2,0.20629794566345216,0.005080087603376518,2,0.32295261566696803,0.37325597075734707,0.854390121938735,0.06799020561771844,-0.12376492692091023,extremal
0.2,0.20944691849517824,0.005236358175327011,1,0.21606023210908848,0.3849752014486075,0.7908511897968304,0.06293393805313613,-0.02875864242229714,extremal
0.2,0.20944691849517824,0.005236358175327011,2,0.31000121610413633,0.38011396749449544,0.822174051942081,0.06542653222423746,-0.06367784498886916,extremal
0.2,0.2122809940437317,0.005379025712567632,1,0.22737269252612022,0.38609359168543944,0.7959586577249208,0.06334037743685558,-0.010291500629446185,extremal
0.2,0.2122809940437317,0.005379025712567632,2,0.2963886298131374,0.3843380198665647,0.8071148896540704,0.06422816216575748,-0.023001000555267298,extremal
0.2,0.21417037774276737,0.005475202679053578,1,0.2380725564030302,0.386945143767873,0.7986796856505922,0.06355690995918643,0.0026762591074389044,extremal
0.2,0.21417037774276737,0.005475202679053578,2,0.28435910991750224,0.3864433263669184,0.8018479931473305,0.06380903585885693,-0.0009705150929107294,extremal
0.2,0.21511506959228519,0.005523610744794211,1,0.24630516209771255,0.3874256584934035,0.7996912924379669,0.06363741106952443,0.009525556422879104,extremal
0.2,0.21511506959228519,0.005523610744794211,2,0.2755095256535331,0.3873027223652738,0.8004654316833297,0.06369901511329489,0.008630750194163452,extremal
0.20260223731713378,0.050650559329283446,0.00030623151732901005,1,0.03711373398749415,0.3696413292500285,0.2149643179412185,0.017106316894361363,-2.1278544881878436,slow
0.20260223731713378,0.0911710067927102,0.0009921901161459926,1,0.06859061438972631,0.37162154507434303,0.3830456811882673,0.030481806795557485,-1.0549130807182376,slow
0.20260223731713378,0.13169145425613696,0.002070125057144108,1,0.10390874896404005,0.37504674109251107,0.5435661719982056,0.0432556215855269,-0.5863304357314367,slow
0.20260223731713378,0.16613383460004968,0.003294561156032421,1,0.14032764200723646,0.3795777333270812,0.6694561551446992,0.05327362813728683,-0.3264690199860795,slow
0.20260223731713378,0.18842008070493443,0.004237754229405774,1,0.170921586001862,0.38379652714426454,0.7419395673382729,0.05904167480867414,-0.1857121226899178,slow
0.20260223731713378,0.19956320375737677,0.004753815582408619,1,0.19095570700299436,0.3865528295387035,0.7736949688272803,0.061568689367095766,-0.11807220516902452,slow
0.20260223731713378,0.2026475614207963,0.0049018967460903885,1,0.19758640059169175,0.3874333707001813,0.7816864569657641,0.062204631787045744,-0.09923996479945042,extremal
0.20260223731713378,0.2026475614207963,0.0049018967460903885,2,0.3612764154503687,0.3246864160453718,1.3105646127158836,0.10429141817752416,-0.48867266642184365,extremal
0.20260223731713378,0.20278353373178384,0.004908477095100363,1,0.1978943110677919,0.3874736725348187,0.7820288192974175,0.062231876115751296,-0.09840601900275536,extremal
0.20260223731713378,0.20278353373178384,0.004908477095100363,2,0.35971547948047466,0.33379632369771706,1.2129374719929753,0.09652249716453469,-0.4375996165988315,extremal
0.20260223731713378,0.20320655869930063,0.004928977518524118,1,0.19886172082566758,0.38759991770829777,0.7830881984318333,0.06231617882867664,-0.09580901872212189,extremal
0.20260223731713378,0.20320655869930063,0.004928977518524118,2,0.35645397004168006,0.3452912026961974,1.1032809765618252,0.087796310519534,-0.3693961368309879,extremal
0.20260223731713378,0.2041130407725509,0.004973050854374504,1,0.20098555105190533,0.38787497638702595,0.7853281098666691,0.06249442531714773,-0.09023014754607164,extremal
0.20260223731713378,0.2041130407725509,0.004973050854374504,2,0.35126148082045117,0.3568074143068681,1.0076707236535327,0.0801878883392235,-0.2958560552723334,extremal
0.20260223731713378,0.20592600491905147,0.005061786032332896,1,0.20546725878052105,0.38844502639068196,0.7896757403787094,0.06284039876051191,-0.0790048512924399,extremal
0.20260223731713378,0.20592600491905147,0.005061786032332896,2,0.34278623293905863,0.36871273454202946,0.9235102231421878,0.07349060850448923,-0.21276404865967025,extremal
0.20260223731713378,0.20864545113880228,0.005196360064914532,1,0.2129285427508437,0.3893573853210786,0.7958201546859109,0.06332935571520976,-0.061941056458371196,extremal
0.20260223731713378,0.20864545113880228,0.005196360064914532,2,0.33124484424491457,0.37869808037923647,0.8652084162584863,0.06885109812612414,-0.13561876765449535,extremal
0.20260223731713378,0.21166705804963654,0.005347957437948716,1,0.22276669906206553,0.3904727665864093,0.8019860086992361,0.0638200187875116,-0.042506393028888624,extremal
0.20260223731713378,0.21166705804963654,0.005347957437948716,2,0.3180586648192259,0.38558994493985416,0.8329660390359636,0.06628533127012513,-0.07669287446478447,extremal
0.20260223731713378,0.21438650426938735,0.005486258676828609,1,0.23419395605750212,0.39160545657392193,0.806709308419814,0.06419588703662887,-0.02431468298865793,extremal
0.20260223731713378,0.21438650426938735,0.005486258676828609,2,0.3042019620108747,0.3898413053371319,0.8177405409239527,0.0650737246273437,-0.03675991798168158,extremal
0.20260223731713378,0.2161994684158879,0.005579440346511238,1,0.24501511946687973,0.3924671643368344,0.8091848876832094,0.06439288737502145,-0.011538863862010505,extremal
0.20260223731713378,0.2161994684158879,0.005579440346511238,2,0.2919661782710226,0.391962769451349,0.8123170024201756,0.06464213314638102,-0.015110296048264867,extremal
0.20260223731713378,0.2171059504891382,0.005626325434481362,1,0.25334949450716604,0.3929530779906018,0.8100787865476028,0.06446402158646768,-0.004791472800258373,extremal
0.20260223731713378,0.2171059504891382,0.005626325434481362,2,0.2829726840577876,0.3928294975259108,0.8108439839199537,0.06452491405859297,-0.005667845369746298,extremal
0.215,0.05375,0.0003448564333323216,1,0.04173049454623876,0.3906755145357256,0.2346378487411647,0.018671886731802406,-2.548459550909478,slow
0.215,0.09675,0.0011173348439967223,1,0.07730296501753585,0.39311177933416597,0.41774176337751684,0.03324283328872835,-1.2773975632895385,slow
0.215,0.13975,0.002331229489326495,1,0.11764304834361475,0.3973649656133223,0.5918160634015268,0.047095225945769766,-0.7271502042403372,slow
0.215,0.17629999999999998,0.003710103452362449,1,0.16008742137944112,0.40308544927302253,0.7269474241972099,0.05784863796445342,-0.42437941664956447,slow
0.215,0.19995000000000002,0.004772261267026001,1,0.19697487395294033,0.40854824397281375,0.8030822915845082,0.06390725820762065,-0.2606184582953412,slow
0.215,0.211775,0.005353413328477628,1,0.22234137116676722,0.4122312134637286,0.8351541661102011,0.06645945689011418,-0.18138555576695467,slow
0.215,0.21503706922005034,0.005519605766589926,1,0.23109316027933935,0.41343351851826204,0.8428602783110591,0.06707268981450784,-0.15920231732680729,extremal
0.215,0.21503706922005034,0.005519605766589926,2,0.4062258634282069,0.3509986210462218,1.3340153098137262,0.10615756535856036,-0.5112165822101182,extremal
0.215,0.21514827688020133,0.005525316234700312,1,0.23141233096273142,0.41347640186969303,0.8431115551131855,0.0670926857870792,-0.1584401782622728,extremal
0.215,0.21514827688020133,0.005525316234700312,2,0.4045930086313245,0.3599656744048454,1.2452349423474378,0.09909264819267302,-0.4648662266407182,extremal
0.215,0.21549425626733779,0.0055431010165118986,1,0.23241542878196317,0.4136106911073689,0.8438880547022782,0.06715447766103567,-0.15606608297602753,extremal
0.215,0.21549425626733779,0.0055431010165118986,2,0.40114815912389173,0.3713237170628686,1.1443297781988344,0.09106287036379836,-0.4030533655854065,extremal
0.215,0.2162356406683445,0.005581307490862249,1,0.23461925836745126,0.41390305480080447,0.8455243980080808,0.06728469372389258,-0.1509624898896526,extremal
0.215,0.2162356406683445,0.005581307490862249,2,0.3956051479228383,0.38276114596584715,1.0551063097354714,0.08396269234092432,-0.3364964105343486,extremal
0.215,0.2177184094703579,0.0056581140979725525,1,0.23927722266063148,0.41450802035215717,0.8486761743645486,0.06753550411721859,-0.1406793502715195,extremal
0.215,0.2177184094703579,0.0056581140979725525,2,0.38646409235311785,0.39466108039527326,0.9752643968751552,0.07760907479210848,-0.26134398672838943,extremal
0.215,0.219942562673378,0.0057743081546620095,1,0.24705435316632737,0.4154736672468352,0.8530583355247555,0.06788422542225471,-0.12501436164792712,extremal
0.215,0.219942562673378,0.0057743081546620095,2,0.3739183024552707,0.40471731733689525,0.9187850980617063,0.07311459499784617,-0.191502119981285,extremal
0.215,0.22241384401006697,0.005904797756498889,1,0.2573518524906441,0.41664996207032795,0.8573194849346606,0.06822331691817447,-0.10713047958196807,extremal
0.215,0.22241384401006697,0.005904797756498889,2,0.3595381967131211,0.4117099699793883,0.8866601191623044,0.07055817040356485,-0.13800321026495554,extremal
0.215,0.22463799721308708,0.006023484983115819,1,0.26937411307195697,0.4178397271674129,0.8603916691267773,0.06846779356830655,-0.09035877238076423,extremal
0.215,0.22463799721308708,0.006023484983115819,2,0.34444267639683307,0.41605168989053565,0.8708302713461421,0.06929847113939751,-0.10160662541087498,extremal
0.215,0.22612076601510048,0.006103265898209773,1,0.28081989458077217,0.418741384075622,0.8618145102631578,0.06858101966835127,-0.07856927180374464,extremal
0.215,0.22612076601510048,0.006103265898209773,2,0.3311601817365008,0.4182296348147531,0.864776057801543,0.06881669213331909,-0.08179895124232815,extremal
0.215,0.2268621504161072,0.00614335318496155,1,0.2896759826530354,0.4192482451836787,0.862204830085232,0.0686120803328862,-0.0723425676844525,extremal
0.215,0.2268621504161072,0.00614335318496155,2,0.32143581672576343,0.4191228026018033,0.8629280515858737,0.06866963247127493,-0.07313532415497877,extremal
0.23,0.0575,0.00039465452294818425,1,0.04766660604252442,0.41510476684885167,0.260313300620565,0.020715074273164734,-3.065916812802533,slow
0.23,0.10350000000000001,0.0012786806543521171,1,0.08855062762526521,0.4181441661215915,0.4629982448084059,0.03684422965206464,-1.550751496307488,slow
0.23,0.14950000000000002,0.0026678645751297262,1,0.13551783548387028,0.4235071854818873,0.6546706058672918,0.05209703151037273,-0.8996563021226766,slow
0.23,0.1886,0.0042458512196857446,1,0.1861654890530506,0.43086198235411177,0.8016233128095729,0.06379115636567209,-0.5435867004877544,slow
0.23,0.2139,0.005461387150366153,1,0.232073041467178,0.43810390463325705,0.8820590963089644,0.07019203263837093,-0.35083183266787715,slow
0.23,0.22655,0.006126458952438433,1,0.26574179143057525,0.4431895596012956,0.9139103719449903,0.07272667661899891,-0.25653438509988,slow
0.23,0.23002877166385938,0.006316052273604174,1,0.2781074511215572,0.4449049461670322,0.920920969406651,0.07328456223902431,-0.22983317421738717,extremal
0.23,0.23002877166385938,0.006316052273604174,2,0.4696460113257955,0.3837461399789339,1.367448797508633,0.10881811777428359,-0.5406032714199562,extremal
0.23,0.23011508665543748,0.006320793178652386,1,0.2784439173836914,0.4449500162595166,0.9210813034971393,0.073297321220548,-0.2291617850908989,extremal
0.23,0.23011508665543748,0.006320793178652386,2,0.46789408023404316,0.3924416645757907,1.2886649650871378,0.10254869959148136,-0.49952091683068883,extremal
0.23,0.23038362218479158,0.006335554035427212,1,0.2795017402288292,0.44509110732425083,0.9215754041541482,0.07333664050152196,-0.22706970497708404,extremal
0.23,0.23038362218479158,0.006335554035427212,2,0.46416083364558364,0.40349746786665863,1.1979334651174396,0.09532851623432155,-0.4448262468937797,extremal
0.23,0.23095905546197892,0.0063672424127302,1,0.2818277623142106,0.44539803960904156,0.9226093991578125,0.0734189232095047,-0.22256894420843554,extremal
0.23,0.23095905546197892,0.0063672424127302,2,0.4580889248710985,0.41468615100102757,1.1164378204796062,0.0888432988920357,-0.3860470561914975,extremal
0.23,0.23210992201635364,0.006430856317043114,1,0.2867528509314842,0.4460321175676061,0.9245685886128724,0.07357483055261785,-0.21348667124913287,extremal
0.23,0.23210992201635364,0.006430856317043114,2,0.44797464236674955,0.42639957963668224,1.0421607108399735,0.0829325143131726,-0.3197747436109904,extremal
0.23,0.23383622184791567,0.006526870047779826,1,0.2950027832074636,0.44704138566823587,0.9271957559939077,0.07378389389012863,-0.19961755162753234,extremal
0.23,0.23383622184791567,0.006526870047779826,2,0.43399256561638727,0.4363703590184719,0.9883985849636818,0.07865426027100234,-0.2581963219992055,extremal
0.23,0.23575433277187352,0.006634386386456136,1,0.3059778809695014,0.44826611373280867,0.9295644792902048,0.07397239090083993,-0.18373890984616192,extremal
0.23,0.23575433277187352,0.006634386386456136,2,0.41792622934502494,0.44335416035828673,0.9569022292105056,0.07614785991725291,-0.21095556716836666,extremal
0.23,0.23748063260343555,0.006731902065336777,1,0.3188656166224956,0.4494994728843422,0.9310021518970104,0.0740867972518004,-0.16881020535719005,extremal
0.23,0.23748063260343555,0.006731902065336777,2,0.4010907428358412,0.4477187563618421,0.9407252388446417,0.0748605359267143,-0.17873295222849878,extremal
0.23,0.23863149915781026,0.006797307767435435,1,0.3312098041476237,0.45043020165781167,0.9313882708238534,0.0741175236197146,-0.15829907220478395,extremal
0.23,0.23863149915781026,0.006797307767435435,2,0.3863398044605214,0.4499200901572953,0.9341455320981653,0.07433693950031589,-0.16114972260110091,extremal
0.23,0.2392069324349976,0.006830129193338231,1,0.34081068510358375,0.45095158589771295,0.9312858133520041,0.07410937031316384,-0.15274382629794617,extremal
0.23,0.2392069324349976,0.006830129193338231,2,0.3755889417837002,0.4508264937586215,0.9319589493922391,0.07416293677725219,-0.1534437303166331,extremal
0.245,0.06125,0.00044780978714489144,1,0.05401601650066831,0.43837974217360826,0.288290507863646,0.022941429686486093,-3.5982099340848808,slow
0.245,0.11025,0.0014509037103494482,1,0.10063702184558387,0.4420676867779618,0.5122927435013552,0.040766961219174565,-1.8316466496918649,slow
0.245,0.15925,0.0030271941610994666,1,0.15490394244934402,0.4486404121208111,0.7230667357854493,0.05753982259278786,-1.076496839015609,slow
0.245,0.2009,0.0048177168140196005,1,0.21490737103899515,0.45782228115324747,0.8826897334511639,0.07024221714761013,-0.6651561249129546,slow
0.245,0.22785,0.006196970958425866,1,0.2716941894536752,0.46713894059645444,0.9673548838406817,0.07697965574366536,-0.4419156064586887,slow
0.245,0.24132499999999998,0.006951620011722436,1,0.3163441732147592,0.47396905077833584,0.9982362212701927,0.07943711449426309,-0.3312399775290725,slow
0.245,0.24502206220341013,0.00716624705837629,1,0.33405796220984807,0.47636689474818145,1.004051565272487,0.07989988486613556,-0.2993853145985288,extremal
0.245,0.24502206220341013,0.00716624705837629,2,0.5465171603806246,0.4173933672356434,1.4073627348496751,0.11199436798732712,-0.5727665124756751,extremal
0.245,0.24508824881364058,0.007170119147755241,1,0.33441767571592695,0.47641308065495197,1.004139415858456,0.0799068757936408,-0.29880281807229786,extremal
0.245,0.24508824881364058,0.007170119147755241,2,0.544591216962601,0.42571656544129993,1.3378123494108691,0.10645972416906084,-0.5365058484177812,extremal
0.245,0.2452941627121353,0.007182172336047546,1,0.33554895754270914,0.4765576242634481,1.0044084836921625,0.07992828753152151,-0.296987230467913,extremal
0.245,0.2452941627121353,0.007182172336047546,2,0.5404531787417551,0.43633057003672804,1.2567429909343717,0.10000842960164913,-0.48831463620104326,extremal
0.245,0.24573540678033828,0.007208034682245172,1,0.33803848952428,0.4768718559588087,1.0049627322527015,0.07997239323057719,-0.29307874629137415,extremal
0.245,0.24573540678033828,0.007208034682245172,2,0.5336654306277142,0.4471138602148498,1.1828710107452418,0.09412988420010585,-0.4366341907360633,extremal
0.245,0.2466178949167442,0.007259898815613737,1,0.3433187803959602,0.47752009959337927,1.0059731433070471,0.08005279918750408,-0.2851812373387615,extremal
0.245,0.2466178949167442,0.007259898815613737,2,0.5222737573790668,0.4584570510414068,1.114400716913861,0.08868119134099646,-0.3784829562375056,extremal
0.245,0.24794162712135312,0.0073380436180998775,1,0.35219102423027077,0.47854937776086875,1.0072072302194324,0.08015100470365964,-0.2730953397162519,extremal
0.245,0.24794162712135312,0.0073380436180998775,2,0.5064507458893077,0.46816725293354094,1.0638041375326779,0.08465484348496807,-0.3245191963398317,extremal
0.245,0.2494124406820297,0.007425361802064665,1,0.36404693083300316,0.4797941522217149,1.0080795545638317,0.08022042206935492,-0.25922179707703225,extremal
0.245,0.2494124406820297,0.007425361802064665,2,0.4882561498831066,0.47500777569053554,1.0333919623169021,0.0822347194770843,-0.28312286103388173,extremal
0.245,0.2507361728866386,0.007504389730715138,1,0.3780459351328744,0.48104278112994714,1.0082326021738133,0.0802326012111834,-0.24614531821927796,extremal
0.245,0.2507361728866386,0.007504389730715138,2,0.4692431203875322,0.47930571341617667,1.0172381902468197,0.0809492431398176,-0.2548633238636792,extremal
0.245,0.25161866102304453,0.007557307418104318,1,0.39153215824481385,0.481981376842777,1.0078110351030216,0.08019905396960277,-0.23692088072318868,extremal
0.245,0.25161866102304453,0.007557307418104318,2,0.4526607880419771,0.48148346546733867,1.0103646994219746,0.08040226811928215,-0.23942631936038153,extremal
0.245,0.2520599050912475,0.007583835982285563,1,0.40207344639833537,0.4825054794459274,1.0073287427846642,0.08016067436636186,-0.23204040204440987,extremal
0.245,0.2520599050912475,0.007583835982285563,2,0.4406302337458212,0.48238334521255993,1.0079521215381344,0.08021028127137848,-0.23265566292129206,extremal


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/data/ordinary_critical_curve.csv <==
mu,q_lower_bracket,q_upper_bracket,pressure,z_fold_low,z_fold_high,z_fold_separation
0.015,0.16224577113389965,0.16224617674832748,0.0031421590678800937,0.009478489325795711,0.00948373874812934,5.249422333628712e-06
0.03,0.15904688538551331,0.15904728300272677,0.0030194770463710277,0.01964717105086002,0.01963946786889738,-7.703181962640665e-06
0.05,0.15682924160957332,0.15682963368267733,0.0029358609313650474,0.0345389737352423,0.0345269015767725,-1.2072158469801642e-05
0.075,0.15754977729320524,0.15755017116764847,0.0029628999199787297,0.05599450406441836,0.05596639502207264,-2.8109042345722535e-05
0.1,0.1622490212917328,0.162249426914286,0.0031422849585597237,0.08168260625558782,0.08164907788327193,-3.352837231589134e-05
0.125,0.17080978077650072,0.17081020780095266,0.003482626221716453,0.11301537124325163,0.1129685515575635,-4.681968568813477e-05
0.15,0.1829031109857559,0.18290356824353335,0.003993223147108381,0.1516898826131725,0.15162672885047854,-6.315376269397377e-05
0.175,0.19805767583370204,0.1980581709778916,0.004682359468829997,0.19988448636093903,0.1998207410136096,-6.374534732941917e-05
0.19,0.20839999018478395,0.20840051118475938,0.0051841407406118594,0.23455085283775295,0.2346176632221499,6.681038439695919e-05
0.2,0.2157448641586304,0.21574540352079077,0.005556001152509321,0.26076222187619036,0.26065719253382275,-0.00010502934236761297
0.20260223731713378,0.21771027187130504,0.2177108161469847,0.005657691142435076,0.2679606097118622,0.26793713769915295,-2.3472012709246926e-05
0.215,0.22735640668344498,0.22735697507446168,0.00617015094250155,0.30533915644947485,0.3052092861508328,-0.00012987029864203192
0.23,0.23959055461978918,0.2395911535961757,0.006852054060552491,0.35788532751406166,0.35776575417152934,-0.00011957334253231977
0.245,0.2523540678033828,0.2523546986885523,0.007601547514142195,0.42092556196411884,0.42080332275962423,-0.0001222392044946119


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/data/physical_maxwell_surface.csv <==
mu,q,pressure,z_small,z_large,tau,temperature,gibbs,delta_s,delta_v,stability_small,stability_large,exit_face,z_end,direct_residual,stationary_count,lowest_unstable_gibbs,global_gap,z_phase_1_refined,z_phase_2_refined,tau_refined,gibbs_refined,delta_s_refined,delta_v_refined
0.015,0.0154417373134017,2.8462544028062877e-05,0.00024988872192033534,0.015465203698224213,0.0615404660882848,0.004897234689064841,0.22152885088691204,-4006.3370803871326,-241045.27220443415,983298971.0618165,1185986757.8170443,extremal,0.015465656308362056,nan,3,4.657882690985712,4.4363538400988,,,,,,
0.015,0.016766949253606795,3.3557491964122114e-05,0.000275730152962053,0.015463370975670153,0.06655597217674247,0.005296355982107609,0.42948285594495783,-3343.303655581593,-190105.72301473573,725872582.618987,144667699.16296312,extremal,0.015465305582208768,3.5271785492341223e-13,3,4.319847959865716,3.8903651039207583,0.0002757301530315061,0.01546337097087477,0.06655597217426684,0.42948285529100033,-3343.3036551657024,-190105.723015196
0.015,0.020889830845355985,5.208962628982274e-05,0.000354055665822626,0.015456410337158359,0.08230779823838297,0.006549846472324522,0.6742916610895899,-2088.4415605375248,-95336.96895829777,337350310.00880474,22853808.904125467,extremal,0.015464030603401497,6.217248937900877e-15,3,3.5183262102685493,2.8440345491789594,0.000354055666265721,0.01545641033672234,0.08230779822177876,0.6742916610577336,-2088.441559022994,-95336.96890813622
0.015,0.029724577113389966,0.00010546607031790025,0.0005292200613582746,0.015434832810261747,0.11572541572688361,0.009209135977149046,0.832277726682503,-979.9124868197051,-30884.773565785665,98227826.72935317,5217853.671757737,extremal,0.015460364834075277,2.4424906541753444e-14,3,2.541073443624421,1.7087957169419181,0.0005292200613642397,0.015434832810169791,0.11572541572668149,0.8322777266769756,-979.9124868132699,-30884.773565657906
0.015,0.04739406964945792,0.000268120116802581,0.0009239024703288686,0.01535978677623234,0.18060233988597013,0.014371877563407359,0.8985532026950747,-349.46965529808784,-6626.094226831463,17430344.40080565,1224131.7345952895,extremal,0.015449252514339085,5.551115123125783e-15,3,1.6890053047700195,0.7904521020749449,0.0009239024704861087,0.015359786776224424,0.18060233988135307,0.8985532026959121,-349.46965525979056,-6626.094226248164
0.015,0.07389830845355985,0.0006518540826009164,0.00166212164733035,0.015138632785371354,0.27269741225704724,0.021700570564538738,0.8999353796050618,-121.75083300346617,-1381.0299334909773,2681435.5695318193,312338.93485365587,extremal,0.015423376412195322,9.992007221626409e-16,3,1.1978523099503096,0.2979169303452478,0.001662121647425978,0.015138632785347111,0.27269741225491173,0.8999353796048211,-121.75083299837603,-1381.0299334403132
0.015,0.10334746268033979,0.0012749144168475836,0.002792779742363854,0.014644420013732586,0.36730607179813235,0.02922928847716969,0.8765875389147503,-48.88754912911791,-362.99915888426995,466927.2088069566,91487.96272756785,extremal,0.01538233439343723,1.5543122344752192e-15,3,0.9713665134033316,0.0947789744885813,0.0027927797423803772,0.01464442001373348,0.3673060717978805,0.8765875389148398,-48.88754912886378,-362.999158882387
0.015,0.12985170148444172,0.0020126890526932493,0.004315929806804096,0.013760484444740796,0.44511147795983785,0.03542084597212371,0.8491398329003306,-22.135680086118278,-119.28835312440637,91006.85044811036,28944.792643573426,extremal,0.01533519405259793,8.881784197001252e-16,3,0.8720669215470674,0.02292708864673687,0.004315929806801245,0.013760484444717074,0.4451114779598764,0.8491398329000339,-22.13568008612467,-119.28835312455183
0.015,0.14752119402050967,0.0025977074073045693,0.005921654805741008,0.012622120677694257,0.4929068839041175,0.039224283528681646,0.8291036637920759,-11.267592156161735,-49.8291529702771,21088.530519560758,9970.933834026191,extremal,0.015298862212584006,4.440892098500626e-16,3,0.8332924223863151,0.0041887585942391725,0.005921654805760792,0.012622120677683339,0.4929068839040308,0.8291036637920379,-11.267592156091983,-49.82915296995293
0.015,0.15635594028854366,0.0029181671638244923,0.0072199755663711306,0.011571490775620998,0.515531129071757,0.04102466375475802,0.8186892020409705,-6.259236425498795,-25.137457427592658,5842.569099245084,3662.002643416462,extremal,0.015279331786419614,3.3306690738754696e-16,3,0.8193232220638236,0.0006340200228530657,0.0072199755663995245,0.011571490775622662,0.5155311290716713,0.8186892020409653,-6.259236425439834,-25.137457427328094
0.03,0.03038714065615654,0.00011022016765150092,0.0010522430481474444,0.03192899070337527,0.12098452088099967,0.009627642267907863,0.12672351400130624,-996.978639560375,-25967.214344517317,27091951.79201643,219041873.52330238,extremal,0.031930737279792946,2.9110047705671604e-13,3,2.262227058526827,2.135503544525521,0.0010522430487604148,0.03192899070663617,0.12098452086871031,0.12672351462375542,-996.978639196607,-25967.214307502043
0.03,0.03154856262462616,0.00011880659510503163,0.0011161957310998017,0.03192208499121801,0.12494296390837156,0.009942645155284804,0.27573166014989403,-904.9374668929113,-25260.727893537347,22442231.526938528,26160069.300610166,extremal,0.03192943800492071,1.3537782006523003e-13,3,2.2009790326276697,1.9252473724777757,0.0011161957316137806,0.03192208498708096,0.12494296389985066,0.2757316597679636,-904.9374666728645,-25260.72789385327
0.03,0.03516187541542053,0.00014757930360379597,0.001292671747412006,0.03189761757866438,0.13795199734531038,0.010977871143453086,0.48383113601466265,-700.2658215262247,-18079.241769071436,14147463.318852276,3989300.0934914993,extremal,0.03192508841845085,1.021405182655144e-13,3,2.015226740703976,1.5313956046893136,0.0012926717474271614,0.031897617577088054,0.13795199734518626,0.48383113593388094,-700.2658215249494,-18079.241769470747
0.03,0.04290468853855133,0.00021973078246872608,0.0016705267895475231,0.031830585531794305,0.16602084801610628,0.0132115193090358,0.668515388282015,-442.6577568616605,-9300.57652698686,6336645.160007556,897954.0426768155,extremal,0.03191420970242396,4.2299497238218464e-14,3,1.7098602548917647,1.0413448666097498,0.0016705267895702025,0.03183058553172443,0.1660208480157611,0.6685153882797825,-442.65775685807154,-9300.576526933279
0.03,0.05839031478481293,0.0004069705922217951,0.002504185487980641,0.031629373714104805,0.2209044093204205,0.01757901434707014,0.7940915480007675,-214.8492895177572,-3198.8179066601,1763584.9240525884,217829.95996638117,extremal,0.03188616593864782,6.661338147750939e-16,3,1.3419447358757581,0.5478531878749906,0.0025041854882558996,0.03162937371391123,0.22090440931687946,0.7940915479972673,-214.84928950218773,-3198.8179064712344
0.03,0.08161875415420533,0.0007951724369094206,0.004040252431472044,0.03110432315477745,0.2991680421651831,0.02380703636285673,0.8394105116431744,-92.68696836381417,-925.0885734999038,373346.718086731,59242.40271432543,extremal,0.03182886245353684,7.771561172376096e-16,3,1.0648101791936446,0.22539966755047025,0.004040252431652224,0.031104323154777607,0.29916804216340975,0.8394105116436639,-92.68696836069748,-925.0885734713058
0.03,0.10742813123130798,0.00137758192886622,0.006357311354042505,0.03002011540669745,0.3799556994381327,0.030235913860758648,0.8389525941795313,-41.9652620734713,-292.9089800874036,78543.37979010418,18388.623860372947,extremal,0.03174491698205966,1.1102230246251565e-15,3,0.9141546772283637,0.07520208304883247,0.006357311354048206,0.030020115406632252,0.3799556994381106,0.8389525941788959,-41.965262073429415,-292.9089800873931
0.03,0.1306565706007004,0.002037717169700835,0.009430420567972645,0.028174043128679924,0.44678531514763076,0.03555404570330785,0.8234729063309078,-20.295036164428204,-106.89096951047053,17155.871374414663,6062.232862447433,extremal,0.03165252443069152,3.3306690738754696e-16,3,0.8421215262374099,0.01864861990650213,0.009430420567962375,0.028174043128620523,0.44678531514768716,0.8234729063305661,-20.295036164440912,-106.89096951067388
0.03,0.146142196846962,0.002549368750295926,0.012628451326139902,0.02586620700018641,0.4880859510364888,0.038840645880582995,0.8093222550699621,-10.670296609033779,-47.10027272898634,4237.498263052069,2133.7134175240144,extremal,0.03158279848851971,2.7755575615628914e-16,3,0.8127688240552229,0.003446568985260745,0.012628451326230031,0.025866207000181985,0.48808595103630714,0.8093222550700103,-10.670296608900173,-47.10027272831321
0.03,0.15388500997009277,0.002826662966605074,0.015193950964428063,0.02377010030291239,0.5077232556743424,0.040403332931640897,0.8014726860895123,-6.010154105302025,-24.329333086617563,1212.462854107668,789.1944138981509,extremal,0.031545662194701625,1.1102230246251565e-15,3,0.8019968374268985,0.0005241513373862583,0.015193950964551287,0.023770100302989327,0.5077232556742063,0.8014726860896381,-6.0101541052073095,-24.32933308611903
0.05,0.05032048772482872,0.0003022533191052673,0.0031763063290643047,0.05563576672690987,0.20032514410798996,0.015941368455191438,0.05668126599479835,-346.4142198508107,-3430.0423666242923,1708515.534556785,65746383.68250482,extremal,0.05564038421189761,1.9942381079829374e-13,3,1.2550170438831756,1.1983357778883772,0.0031763063295903327,0.05563576672690234,0.20032514410244956,0.056681265995153066,-346.4142198181379,-3430.0423662157104
0.05,0.05128195089931488,0.0003139138461786309,0.0033228491004581094,0.05561763835449364,0.2028417250633659,0.01614163160456094,0.1649429371050288,-324.72174463090374,-4624.703624038489,1471574.554039678,7721030.482619188,extremal,0.05563703076163116,7.34412530789541e-14,3,1.2484895542892824,1.0835466171842536,0.0033228491007115204,0.05561763834803567,0.2028417250628025,0.1649429366414085,-324.7217446313201,-4624.703628355851
0.05,0.054273169664382934,0.0003516023483407075,0.0036813685341118034,0.05555496466419249,0.2122983466651262,0.016894165640995815,0.32800765900668716,-276.4044699369563,-4175.6151601358815,1054571.4122292334,1142208.954190483,extremal,0.055626206979991,4.4297898682543746e-14,3,1.212205352411,0.8841976934043128,0.003681368534648903,0.05555496466300832,0.21229834666043199,0.3280076589635454,-276.40446991401836,-4175.615159989516
0.05,0.06068292416095734,0.0004395561850432046,0.004395190781263524,0.05539277027123704,0.23369349866144,0.018596737740203702,0.4980099491901887,-206.06134462401857,-2851.0907065002802,595183.8708723447,248888.71243554162,extremal,0.05560103633397682,4.773959005888173e-15,3,1.1332057870321717,0.635195837841983,0.004395190781761288,0.05539277027123443,0.233693498657395,0.4980099491912557,-206.0613446093136,-2851.0907063261516
0.05,0.07350243315410614,0.0006448887883428085,0.0059056477970187895,0.05494797410036438,0.27639545502602997,0.02199485145776316,0.6488672557838867,-124.93218542527808,-1397.2129369482514,228009.6308779083,59378.45573910328,extremal,0.05554275113636548,2.3314683517128287e-15,3,1.0103842288215914,0.3615169730377047,0.0059056477973862456,0.054947974100119416,0.27639545502359597,0.6488672557811175,-124.93218541998259,-1397.2129368985386
0.05,0.09273169664382933,0.0010264500180287384,0.008612829903844524,0.0538961224919738,0.33796469803034257,0.026894376141044382,0.734467662155771,-65.66026927051183,-550.4934861427464,64698.22473881667,16382.715630053865,extremal,0.055436162184259556,3.3306690738754696e-16,3,0.8939065069140122,0.15943884475824122,0.00861282990393638,0.053896122491807245,0.3379646980299058,0.7344676621544199,-65.66026926996085,-550.4934861391455
0.05,0.114097544965744,0.001553939100642287,0.01260270068551737,0.05188883636636878,0.40205596239600916,0.03199459690744703,0.7642192534308586,-33.908597539916194,-214.47138533308302,16747.369901160375,5238.562143378305,extremal,0.05529231512005905,2.220446049250313e-16,3,0.8198321336531812,0.05561288022232258,0.012602700685655478,0.05188883636637252,0.4020559623955366,0.7642192534310214,-33.908597539558606,-214.47138533067556
0.05,0.13332680845546718,0.002121858219660745,0.017781349271154472,0.04865601792042022,0.4555243278195753,0.036249474235549195,0.7674199051950612,-17.758809391414328,-88.99430026984466,4203.591706269722,1773.9840397727103,extremal,0.05514171573403501,8.881784197001252e-16,3,0.7815644923762531,0.014144587181191937,0.017781349271157893,0.04865601792038343,0.4555243278195542,0.7674199051949353,-17.758809391405634,-88.99430026984976
0.05,0.146146317448616,0.0025495125154974003,0.023077693013609686,0.04475614170340751,0.4888344193024937,0.03890020709272405,0.7630166667547308,-9.72952208658808,-41.99747616222268,1128.2968623473826,632.7673457318015,extremal,0.05503105943885898,1.1102230246251565e-16,3,0.7656630998371431,0.002646433082412303,0.023077693013781653,0.04475614170343543,0.48883441930231186,0.7630166667548353,-9.729522086460193,-41.99747616155632
0.05,0.15255607194519039,0.002778052128363032,0.027282224811872504,0.04128299102691214,0.5047638451301518,0.04016783052326779,0.7594759768755547,-5.580124416633427,-22.374319793837977,337.3974077990177,234.3625930107275,extremal,0.05497284670966037,6.661338147750939e-16,3,0.75988051459622,0.0004045377206652878,0.027282224811746726,0.04128299102670225,0.5047638451302163,0.7594759768753855,-5.580124416652658,-22.37431979403291
0.075,0.0752476493318796,0.0006758763811450265,0.007978220200149424,0.08856882818105062,0.30000834229090156,0.02387390532220115,-0.007433110890307779,-145.75820292536284,174.95281790544254,170477.9625870978,26313838.62597951,extremal,0.08857850839288596,8.587575095475586e-14,3,0.7165885123197318,0.7240216232100395,0.007978220190152575,0.08856882815244153,0.30000834238463236,-0.0074331144768237795,-145.75820310893582,174.95271400787465
0.075,0.07599059732751846,0.0006892886251016638,0.008299679905920426,0.08853093066364694,0.30078069440748645,0.023935367150782136,0.07124898297717136,-138.58931194883291,-789.121081019776,148990.48439755858,3049933.9832139877,extremal,0.08857162438802765,2.7700064464397656e-14,3,0.7231250196725714,0.6518760366954,0.00829967990580573,0.08853093066258369,0.3007806944087691,0.07124898291374607,-138.58931195127522,-789.1210815339471
0.075,0.07830199109172821,0.0007318583062387756,0.009003497601158747,0.08840105406798239,0.3061136172023933,0.024359747662750567,0.19435393811934115,-123.60525362500732,-1029.3761056578235,113268.26755239762,440343.56926846656,extremal,0.08854981307476213,3.655409308578328e-14,3,0.7281647686885934,0.5338108305692522,0.009003497601320028,0.08840105406547433,0.3061136172023483,0.19435393804426,-123.60525362503046,-1029.376105865672
0.075,0.08325497772932053,0.0008273738929189372,0.010288375541602522,0.0880737775631259,0.32000885286093905,0.025465495382992732,0.3344566537257756,-101.02330964289659,-883.6955037666808,72474.6600614661,92957.6312892867,extremal,0.0885010833357309,3.47499806707674e-14,3,0.7254890513531105,0.3910323976273349,0.010288375542045742,0.08807377756306721,0.32000885285889114,0.3344566537253599,-101.0233096400842,-883.6955037434764
0.075,0.09316095100450515,0.0010359748719506944,0.012845343919184205,0.0872221315742969,0.3493382319553936,0.027799453213342002,0.48032298963534364,-71.03010377455968,-565.9901304698803,34300.3565971971,21453.036206897817,extremal,0.08839564945966744,1.0436096431476471e-14,3,0.7118060396162282,0.2314830499808846,0.012845343919298265,0.087222131573856,0.34933823195503805,0.48032298963110887,-71.0301037741417,-565.9901304700197
0.075,0.1080199109172821,0.0013928008546769163,0.01723098121585843,0.0853467342157873,0.39281368245297454,0.03125911963826051,0.5868815057040018,-43.8186918760673,-290.8848446832464,12370.962815568157,5817.029313528854,extremal,0.0882183423497353,3.774758283725532e-15,3,0.6936468861384524,0.10676538043445061,0.017230981216149386,0.0853467342156066,0.39281368245217835,0.5868815057032012,-43.818691875450746,-290.8848446794923
0.075,0.12452986637592314,0.0018510938554388752,0.023477622758080647,0.08200697415243875,0.4388320397011187,0.034921144152765954,0.6429603607400929,-25.6571972473654,-139.13746436980375,3920.0250990924906,1859.3604384446878,extremal,0.08799598137180821,4.440892098500626e-16,3,0.6814930074098902,0.03853264666979728,0.02347762275819161,0.08200697415243707,0.438832039700908,0.6429603607401557,-25.657197247240827,-139.13746436903833
0.075,0.13938882628870009,0.0023191952740841803,0.03135482881498585,0.07691801844840292,0.47772897851452517,0.038016464194414276,0.6668149229566509,-14.624427558116228,-66.41354234226165,1146.3205779827986,632.1084174620578,extremal,0.08777472767742242,4.440892098500626e-16,3,0.6768288759768811,0.010013953020230226,0.031354828815171855,0.07691801844827384,0.47772897851432633,0.6668149229564935,-14.62442755798417,-66.41354234165483
0.075,0.14929479956388472,0.0026605458959667746,0.039235205766057456,0.07100737909050286,0.5022235370871067,0.03996567923225443,0.6744641644871064,-8.393557645914129,-33.9101752299139,339.67136222939126,224.88620040939207,extremal,0.08761691487131096,1.5543122344752192e-15,3,0.676358546013156,0.0018943815260495933,0.03923520576615072,0.07100737909034163,0.5022235370870604,0.674464164486989,-8.393557645852912,-33.91017522969872
0.075,0.15424778620147703,0.002840006109743788,0.04540980826502969,0.06585494049108581,0.5140215982640792,0.04090453910986231,0.6765000523313092,-4.9159055976420145,-18.733435823333362,107.39418240830513,82.52988430477697,extremal,0.08753509094290013,1.6653345369377348e-15,3,0.676791003597684,0.00029095126637479485,0.04540980826504758,0.0658549404909179,0.5140215982640732,0.6765000523312432,-4.915905597609113,-18.733435823242896
0.1,0.1001867470638752,0.0011981244937704831,0.015896309689039018,0.12596856698410053,0.4008139288960697,0.03189575902194648,-0.06370724252222273,-77.21656110278674,786.1311848399071,30370.360258408262,14066958.245487096,extremal,0.12598447681194908,3.952393967665557e-14,3,0.4199516759531972,0.48365891847542,0.015896309649578704,0.12596856694146305,0.40081392913690894,-0.06370724724791901,-77.21656128931055,786.1310510063608
0.1,0.1007469882555008,0.0012115617095069598,0.016494821637691174,0.12590644850556004,0.40000384199800465,0.031831294354865966,-0.004350436384511267,-73.87122195966666,25.426787053586395,26707.1960787531,1615870.768621509,extremal,0.12597339990036274,4.7128967395337895e-14,3,0.4289586754943106,0.4333091118788219,0.01649482163695689,0.12590644850295962,0.4000038420032588,-0.004350436520016557,-73.8712219636503,25.426785999109484
0.1,0.10248996085166932,0.0012538455689871887,0.01771433341143944,0.12569419687034342,0.4017058724660626,0.03196673763600818,0.09020684511026383,-67.31693951661458,-258.15557658340936,20869.743434730965,229448.47253646687,extremal,0.12593861041617466,1.6958656701149266e-14,3,0.44379323072867854,0.3535863856184147,0.01771433341111133,0.12569419686824826,0.4017058724682412,0.09020684505629055,-67.31693951809766,-258.1555767355803
0.1,0.10622490212917328,0.0013468960344992808,0.019791436868391576,0.12516553946167336,0.4091581287015723,0.03255976934454256,0.20259734092122011,-57.586937676829486,-304.36896939255405,14228.647710070769,47321.07228368641,extremal,0.12586240749121755,7.993605777301127e-15,3,0.4623962718044168,0.25979893088319667,0.01979143686840937,0.12516553946164663,0.4091581287015293,0.2025973409208599,-57.58693767679865,-304.36896939282735
0.1,0.11369478468418122,0.0015429877640579426,0.02368611560050182,0.12382605549337909,0.42721730322885526,0.03399687279163073,0.3299376039069199,-43.95039014059623,-242.64371210221688,7596.763974882388,10595.57259194801,extremal,0.12570339034079558,1.071365218763276e-14,3,0.48580215883284855,0.15586455492592866,0.023686115600610645,0.12382605549327959,0.4272173032286066,0.32993760390623716,-43.950390140449116,-242.6437121018319
0.1,0.12489960851669313,0.0018621023547321256,0.030050193966229728,0.12099834363303383,0.4556231716034197,0.03625733997394556,0.43666468948344195,-30.017221799619673,-152.02357406559537,3211.756666029565,2795.196529410713,extremal,0.12544901584595114,6.661338147750939e-16,3,0.5100288285631395,0.07336413907969752,0.030050193966472967,0.12099834363301881,0.45562317160297994,0.43666468948352166,-30.017221799406755,-152.02357406433367
0.1,0.13734941277503968,0.002251826931806227,0.03877504627679118,0.11619518104491156,0.48662269519925694,0.03872420368083124,0.5044271686653179,-19.244053179624423,-85.46392004496917,1187.5444881468231,876.5692051019286,extremal,0.12514541272312987,5.551115123125783e-17,3,0.5314001709814619,0.026973002316143968,0.038775046276989994,0.11619518104474368,0.48662269519898466,0.5044271686650577,-19.24405317950676,-85.46392004449457
0.1,0.14855423660755157,0.002634216579865427,0.04944472343566194,0.10917759769494098,0.5133348292231099,0.040849887766045936,0.5414416664771902,-11.731023920653813,-45.891948142505996,395.45745170160654,293.33376832576556,extremal,0.12485465486435511,1.2212453270876722e-15,3,0.5485438227623538,0.007102156285163641,0.04944472343571237,0.10917759769491427,0.513334829223075,0.5414416664771715,-11.73102392063405,-45.8919481424234
0.1,0.1560241191625595,0.002905794342795688,0.05988156350865241,0.10127139739104118,0.5303804624377548,0.042206336158167004,0.5580650421927942,-7.001117206477808,-25.108640619261813,128.33735225885846,102.55477345743526,extremal,0.12465222834313826,4.440892098500626e-16,3,0.5594182051773772,0.0013531629845829896,0.05988156350860541,0.10127139739064736,0.5303804624377872,0.5580650421925717,-7.001117206452097,-25.108640619294654
0.1,0.1597590604400635,0.0030465786235280568,0.06795297177746948,0.09449916092254276,0.5386560940113462,0.042864889994239215,0.5645432821979077,-4.175368083014703,-14.328834781074267,42.84418127170718,36.959972379046384,extremal,0.12454857303181338,4.440892098500626e-16,3,0.5647517654718515,0.0002084832739437381,0.0679529717776288,0.09449916092230613,0.5386560940113108,0.5645432821978621,-4.175368082955459,-14.328834780887146
0.125,0.1251374293423295,0.001869200348648765,0.02793544161034514,0.16900277465027763,0.5034988598838108,0.04006716619582105,-0.11837895363636829,-46.34845192402159,904.03583701786,7407.257721219625,8674550.677935759,extremal,0.16902567907419863,5.229150445984487e-14,3,0.21955588539600207,0.33793483903237037,0.027935441607915217,0.16900277464891317,0.5034988598944483,-0.11837895376743394,-46.34845192792904,904.0358330011521
0.125,0.125549717369318,0.0018815374799033959,0.028931793942153006,0.16891371862467386,0.501338725407912,0.03989526815602979,-0.07290553973735321,-44.48889111785536,264.6319155461421,6545.335586962936,989742.5937296236,extremal,0.1690101391543253,3.597122599785507e-14,3,0.22857740234635981,0.301482942083713,0.028931793939248277,0.16891371862135643,0.5013387254202688,-0.07290553989134183,-44.4888911223041,264.6319142798056
0.125,0.12683239123106002,0.0019201791781081822,0.03087000784246156,0.16860994190825362,0.5000000168277097,0.039788737112080426,0.0002557171941432268,-41.02182381734509,-0.4603716982020387,5206.041164826522,138803.5269754628,extremal,0.16896156064007756,3.574918139293004e-14,3,0.24513472200896488,0.24487900481482167,0.030870007841675484,0.1686099419068553,0.5000000168306371,0.00025571716246998444,-41.02182381831942,-0.46037179068008527
0.125,0.12958097807765007,0.002004305426943279,0.03400472138191091,0.1678583356342115,0.5021406263963011,0.03995908140911599,0.08935801801351198,-36.006324755700916,-86.90357299546241,3693.4750415525973,28115.851048029665,extremal,0.16885629396339777,8.326672684688674e-15,3,0.2689282916642718,0.1795702736507598,0.03400472138234605,0.16785833563419303,0.5021406263953812,0.08935801801359605,-36.00632475538172,-86.9035729939263
0.125,0.13507815177083016,0.0021779686011696416,0.03958700961794788,0.16598401861947754,0.5110250030753065,0.04066607764149303,0.19540029120499214,-28.85711854459858,-98.31982313517831,2133.197424679337,6135.227180720223,extremal,0.16864108866642527,6.800116025829084e-15,3,0.30345955190251034,0.1080592606975182,0.039587009618294415,0.16598401861923756,0.5110250030747705,0.19540029120368524,-28.85711854440469,-98.31982313528201
0.125,0.1433239123106003,0.002451990053899605,0.04828688869251367,0.1621331209799712,0.5272620291640229,0.04195817912305866,0.29190468197875796,-21.049700283650694,-75.03037087537191,1009.0151902487734,1572.8204181393414,extremal,0.16830708944581008,1.6653345369377348e-16,3,0.3431808869938581,0.05127620501510016,0.048286888692828954,0.16213312097999058,0.5272620291636216,0.29190468197896113,-21.0497002835238,-75.03037087466092
0.125,0.15248586846590043,0.0027754959003712656,0.05975374533189214,0.1558041149996189,0.5461497129870964,0.043461213245058146,0.3602399166146429,-14.384906258022674,-48.618095555940016,420.4159136368747,480.31457848086313,extremal,0.16792116944567956,1.1102230246251565e-16,3,0.3792643582036794,0.01902444158903649,0.059753745332034904,0.15580411499942173,0.5461497129869985,0.3602399166143444,-14.384906257973995,-48.61809555588035
0.125,0.16073162900567056,0.0030837849712902926,0.07334360765132218,0.1468423081024671,0.5629845021134801,0.04480088319774497,0.40245653066600373,-9.224798892337304,-28.92056476253878,156.10612149061373,156.60416982632785,extremal,0.1675614401389532,4.440892098500626e-16,3,0.4075021458833688,0.005045615217365074,0.0733436076510959,0.14684230810196267,0.5629845021136313,0.40245653066553555,-9.224798892353695,-28.920564762865823
0.125,0.16622880269885065,0.0032983288128299233,0.0863421472295853,0.13698077690576968,0.5739407191798417,0.04567275124959459,0.4238046541126124,-5.677758873597758,-16.812333541978724,54.941228069383335,53.34508950129857,extremal,0.16731551798905542,4.440892098500626e-16,3,0.4247700565578655,0.0009654024452530607,0.0863421472310301,0.1369807769065658,0.5739407191792104,0.42380465411346735,-5.677758873416929,-16.81233354092251
0.125,0.1689773895454407,0.0034083060718778234,0.09626545389684403,0.12864843995456976,0.5793161489423704,0.04610051435856946,0.43287904164090163,-3.436070663102889,-9.873562699209973,19.29887885289058,18.782333633752504,extremal,0.16719081554479523,4.440892098500626e-16,3,0.4330280701847332,0.00014902854383158637,0.09626545389664708,0.1286484399535172,0.5793161489423847,0.43287904164073715,-3.4360706630441014,-9.873562699197151
0.15,0.15009870933295727,0.002689275595334871,0.04540993522372204,0.2193446018564273,0.6090592787576907,0.04846739742513555,-0.17431455899727394,-30.055475386294013,915.6255130418101,2194.028747978988,5721463.855094443,extremal,0.21937507063944314,5.272449143944868e-13,3,0.06633527100059784,0.24064982999787177,0.04540993509196952,0.21934460181871768,0.6090592791718386,-0.17431456225716713,-30.055475468792952,915.6254007049304
0.15,0.15039483733182907,0.0026998973438944014,0.0469375086123397,0.21922686648467785,0.6058238420758092,0.0482099295546444,-0.13930086374359346,-28.91283003476502,348.58304906162857,1948.958456947255,649240.5271206981,extremal,0.2193550865520323,1.1102230246251565e-15,3,0.07467346121047096,0.21397432495406443,0.046937508594716064,0.21922686647460168,0.6058238421285085,-0.1393008641505794,-28.91283004498053,348.5830452868238
0.15,0.15131612443943024,0.0027330766636636506,0.0498186101624686,0.21882591511622523,0.6020808949336377,0.047912075284940264,-0.08263170681657833,-26.85423996840244,103.37767142207096,1573.0479190416752,90136.15198716432,extremal,0.21929277738873243,1.2323475573339238e-14,3,0.09042568523192394,0.1730573920485023,0.04981861015979279,0.21882591511322103,0.6020808949411689,-0.08263170687547688,-26.854239969772056,103.37767123365626
0.15,0.15329031109857558,0.002804857527818867,0.054303901576739456,0.21783867638586446,0.6000497065836851,0.047750438451817444,-0.01259597761013858,-23.945232686697175,8.664114109677655,1149.6976026186219,17990.191020935756,extremal,0.21915857028343028,2.853273173286652e-14,3,0.11388546843181074,0.12648144604194933,0.054303901576573776,0.2178386763855458,0.6000497065841253,-0.012595977613453407,-23.94523268676521,8.664114104537163
0.15,0.15723868441686628,0.002951210572553332,0.06195965639655849,0.215403571543527,0.6017686935428981,0.047887231087652075,0.0733022567544206,-19.78775955440353,-27.013365907376865,703.3025406336301,3839.457424399388,extremal,0.21888741263816044,6.106226635438361e-15,3,0.14933294545461745,0.07603068870019684,0.06195965639670055,0.21540357154341205,0.6017686935427558,0.07330225675389496,-19.78775955436619,-27.01336590771173
0.15,0.16316124439430235,0.003177718430715109,0.07339015091505012,0.21049376887298146,0.6085330194849974,0.048425519042837,0.15559786326167643,-15.070060936973768,-30.800417861144098,361.9293610845025,957.8131741496202,extremal,0.21847411061470282,1.5543122344752192e-15,3,0.19175313063685093,0.036155267375174494,0.07339015091492151,0.21049376887201277,0.6085330194853196,0.1555978632591225,-15.070060936977072,-30.800417862780208
0.15,0.16974186659145354,0.003439215127201639,0.0878988359552758,0.20261299694525145,0.6179828631412929,0.04917751370750951,0.21797216784762577,-10.76301557038312,-23.88481292122566,165.69344419544723,284.2821294975609,extremal,0.21800620336530097,6.661338147750939e-16,3,0.2314364609113561,0.013464293063730343,0.08789883595540213,0.2026129969450683,0.6179828631412343,0.21797216784742213,-10.76301557035703,-23.884812921256554
0.15,0.17566442656888961,0.0036834013227156153,0.10457941841705862,0.1917099620362198,0.6270794233159422,0.04990139496597367,0.25942524096328146,-7.15998610335436,-15.839335670060706,67.33717800217602,89.95811658588491,extremal,0.21757781553769778,1.9984014443252818e-15,3,0.2630087011484062,0.0035834601851247316,0.10457941841664749,0.19170996203535887,0.6270794233161514,0.25942524096270014,-7.159986103364718,-15.83933567046654
0.15,0.17961279988718032,0.0038508443137649857,0.120194347482818,0.1799238842114148,0.6332297762119747,0.05039082449855523,0.2817659016494781,-4.509605294278192,-9.780424231739879,25.42352040266331,29.756899904982518,extremal,0.21728864292264652,3.3306690738754696e-16,3,0.28245307046054374,0.0006871688110656193,0.12019434748284934,0.179923884211371,0.6332297762119641,0.2817659016494734,-4.5096052942728875,-9.780424231732745
0.15,0.18158698654632566,0.003935961467501685,0.13196823824377,0.1700675092322874,0.6363027842280324,0.05063536670651353,0.2916672574424347,-2.759681058294783,-5.906090519800998,9.347143224051196,10.218890940081808,extremal,0.21714303398207588,3.3306690738754696e-16,3,0.2917734483661557,0.00010619092372099459,0.1319682382420512,0.17006750922955993,0.6363027842282034,0.29166725744208366,-2.7596810582840767,-5.9060905202021985
0.175,0.1750691730275011,0.003658480592977811,0.07006162663308645,0.2795062754904653,0.7188172033689786,0.057201655547832575,-0.23333027425322223,-20.51737335244116,906.6664952058151,738.8001791600537,3833552.50188351,extremal,0.2795449851600813,1.3353762540191383e-12,3,-0.06122959076976766,0.17210068348345456,0.07006162635574109,0.27950627544094503,0.7188172040196207,-0.2333302778294381,-20.517373427217752,906.6663482506389
0.175,0.1752766921100044,0.0036671589283607912,0.07226129191611942,0.2793579669982301,0.7147999819694455,0.056881975226217456,-0.2063925212770043,-19.769982680549145,382.7552408053872,660.238066419828,432943.254602362,extremal,0.27952071755794,6.772360450213455e-14,3,-0.05377040509158622,0.1526221161854181,0.07226129188852701,0.2793579669885374,0.7147999820305415,-0.20639252160374136,-19.769982687423155,382.75523721738284
0.175,0.17592230703334807,0.0036942239404317255,0.07632115980275188,0.2788538197254503,0.7092925931032468,0.05644371114542506,-0.16262531189227558,-18.45324907611871,151.61729685986475,540.2972537034385,59586.38460867481,extremal,0.27944516053555857,1.2212453270876722e-15,3,-0.0396360263568881,0.12298928553538749,0.07632115978743859,0.27885381971596185,0.7092925931339215,-0.1626253120474182,-18.453249079416953,151.61729628254318
0.175,0.1773057675833702,0.0037525554732253832,0.08246401948416643,0.2776176622073446,0.7041803563249467,0.056036892268663735,-0.10802772828007245,-16.62452645409039,56.02952218451321,404.8823982391549,11742.56859781593,extremal,0.2792829618559165,1.432187701766452e-14,3,-0.018446879546951223,0.08958084873312123,0.08246401947970755,0.2776176622027918,0.7041803563328886,-0.10802772831874947,-16.624526454864963,56.02952211545674
0.175,0.18007268868341444,0.0038705893139051933,0.09259715693328338,0.2745943222010407,0.7005858709094571,0.055750852207790295,-0.03976930467420454,-14.014603033472232,11.310212221996977,259.2808245065795,2457.914828137057,extremal,0.2789574086394273,2.275957200481571e-15,3,0.013942646845268301,0.05371195151947284,0.09259715693176826,0.27459432219876445,0.7005858709116511,-0.03976930468390513,-14.014603033652415,11.310212211814473
0.175,0.18422307033348082,0.004051067012656141,0.10717721350685314,0.26858355049402904,0.700300035640425,0.05572810615980206,0.027815890357243203,-10.982489918005472,-4.396252605792554,142.5943568136185,598.1431583273164,extremal,0.27846633179504465,2.9976021664879227e-15,3,0.053342169978727774,0.02552627962148457,0.10717721350670166,0.2685835504937549,0.7003000356405815,0.027815890356672923,-10.982489918015618,-4.396252606246378
0.175,0.18883460550022121,0.004256420886593745,0.12506567799509286,0.25910416494498456,0.7026899791680359,0.055918291822866936,0.08132306321462834,-8.083115550707507,-7.382313999649568,70.38734733389515,172.75954674338894,extremal,0.27791709489960487,6.661338147750939e-16,3,0.09083726450801201,0.009514201293383664,0.1250656779947563,0.25910416494442373,0.7026899791682566,0.08132306321403238,-8.083115550720464,-7.382314000087362
0.175,0.19298498715028758,0.004445580160930487,0.14506969246572993,0.24621651297147723,0.7059572276447913,0.056178291195559484,0.11855629966349171,-5.517298244337915,-6.1952433775098825,30.801490594028714,53.08716907596303,extremal,0.2774198074343154,1.1102230246251565e-16,3,0.12109172877028106,0.002535429106789347,0.145069692464973,0.2462165129699847,0.7059572276450916,0.11855629966276221,-5.517298244341151,-6.195243378070913
0.175,0.19575190825033184,0.004573970968975805,0.16343240843871384,0.23247144661084948,0.7084604509101222,0.05637749137372951,0.13941294055634668,-3.5327879691759234,-4.231745884857958,12.336000375619406,17.066448262916833,extremal,0.27708683550845314,8.881784197001252e-16,3,0.13989960741990157,0.00048666686355489097,0.1634324084323385,0.23247144660497648,0.7084604509118047,0.13941294055421172,-3.532787969357287,-4.231745886738764
0.175,0.19713536880035396,0.004638851760544709,0.17712333496832136,0.22106550758925167,0.709776787043178,0.05648224207490266,0.14888423525785366,-2.1794186465385375,-2.664765359794849,4.7164705558191455,5.723571515974629,extremal,0.2769199402259737,5.551115123125783e-16,3,0.14895947894340808,7.52436855544214e-05,0.17712333493982538,0.22106550754862955,0.7097767870469895,0.1488842352532791,-2.1794186464451153,-2.664765365046712
0.19,0.19005519997055437,0.004311624272155379,0.08924764730193444,0.3218883210098275,0.7873947254234361,0.06265888135781277,-0.27082845020341806,-16.60956986380274,901.7589879581975,401.4798711394758,2982425.6639721794,extremal,0.32193250309018434,4.879430193227563e-13,3,-0.13038676027344664,0.1404416899299714,0.08924764706058229,0.32188832097481235,0.7873947258998768,-0.27082845236686903,-16.60956990398302,901.7588870571067
0.19,0.1902207998822174,0.004319141200540959,0.0919206181950989,0.32172011326884853,0.7830498139186136,0.062313124286168094,-0.24785956901999623,-16.01803491437272,394.25497905307816,360.1837865077901,335932.7862182538,extremal,0.32190573132481415,3.6637359812630166e-15,3,-0.12347527230357552,0.1243842967164207,0.0919206181948336,0.3217201132685925,0.7830498139194106,-0.2478595690260199,-16.01803491442212,394.25497897306235
0.19,0.19073599960739135,0.004342569067395679,0.09680476893711962,0.32114900379834016,0.776779489257794,0.06181414770388787,-0.21047595347097003,-14.985355562166541,168.7595364742403,297.1433429401333,46016.35366182406,extremal,0.32182241985965643,4.218847493575595e-14,3,-0.11042935536041042,0.10004659811055962,0.09680476891598054,0.32114900378779065,0.7767794892935092,-0.21047595362025887,-14.985355565008907,168.7595358509899
0.19,0.1918399990184784,0.00439298501764981,0.1040944138593327,0.31975195749825935,0.7703054193723947,0.06129895759179603,-0.16365253546593783,-13.561717925577588,73.39138974607016,225.71116114806253,9006.446299518739,extremal,0.3216437877616975,4.340972026284362e-14,3,-0.0909217456105365,0.07273078985540134,0.10409441385644339,0.3197519574957627,0.7703054193768208,-0.16365253548429154,-13.561717925893701,73.3913897097805
0.19,0.19404799784065246,0.004494689829886822,0.11591591896763025,0.31635013062371165,0.7643270285848524,0.06082321236900982,-0.10463206580894577,-11.531686290684714,25.997944383783548,148.00153894420424,1865.728449974401,extremal,0.3212861026512162,1.2601031329495527e-14,3,-0.061098813260283054,0.043533252548662714,0.11591591896612455,0.31635013062208417,0.7643270285866113,-0.10463206581490478,-11.531686290800382,25.99794437691989
0.19,0.19735999607391358,0.004649429327564222,0.13260227218342704,0.3096340661388752,0.760843457649552,0.06054599860202766,-0.045368537403574535,-9.149170124754077,6.360802961256823,84.16779586587745,448.02868197810454,extremal,0.3207486030254172,1.2212453270876722e-15,3,-0.024699710992704266,0.02066882641087027,0.1326022721823135,0.3096340661370418,0.7608434576505574,-0.04536853740681576,-9.14917012479918,6.360802958493522
0.19,0.20103999411087037,0.004824433458843981,0.15270944997923563,0.2991336953552105,0.7600025040814684,0.06047907764339203,0.0024260734558140184,-6.822937427711114,-0.1986546598377359,43.14652055407004,127.50839382834783,extremal,0.32015016532823853,5.551115123125783e-16,3,0.010128136836150377,0.007702063380336359,0.1527094499788708,0.29913369535426065,0.7600025040817144,0.002426073455020744,-6.822937427709421,-0.19865466044501545
0.19,0.20435199234413148,0.0049847013974701464,0.1748646775120096,0.28497990303368714,0.7605800624968401,0.06052503828175739,0.036333160080201224,-4.710501465966228,-1.7383295745853786,19.59784452645366,38.562614070542146,extremal,0.3196106244611211,2.220446049250313e-16,3,0.0383860002626275,0.0020528401824262757,0.1748646775109382,0.2849799030316035,0.7605800624972368,0.036333160079345395,-4.710501465963396,-1.7383295752890788
0.19,0.20655999116630555,0.005093001542768845,0.19499207729968723,0.2699844902769579,0.7613887689164884,0.060589393093855984,0.05563254130296816,-3.038541825535982,-1.5615409403834093,8.087642661571614,12.207682453803368,extremal,0.31925049871739875,6.661338147750939e-16,3,0.05602665847542405,0.00039411717245588923,0.1949920773002152,0.2699844902771065,0.7613887689163932,0.05563254130303752,-3.03854182551546,-1.5615409403064149
0.19,0.2076639905773926,0.00514758807128257,0.20991044428555766,0.2575887183706539,0.7618852255921056,0.0606288998608337,0.0644839195003257,-1.8813334258147245,-1.0725742790396993,3.1547750088659128,4.04260798091481,extremal,0.31907032020688586,8.326672684688674e-17,3,0.06454486155914343,6.094205881773673e-05,0.20991044428168373,0.25758871836504504,0.7618852255923425,0.06448391949992116,-1.8813334257934162,-1.072574279682179
0.2,0.2000472345924759,0.004776903844738849,0.10425913837447157,0.35349573126678435,0.8345267464401922,0.06640952841917667,-0.2968802452396557,-14.511018053995743,899.9216084193586,270.9355190721243,2496650.6049812124,extremal,0.35354390994168405,3.4912073232362673e-12,3,-0.1744748046691255,0.12240544057053024,0.10425913823525243,0.3534957312481992,0.8345267466836142,-0.29688024622383424,-14.511018070695549,899.9215579438068
0.2,0.20018893836990356,0.004783673696509792,0.1072780697182509,0.3533131748473497,0.8300207918610394,0.06605095594686682,-0.2762533645338954,-14.00146975792637,400.29579744456834,243.71060934629222,280747.1549460306,extremal,0.35351546777926846,2.1260770921571748e-13,3,-0.16792689863875332,0.10832646589514205,0.10727806969407584,0.35331317484156727,0.8300207919013447,-0.2762533646929576,-14.001469760728378,400.2957953001031
0.2,0.20062979456634522,0.004804766113821946,0.11276267110632066,0.3526938594218845,0.8233587534095831,0.06552080777155804,-0.2426479713641365,-13.11608979488247,177.51841289873715,202.11880949471245,38343.04725110294,extremal,0.3534269791691864,1.5853984791647235e-13,3,-0.155615662590817,0.0870323087733195,0.11276267110384723,0.3526938594206085,0.8233587534134145,-0.2426479713798445,-13.116089795129238,177.51841282624395
0.2,0.20157448641586306,0.0048501203912516095,0.1208835472557033,0.35118121732135466,0.8161647254761351,0.06494832521838333,-0.20046170750469772,-11.90018127129522,82.28213655324913,154.84369168727585,7472.846443479146,extremal,0.35323735247956656,6.439293542825908e-15,3,-0.13726748194612134,0.06319422555857637,0.12088354724763298,0.3511812173155812,0.8161647254868398,-0.20046170754252216,-11.90018127194157,82.2821364722374
0.2,0.2034638701148987,0.004941468111106254,0.13392081539763834,0.34750800461244624,0.8089017637643787,0.06437035708942673,-0.14704677495443352,-10.166944356978902,33.638710014080786,103.00780058601231,1538.2290170562876,extremal,0.3528580771312118,3.9968028886505635e-15,3,-0.10926543574158394,0.03778133921284958,0.13392081539588946,0.34750800461036346,0.8089017637663258,-0.14704677496110086,-10.166944357073163,33.63871000580504
0.2,0.20629794566345216,0.005080087603376518,0.15211268654183593,0.34028697433797966,0.8036725530875046,0.06395422972558001,-0.09300086647036038,-8.121064260745053,12.108201226896831,59.76594724997528,366.41705954599,extremal,0.3522891588342409,5.384581669432009e-15,3,-0.07507665662007011,0.017924209850290265,0.15211268653998083,0.34028697433545335,0.803672553088958,-0.09300086647435138,-8.121064260805433,12.108201223258824
0.2,0.20944691849517824,0.005236358175327011,0.17379650304185595,0.32905586516024643,0.8010515269980174,0.06374565509652266,-0.04897550264580468,-6.099966762927455,3.7591804191486418,31.331327975876253,103.3602919832516,extremal,0.35165711387914295,3.885780586188048e-16,3,-0.042298299738967135,0.006677202906837543,0.17379650304190689,0.3290558651598095,0.8010515269980442,-0.04897550264609005,-6.09996676291425,3.7591804189209626
0.2,0.2122809940437317,0.005379025712567632,0.19747677601984565,0.31399524772294146,0.8001366704891131,0.0636728531287167,-0.017415855400115005,-4.237804010757516,0.7876877062817798,14.547907678314973,30.962482050221016,extremal,0.3510884421881699,3.1086244689504383e-15,3,-0.015636262785004486,0.001779592615110518,0.19747677601863006,0.3139952477213148,0.8001366704896091,-0.01741585540084567,-4.2378040107706605,0.7876877057069578
0.2,0.21417037774276737,0.005475202679053578,0.2188565325746231,0.29810354221599306,0.8000002256765173,0.06366199519552478,0.0007014294342354626,-2.7447773847964445,-0.01871680369001183,6.110733450076121,9.712091643226284,extremal,0.35070945758797606,2.220446049250313e-16,3,0.0010431007346797035,0.00034167130044424087,0.21885653257337623,0.29810354221423735,0.8000002256766974,0.0007014294339514615,-2.744777384797044,-0.018716804019256017
0.2,0.21511506959228519,0.005523610744794211,0.23464816846677256,0.2849980869954258,0.8000379365688417,0.0636649961329857,0.009054476360550248,-1.7028652170587208,-0.14357774595453776,2.4120186603604776,3.192079715644021,extremal,0.3505200128169325,6.661338147750939e-16,3,0.009107311022693432,5.28346621431839e-05,0.23464816846152337,0.2849980869880703,0.8000379365691217,0.009054476360092045,-1.7028652170351282,-0.14357774676045665
0.20260223731713378,0.2026475614207963,0.004901896746090389,0.10849087163691862,0.36223134920513345,0.8470004015459778,0.06740215035343129,-0.3038108938220142,-14.019126900407201,899.6789388203144,244.93003966536045,2379419.5731551643,extremal,0.36228062770527775,1.0258460747536446e-13,3,-0.1857440147451702,0.11806687907684402,0.10849087152985312,0.36223134919086747,0.8470004017290473,-0.30381089453527477,-14.019126912127808,899.678901283241
0.20260223731713378,0.20278353373178384,0.004908477095100363,0.11160397955998203,0.36204486834890404,0.8424598882322036,0.06704082778440044,-0.28375720410248717,-13.528604786541319,401.7465049747293,220.47025097862345,267452.4991115349,extremal,0.3622517469354881,1.0624834345662748e-13,3,-0.17929012205714306,0.1044670820453441,0.11160397951638626,0.36204486833879057,0.8424598883028072,-0.2837572043714972,-13.528604791197749,401.7465012588529
0.20260223731713378,0.20320655869930063,0.004928977518524118,0.11725180470613902,0.3614123773526349,0.8357106828541903,0.06650374308547383,-0.2510776898221285,-12.677191853186292,179.54811867589387,183.09199649618444,36499.96263973478,extremal,0.3621618983168939,4.873879078104437e-14,3,-0.16716957746389657,0.08390811235823195,0.11725180470636677,0.36141237735260945,0.8357106828539602,-0.25107768982225287,-12.677191853167416,179.5481186748156
0.20260223731713378,0.2041130407725509,0.004973050854374504,0.12559819308967254,0.35986816604038185,0.8283527606097361,0.06591821823742848,-0.21003153542939207,-11.508940787429006,84.33236185060248,140.56861074960557,7106.115623382069,extremal,0.36196938031861436,1.2212453270876722e-15,3,-0.14912404905305648,0.060907486376335584,0.12559819308539394,0.3598681660372404,0.828352760615338,-0.21003153544919845,-11.508940787744688,84.33236180709073
0.20260223731713378,0.20592600491905147,0.005061786032332896,0.1389644924008423,0.3561208937379201,0.8207931960826351,0.06531664720637334,-0.15800477347310213,-9.843718586430402,35.408418207583765,93.8470668740347,1460.4404741591918,extremal,0.3615844148424076,1.354472090042691e-14,3,-0.12160143861963724,0.03640333485346489,0.138964492401191,0.35612089373790545,0.8207931960823922,-0.15800477347304556,-9.843718586406858,35.408418207610254
0.20260223731713378,0.20864545113880228,0.005196360064914533,0.15756284420358038,0.34876211840946736,0.8151571736718117,0.06486814679334373,-0.10526864329599228,-7.875401098115259,13.453583617695209,54.71976074306205,347.199235704157,extremal,0.36100718587409397,1.1379786002407855e-14,3,-0.08800178086953059,0.017266862426461693,0.1575628442038179,0.34876211840929644,0.8151571736717171,-0.10526864329616945,-7.875401098098056,13.453583617521907
0.20260223731713378,0.21166705804963654,0.005347957437948715,0.17967183627233074,0.3373316491556872,0.8121187374801011,0.06462635572375369,-0.06220910488926597,-5.925469477241434,4.697783279913992,28.843318668813254,97.72750879836485,extremal,0.3603662101226423,1.4432899320127035e-15,3,-0.05577741347984824,0.006431691409417725,0.17967183627251568,0.3373316491557095,0.812118737480035,-0.06220910488922421,-5.925469477232797,4.697783279954045
0.20260223731713378,0.21438650426938735,0.005486258676828609,0.20376367446803645,0.32202349871139796,0.8108523770785447,0.06452558196493192,-0.03126659160733311,-4.122649029157827,1.3940927813546082,13.464616004945139,29.207338939309146,extremal,0.3597897613283932,9.992007221626409e-16,3,-0.02955248505092463,0.0017141065564084818,0.20376367446675933,0.322023498710245,0.810852377079099,-0.03126659160798967,-4.122649029185169,1.394092780892727
0.20260223731713378,0.2161994684158879,0.005579440346511238,0.22548219716097848,0.3058870279985346,0.8104926425742451,0.06449695520265193,-0.013468184965819394,-2.672755125177999,0.3547674274548527,5.680039363641382,9.141156433757658,extremal,0.3594057235721245,1.4432899320127035e-15,3,-0.013139088489431022,0.0003290964763883724,0.22548219716112672,0.30588702799849504,0.8104926425742178,-0.01346818496580987,-2.672755125171252,0.35476742745981227
0.20260223731713378,0.2171059504891382,0.005626325434481362,0.24151069522105514,0.2925877612211069,0.8104217842294386,0.06449131647473429,-0.005252116995223964,-1.6589624417196016,0.08226915185399264,2.2484471519655074,2.998935838891385,extremal,0.35921379052737595,6.661338147750939e-16,3,-0.005201227404604277,5.088959061968698e-05,0.24151069521736812,0.2925877612161316,0.810421784229644,-0.005252116995533407,-1.6589624417081308,0.08226915131133694
0.215,0.21503706922005034,0.005519605766589926,0.13070281383011445,0.4072112972960664,0.907746248610889,0.07223615126977376,-0.33775848347351445,-11.934634392225027,900.0315931636903,152.43546499593862,1867742.8650574326,extremal,0.407266255452764,1.045719066894435e-12,3,-0.2385524447037333,0.09920603876978115,0.13070281384671706,0.40721129729659383,0.9077462485867742,-0.3377584833906551,-11.934634390584094,900.0315978079643
0.215,0.21514827688020133,0.005525316234700311,0.13428944148248542,0.4070046910115294,0.9030815757094298,0.07186494839468674,-0.3202463066868887,-11.52385836091623,408.3131169074612,137.66090315023564,209539.52172520262,extremal,0.4072352338272254,1.113553693699032e-13,3,-0.2325417703561528,0.08770453633073588,0.1342894412816127,0.4070046909704224,0.9030815759915503,-0.32024630761663947,-11.523858375604114,408.3131024162234
0.215,0.21549425626733779,0.0055431010165118986,0.14075687354314967,0.4063046780938163,0.8959975519245733,0.07130121969351651,-0.2916773772334851,-10.81391833059749,188.1807882796081,115.04265728286313,28498.76783332818,extremal,0.4071387434892448,8.038014698286133e-14,3,-0.2213212450731369,0.07035613216034817,0.14075687350359742,0.4063046780790084,0.8959975519748968,-0.2916773773912209,-10.813918333100277,188.18078745841302
0.215,0.2162356406683445,0.005581307490862251,0.1502336585498037,0.4045988040308749,0.8879853432413229,0.07066362838500495,-0.2557095475003424,-9.843130438458775,92.94459230040937,89.19360448070046,5521.957939709765,extremal,0.4069320879498194,2.220446049250313e-16,3,-0.20470866774293817,0.05100087975740425,0.15023365853484652,0.40459880402178816,0.8879853432579757,-0.25570954754983166,-9.843130439223373,92.94459217987337
0.215,0.2177184094703579,0.0056581140979725525,0.16524608455817136,0.4004725272225915,0.8792143352964684,0.06996565374984401,-0.20991046536006044,-8.459365514593962,42.84925507368134,60.51399874482969,1126.957176531574,extremal,0.40651922882506336,2.353672812205332e-14,3,-0.1794703487727699,0.03044011658729054,0.1652460845559474,0.40047252722051574,0.8792143352984979,-0.2099104653656187,-8.459365514673044,42.84925506595187
0.215,0.219942562673378,0.0057743081546620095,0.18587536697389878,0.3924090009143062,0.8718927799196579,0.06938302288517378,-0.16312965573772487,-6.813753851473297,19.16173602817542,36.063958118978384,265.60347229767666,extremal,0.4059010873834378,5.662137425588298e-15,3,-0.14870589956778527,0.0144237561699396,0.18587536697166113,0.3924090009113625,0.871892779921174,-0.16312965574148622,-6.813753851515101,19.16173602431401
0.215,0.22241384401006697,0.0059047977564988885,0.21010983940570466,0.3799582070925809,0.8671090725993678,0.06900234755200926,-0.1245502346256575,-5.163639276325834,8.72956387627557,19.472731231238964,74.06325035383654,extremal,0.4052159108508265,7.771561172376096e-16,3,-0.11918038573849435,0.005369848887163145,0.2101098394056826,0.3799582070924662,0.867109072599388,-0.12455023462572468,-5.163639276324276,8.729563876214876
0.215,0.22463799721308708,0.006023484983115819,0.23626527505590955,0.36338248552639596,0.864363960178826,0.06878389844647317,-0.09654096784414093,-3.615147838772374,4.030284230879602,9.30577762923414,21.91565656622756,extremal,0.4046007659205152,4.440892098500626e-16,3,-0.09511013769373314,0.0014308301504077914,0.2362652750548837,0.3633824855244322,0.8643639601790967,-0.09654096784468069,-3.615147838764101,4.030284230313413
0.215,0.22612076601510048,0.006103265898209772,0.2596902208202658,0.3459925225024173,0.8630610553794056,0.06868021657687022,-0.08029444255657528,-2.353316545321069,1.9919222090495694,3.9997456472832087,6.7939346761421575,extremal,0.40419148017295353,9.992007221626409e-16,3,-0.0800197438565093,0.0002746987000659812,0.25969022081659077,0.34599252249720536,0.8630610553798514,-0.08029444255724033,-2.3533165453141938,1.9919222081690364
0.215,0.2268621504161072,0.00614335318496155,0.2769169260019219,0.33170153432761984,0.8625305649404006,0.0686380014890549,-0.07275622813982005,-1.4636396734309374,1.0764629739472724,1.6031637269433605,2.2115423038560125,extremal,0.40398708347810336,2.220446049250313e-16,3,-0.07271374962797096,4.247851184908946e-05,0.276916926002409,0.3317015343279867,0.8625305649403572,-0.07275622813978211,-1.4636396734257149,1.0764629739874323
0.23,0.23002877166385938,0.006316052273604173,0.16276249837389914,0.4706877784115779,0.9845528259386969,0.07834822449161902,-0.38107634351923114,-9.88452151618711,904.1520655335216,86.74552077011387,1343041.310965975,extremal,0.470750964938691,8.809619700400617e-13,3,-0.3011473555346385,0.07992898798459264,0.1627624983908201,0.4706877784128768,0.984552825918009,-0.38107634345878144,-9.884521515281468,904.1520696743753
0.23,0.23011508665543748,0.006320793178652386,0.16698263661196694,0.47045233212094084,0.9798235839494513,0.07797188337178593,-0.3662585463435437,-9.550620826926126,416.18242841571566,78.6358697992035,150354.78988161878,extremal,0.4707171247194627,9.159339953157541e-14,3,-0.2956602091654455,0.07059833717809821,0.16698263616613176,0.47045233203945286,0.9798235844752508,-0.3662585478208704,-9.550620847652587,416.1824014686698
0.23,0.23038362218479158,0.006335554035427212,0.17454507329980135,0.46965564124730824,0.9725027275374216,0.07738930812896568,-0.34205630224967104,-8.975691269438315,197.0890483172263,66.18523488936543,20372.68805683807,extremal,0.4706118824315007,1.7530421558831222e-13,3,-0.2854994583723429,0.05655684387732812,0.17454507320464732,0.46965564121504866,0.9725027276394111,-0.3420563025238541,-8.975691273260955,197.08904665147554
0.23,0.23095905546197892,0.0063672424127302,0.18552973875549608,0.4677185055097859,0.9639607054127802,0.07670955560639717,-0.3115109092120397,-8.191755182923329,101.49296947700597,51.87026390538398,3927.361608102318,extremal,0.47038655886818354,1.3877787807814457e-14,3,-0.2705745003385921,0.04093640887344763,0.18552973875022308,0.46771850550688865,0.9639607054177106,-0.31151090922451663,-8.19175518309322,101.49296944168884
0.23,0.23210992201635364,0.006430856317043114,0.20273597454329972,0.46305040818736976,0.9541376367195594,0.07592786063696849,-0.2724355453445999,-7.0737558131751666,50.17727090249685,35.80281105554443,795.7586025751964,extremal,0.4699367115638307,6.5503158452884236e-15,3,-0.2480410139731738,0.02439453137142611,0.20273597453717113,0.4630504081822628,0.9541376367242149,-0.27243554535552006,-7.073755813313503,50.17727088504562
0.23,0.23383622184791567,0.006526870047779826,0.22607566481486796,0.4539793873950278,0.9452921531926888,0.07522395942329879,-0.23221729226964188,-5.7355947370861475,24.840192821282777,21.829427378517472,185.94159263859214,extremal,0.46926393806199274,9.43689570931383e-16,3,-0.2206723955598686,0.011544896709773295,0.2260756648112333,0.45397938739077237,0.9452921531947445,-0.23221729227400154,-5.735594737129368,24.840192816192
0.23,0.23575433277187352,0.006634386386456134,0.2531626967322809,0.44006901515675156,0.9388923646324706,0.07471468043124796,-0.19872413117118232,-4.377158826953593,12.811865535223845,12.080671271296952,51.388949037171635,extremal,0.4685192188016861,1.942890293094024e-15,3,-0.19442913245408308,0.004294998717099235,0.2531626967326076,0.44006901515677416,0.9388923646323972,-0.19872413117113905,-4.377158826944688,12.811865535255102
0.23,0.23748063260343555,0.006731902065336777,0.2821161113141576,0.4216790247769715,0.9347572288656183,0.07438561678242263,-0.17416374477028135,-3.0832636911492233,6.74810858331967,5.910985021854197,15.066144421508584,extremal,0.46785149289912314,3.3306690738754696e-16,3,-0.17301970623389487,0.001144038536386477,0.28211611131155007,0.42167902477342617,0.9347572288661687,-0.17416374477111501,-3.083263691152039,6.748108582353261
0.23,0.23863149915781026,0.006797307767435435,0.30788395866213764,0.40249618572961077,0.932559425028946,0.07421072111014626,-0.15980236114188118,-2.015078213376864,3.701342184847256,2.588175118635729,4.629502336825403,extremal,0.467407666996612,5.551115123125783e-17,3,-0.15958275026844104,0.00021961087344013475,0.30788395865834894,0.4024961857241769,0.9325594250293331,-0.15980236114243085,-2.015078213365029,3.70134218401207
0.23,0.2392069324349976,0.006830129193338231,0.32677383381371866,0.3867898740470461,0.9315906308935837,0.0741336269224056,-0.15310602176457638,-1.2557364423128266,2.1213185038394684,1.0501162645294468,1.4960375498350327,extremal,0.4671861509184402,6.661338147750939e-16,3,-0.15307206338064705,3.395838392933337e-05,0.3267738338069586,0.38678987404065956,0.9315906308938828,-0.15310602176492927,-1.2557364423420454,2.121318503213594
0.245,0.24502206220341013,0.0071662470583762905,0.20177047281261126,0.5476477317508955,1.0656849698983915,0.08480451536903334,-0.42717567989588157,-8.23112176365725,912.8444813310301,49.532097774844864,913025.0498583707,extremal,0.547721564689897,4.924949337237194e-13,3,-0.36323806563937333,0.06393761425650824,0.20177047288449004,0.5476477317543955,1.0656849698241253,-0.4271756797121406,-8.231121760899313,912.8444959529168
0.245,0.24508824881364058,0.007170119147755241,0.20670548330400487,0.5473752928502799,1.0609780614493558,0.08442995149586083,-0.4146869573766946,-7.957897739289828,424.8072630132084,45.056855148226454,102010.92481601452,extremal,0.547684372078064,8.359979375427429e-13,3,-0.35825809315731066,0.05642886421938392,0.20670548274037379,0.5473752927548614,1.0609780620047302,-0.41468695871996136,-7.957897755925707,424.80723401118667
0.245,0.2452941627121353,0.007182172336047546,0.21550390034563138,0.5464546473198945,1.0535886187508847,0.08384191832978284,-0.39426631370657633,-7.4886037774081675,205.2083597045375,38.16350671745716,13777.714928883535,extremal,0.5475687125905107,8.970602038971265e-14,3,-0.3491148448699318,0.04515146883664456,0.21550390020812127,0.546454647276495,1.0535886188738672,-0.3942663139919999,-7.488603780902289,205.2083576579877
0.245,0.24573540678033828,0.007208034682245172,0.22819258549221716,0.5442211205087271,1.0447750222438947,0.08314055460453038,-0.36843802457936825,-6.849783062077982,108.79653245278962,30.18900176204277,2644.89213898265,extremal,0.5473211297029332,1.1324274851176597e-14,3,-0.3358007459890824,0.03263727859028587,0.22819258549047672,0.5442211205075851,1.0447750222453625,-0.36843802458302716,-6.849783062109269,108.79653244032573
0.245,0.2466178949167442,0.007259898815613738,0.247886397766325,0.5388587614065947,1.0343035630286341,0.08230726235678343,-0.3352679552482596,-5.937824753411521,56.288427817530646,21.140127077337148,532.9372431339325,extremal,0.5468270199764297,1.9539925233402755e-14,3,-0.315847135370598,0.019420819877661588,0.24788639775758625,0.5388587613999984,1.034303563034104,-0.3352679552591752,-5.937824753537388,56.288427797247955
0.245,0.24794162712135312,0.0073380436180998775,0.2743232757474389,0.5284967062839218,1.024433722958582,0.0815218454394458,-0.30091425625891355,-4.840061296079041,29.575381098168528,13.130163969209136,123.78145325031649,extremal,0.546088482722411,2.1649348980190553e-15,3,-0.2917340471121097,0.009180209146803842,0.2743232757459272,0.5284967062820287,1.0244337229593303,-0.3009142562603879,-4.84006129608632,29.575381096149016
0.245,0.2494124406820297,0.007425361802064665,0.30471376367623054,0.5127159854485354,1.016897123745386,0.08092210193000449,-0.27207961131655917,-3.714243345677555,16.25403230532678,7.408472034758531,34.01751527291276,extremal,0.5452715587061887,1.609823385706477e-15,3,-0.26866685363529597,0.003412757681263201,0.3047137636719901,0.512715985443332,1.0168971237468045,-0.2720796113186922,-3.714243345691789,16.254032302822488
0.245,0.2507361728866386,0.007504389730715138,0.3369668159650865,0.49200341991311564,1.0117584844974692,0.0805131820114685,-0.2507674933598788,-2.6289005373882164,9.070990409465317,3.690569266068608,9.919192966009755,extremal,0.5445396079686019,1.1102230246251565e-15,3,-0.24985880999071514,0.0009086833691636653,0.33696681596416667,0.4920034199112509,1.0117584844976446,-0.2507674933601822,-2.6289005373788012,9.070990409016062
0.245,0.25161866102304453,0.007557307418104318,0.3655514031394401,0.47053203190739695,1.0089048941895413,0.08028610050993557,-0.2382263857595409,-1.7235108260549254,5.177079288253168,1.6381237592027262,3.0323251869070527,extremal,0.5440533560604383,4.440892098500626e-16,3,-0.2380519834587186,0.00017440230082227393,0.36555140313930146,0.4705320319066962,1.0089048941895438,-0.23822638575957372,-1.7235108260470833,5.177079288151496
0.245,0.2520599050912475,0.007583835982285563,0.38647214365694604,0.45302722896024444,1.0076124482783548,0.08018325093221346,-0.23235635338220445,-1.0757009374367912,3.0280690263824184,0.6704341645065415,0.9756242850699741,extremal,0.5438107422108207,6.661338147750939e-16,3,-0.23232938734379413,2.696603841031986e-05,0.38647214359334187,0.4530272289073061,1.0076124482811322,-0.2323563533849769,-1.075700937730184,3.028069021974929


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/data/turning_global_minimum_ledger.csv <==
chi,mu,q,pressure,pressure_ratio_P_over_Pt,tau,temperature,w_minus,w_plus,z_minus,z_plus,discriminant,common_volume,equilibrium_count,z_eq_1,z_eq_2,z_eq_3,g_eq_1,g_eq_2,g_eq_3,stability_eq_1,stability_eq_2,stability_eq_3,unstable_gap
0.012,0.011717102282491525,0.011717945883487322,1.6390204452282863e-05,1.000144,0.0468684091299661,0.0037296694939437116,2.0744962684585074e-08,0.000143979249063197,0.00014403111707053122,0.011999135346482137,2.0712116427816934e-08,606723.3386678688,3,0.00014403111699864117,0.0007747751281111515,0.011999135194742298,2.451873350677348e-09,6.155977169821292,-1.0459130742453636e-06,4014146872.4622874,-43222313.76892187,14519873637286.516,6.155977167369419
0.025604520474897793,0.02434203003482064,0.024350007941084488,7.077495622165135e-05,1.0006555914687494,0.09736812013928256,0.007748308809866172,4.306475313548723e-07,0.0006551602567468405,0.0006562374047209381,0.02559609846728287,4.2754783456053963e-07,65783.30656928061,3,0.0006562374046908539,0.0034828561015943253,0.025596099324630864,8.754337984102868e-10,2.857227200135581,1.3258048524812844e-06,90393096.86163229,-1033052.45116698,87442068288.3981,2.8572258743307284
0.03920904094979559,0.036306165821165956,0.036334062725367544,0.00015758298334235453,1.0015373488922028,0.14522466328466382,0.011556611510305168,2.3744037529480668e-06,0.0015349671935829985,0.0015409100405111478,0.039178657373409295,2.3344300000746105e-06,19259.74496019093,3,0.0015409100404436395,0.0079971390809503,0.039178656804675846,6.215023742680828e-11,1.83492923665114,-3.618106485140145e-07,10658766.298607653,-134365.17118841506,6868650794.183537,1.8349292365889898
0.05281356142469339,0.04764776275163967,0.04771416777015905,0.0002717540978057867,1.00278927227036,0.19059105100655868,0.015166753938386684,7.845815259077298e-06,0.002781382749802245,0.002801038246628792,0.05273881634813437,7.607039892807028e-06,8270.601606095075,3,0.002801038246564016,0.014105108437531828,0.052738816339612735,2.3187957486245072e-11,1.3303888645792226,-2.950639517759052e-09,2379651.9021112276,-34173.527849585495,833846332.6598618,1.3303888645560347
0.06641808189959118,0.058402485313027906,0.05853116080128035,0.00040893630586113865,1.0044113616032209,0.23360994125211162,0.01859008845284042,1.9721890307786824e-05,0.004391466114827739,0.004440933495087134,0.06626813800634312,1.8777133433001346e-05,4356.199003591424,3,0.004440933495070395,0.021558219685093496,0.06626813800848794,2.715705733159007e-11,1.0259811629791618,7.665379051706724e-10,746568.2930601072,-12524.570575402833,163344404.2592539,1.0259811622126238
0.08002260237448897,0.06860361199730586,0.06882291709538907,0.0005653892515440913,1.0064036168907855,0.27441444798922343,0.021837207926659365,4.1813070980936855e-05,0.006361270148062997,0.006466302728834836,0.07975757110182705,3.89224146930306e-05,2604.707672571132,3,0.006466302728834592,0.03010363186000155,0.0797575711041527,4.417913026377859e-14,0.8201519345285835,8.761919191802677e-10,289282.5923647536,-5773.4519745567095,42913523.53967836,0.8201519336523916
0.09362712284938676,0.07828221988796276,0.07862458369386509,0.0007379010237812615,1.008766038133054,0.31312887955185104,0.0249180045027519,7.89316407621551e-05,0.008685729324747878,0.008884348077498714,0.0931972602856322,7.151357318881529e-05,1697.7249273067605,3,0.008884348077489659,0.03950609764519632,0.09319726028598228,5.071538621396595e-12,0.6704145385956113,9.028589137900686e-11,129372.6822295464,-3108.864792962523,13756460.655556405,0.6704145385053254
0.10723164332428456,0.08746735300383192,0.08796879281716619,0.0009237164111092236,1.0114986253300267,0.3498694120153277,0.02784172317944718,0.00013698121213005375,0.011358514421003265,0.011703897305173766,0.10657633142965312,0.00012023055723902229,1177.6920805251634,3,0.011703897305144682,0.04955943996985798,0.10657633143092628,8.315466641819709e-13,0.5558647863024212,9.42448659203914e-11,64154.729123607736,-1869.1417486216976,5087555.55040793,0.5558647862081764
0.12083616379918236,0.09618617600158622,0.09688585656247144,0.001120474975222885,1.0146013784817027,0.38474470400634486,0.03061701073551897,0.00022307127608564442,0.014371848501207958,0.014935570832266319,0.11988264470392684,0.0001887506272168148,856.2464950562844,3,0.014935570832242099,0.06009008645645795,0.1198826447040007,6.064046705512425e-12,0.4650211920326447,1.1688491749954968e-11,34380.56084251693,-1217.9829002131773,2094015.9146578955,0.4650211920209562
0.13444068427408015,0.10446411466348648,0.10540394473674658,0.0013261575565866382,1.018074297588083,0.41785645865394594,0.03325196044882484,0.00034566221459660784,0.01771627699416305,0.018591993292721678,0.13310250558935038,0.0002805112024381255,645.7355718596755,3,0.018591993292690616,0.07095576351851328,0.13310250558935646,2.71499952948832e-13,0.39105076687560847,6.189684604855251e-13,19565.017496652665,-842.6702966146527,936039.4532350029,0.3910507668749895
0.14804520474897795,0.11232498444322732,0.11354924747441222,0.0015390400296573005,1.0219173826491668,0.4492999377729093,0.035754153013719744,0.0005147480875828191,0.021380382327760003,0.02268806046322204,0.14622032118607867,0.00039845098270879846,501.4144995700113,3,0.022688060463220187,0.08204184131153346,0.146220321186926,2.334479715415171e-13,0.3296289233762785,2.8223651004165476e-11,11675.741634944274,-609.9189035771223,446528.51678808616,0.3296289233480549
0.16164972522387575,0.11979110820711077,0.12134612410997697,0.001757653298043944,1.0261306336649545,0.47916443282844307,0.038130694019235585,0.0007420871396532766,0.025350430492944134,0.027241276395449546,0.1592181851829248,0.000544733288798493,398.72297669185906,3,0.027241276395409804,0.09325692779180922,0.1592181851838567,5.6873192444444e-14,0.27788117357509434,8.373530925247105e-11,7238.928691909,-456.81511403618043,224390.32307622174,0.27788117349135905
0.17525424569877354,0.12688342418798088,0.12881723961821964,0.0019807486662732046,1.0307140506354462,0.5075336967519235,0.040388248311885824,0.0010414936831341507,0.02960993265963935,0.032272181257766736,0.17207536912539037,0.0007204560235035517,323.368115611346,3,0.032272181258173514,0.10452857658632678,0.1720753691255857,1.4734778133776553e-11,0.2338184316649231,4.03540443933204e-12,4629.459762331798,-351.1304193977905,117605.77730082006,0.23381843165018834
0.18885876617367134,0.13362158506336455,0.13598368979510395,0.0022072678489795648,1.0356676335606414,0.5344863402534582,0.042533071533217275,0.0014292103610889693,0.034139098998003915,0.03780489863878713,0.1847676892695363,0.0009253531042014953,266.62173427976114,3,0.03780489863877392,0.11579949450941263,0.18476768927015425,7.315349818443883e-13,0.196016800306607,3.365921892623096e-11,3036.4964700393534,-275.21149612967235,63781.36428832097,0.1960168002729478
0.20246328664856914,0.14002404897536272,0.14286511622928064,0.002436316983825489,1.0409913824405406,0.5600961959014509,0.04457103909234124,0.0019243876785665832,0.03891415325063466,0.0438678433316089,0.19726670588478598,0.0011574926560419037,222.93419846994962,3,0.04386784333156773,0.1270243647447642,0.19726670588440137,-8.887002863521264e-14,0.16342671484627946,-3.4405168274819995e-11,2033.1397485321302,-218.83350190366195,35563.41045020796,0.16342671484636834
0.21606780712346693,0.1461081632265255,0.14947981200478816,0.002667144104215917,1.0466852972751437,0.584432652906102,0.04650767280715805,0.0025497096112839556,0.04390646383829527,0.05049464933321109,0.2095386929383098,0.0014129776787178878,188.65356526875777,3,0.05049464933315459,0.13816726844751334,0.2095386929389386,-1.466928353077372e-13,0.13525436097640098,2.0999641353024993e-11,1384.1653790538835,-175.7875510722182,20276.969048629617,0.13525436095540133
0.22967232759836473,0.1518902413119264,0.15584481897867639,0.0028991196043602007,1.0527493780644506,0.6075609652477056,0.0483481654244278,0.003332222632209672,0.04908142776969397,0.057725407163654305,0.22154328644690177,0.001685655305017459,161.30450476251153,3,0.05772540716364092,0.14919963233019465,0.22154328644710414,3.4930713629219536e-13,0.11088536293964701,1.6668593503945171e-12,954.8074816211662,-142.14709170674843,11766.336484885356,0.11088536293798015
0.24327684807326252,0.15738563388180432,0.16197601739124973,0.0031317192945055075,1.0591836248084612,0.6295425355272173,0.050097403207880885,0.004304455219934501,0.05439701276098676,0.06560834718185256,0.23323167186509375,0.0019668411512478927,139.16543985380102,3,0.0656083471814895,0.16009861490046956,0.23323167186563798,-3.647694922471722e-12,0.08983417871596656,1.0869326496308493e-11,665.2030871344009,-115.3394178208426,6919.201722923059,0.08983417870509723
0.2568813685481603,0.16260879417048252,0.16788820849015484,0.003364509699939852,1.0659880375071757,0.6504351766819301,0.051759986764889736,0.005505964328236822,0.05980181222942719,0.07420218546806301,0.24454409056329124,0.0022450656125686734,121.0116301879397,3,0.07420218546805817,0.1708458477017831,0.24454409056360915,7.623081922918338e-14,0.07170966455775447,4.8521623416053615e-12,466.6083344434272,-93.62525229396465,4106.514878583908,0.07170966455290231
0.2704858890230581,0.1675733383749575,0.17359519078148825,0.0035971353050848324,1.073162616160594,0.67029335349983,0.053340250265570564,0.00698553094188832,0.0652323806451183,0.0835794887630232,0.2554063050222494,0.0025058492738391207,105.95416051547653,3,0.08357948876302132,0.18142645877332417,0.25540630502229134,2.3993661005010665e-14,0.05619111219978232,1.6492378014521752e-13,328.4906562517225,-75.79530918682964,2449.6403169793484,0.05619111219961739
0.2840904094979559,0.17229210141982373,0.17910983046047682,0.003829307484882345,1.0807073607687163,0.6891684056792949,0.054842279193310216,0.008804382743328598,0.07060945905661237,0.0938316723890638,0.2657244043301487,0.002731514881476015,93.33622996086284,3,0.09383167238905323,0.1918283180175115,0.26572440433020594,1.0483023193858868e-13,0.043011245229876864,1.7632411481289246e-13,231.2803060954962,-60.987162706347185,1462.197943684476,0.04301124522970054
0.2976949299728537,0.17677718850342547,0.18444412652022954,0.004060794900749307,1.0886222713315423,0.7071087540137019,0.05626992675241587,0.01104112286973006,0.07583239762616846,0.10507674752165704,0.27537682841184813,0.0029010435457689963,82.66470081302162,3,0.10507674752164343,0.20204145586882502,0.27537682841206024,1.0281169507953815e-13,0.03194394515587229,4.854133857895137e-13,162.17470628109214,-48.57132262109459,868.8033241558151,0.03194394515538688
0.3112994504477515,0.18104002278272244,0.1896092709888042,0.0042914151684924455,1.096907347849072,0.7241600911308897,0.05762682904667925,0.013799667989595202,0.08077045546211163,0.11747198810608085,0.284201434658785,0.002989983006857487,73.56392147445631,3,0.11747198810607308,0.21205761669309126,0.284201434659013,4.688640958922207e-14,0.022795256347451446,1.0800433032393106e-12,112.64316617514122,-38.07843582519094,510.46204953255824,0.022795256346371404
0.3249039709226493,0.18509138952083778,0.19461570470172068,0.00452102763147084,1.1055625903213058,0.7403655580833511,0.058916419131977545,0.017222915929704628,0.08524823845466784,0.1312361075683999,0.29197300980513224,0.002970415890811082,65.7439562452645,3,0.131236107568399,0.2218699166092223,0.2919730098053303,-7.22176805524185e-15,0.015396704202834566,2.4604467056026104e-13,76.90608879751524,-29.15164076156421,293.8242537576189,0.015396704202588521
0.3385084913975471,0.18894147699117617,0.19947316897849665,0.004749527094584218,1.1145879987482432,0.7557659079647047,0.06014194003645859,0.021518479437352866,0.08901891661844011,0.14669178380997644,0.2983603804435839,0.002810995893534653,58.978333915771024,3,0.1466917838099664,0.2314725820307313,0.29836038044348034,2.9963309960721823e-14,0.00960027076801625,-2.8145217488196543e-13,50.986940387198906,-21.514703624782847,163.2950019242014,0.009600270767986287
0.35211301187244487,0.19259991440498017,0.2041907535372616,0.004976838393872356,1.1239835731298844,0.7703996576199207,0.06130645683325706,0.027013655250416473,0.09170802677834794,0.1643583136029829,0.30283333168320153,0.0024770597469215114,53.088208265243246,3,0.16435831360298175,0.24086075046262598,0.3028333316834006,9.420574101674285e-16,0.005274574359701605,1.0610821113414428e-13,32.10794681783383,-14.950284648692874,85.37198726206942,0.005274574359595497
0.36571753234734267,0.19607580710489475,0.20877694095058097,0.0052029116930797864,1.1337493134662295,0.784303228419579,0.06241286784295395,0.03429793981642992,0.09266952104423959,0.18519702971816238,0.3044166898253767,0.001930822629949406,47.930914385490205,3,0.18519702971788668,0.2500303191879433,0.30441668982540887,-1.628224167216662e-13,0.0023019345594263185,1.1494584641619845e-14,18.29375138122428,-9.284840927814749,39.68249608520915,0.0023019345594148238
0.37932205282224046,0.1993777692452328,0.21323964791787955,0.00542771841284661,1.1438852197572786,0.7975110769809312,0.06346391503602813,0.044747398147704114,0.09045972316034566,0.2115358081926181,0.3007652293074212,0.0011316643721084672,43.39158763835627,3,0.2115358081926177,0.25897783067987956,0.3007652293076802,4.518362523343345e-15,0.000576095419599984,9.464500446019946e-14,8.091267905085624,-4.377957065468561,13.781951619880443,0.000576095419505339
0.39292657329713826,0.20251395415992168,0.21758626360495406,0.005651247710552131,1.1543912920030315,0.8100558166396867,0.06446219369927407,0.06747636342087263,0.07588368074649367,0.25976212853468966,0.27546992711817686,3.6513341170620734e-05,39.37694823757166,3,0.25976212853721964,0.26770038606639074,0.2754699271182124,6.886244117759569e-15,4.4282490117382464e-07,2.7802910350220604e-15,0.22085529184914982,-0.11468105065638323,0.24070013996329065,4.428248942875805e-07


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/data/turning_nondegeneracy.csv <==
chi,mu,q,pressure,pressure_ratio_P_over_Pt,tau,temperature,w_minus,w_plus,z_minus,z_plus,discriminant,common_volume,tau_q,delta_s,d_delta_v_dq,tau_qq,jacobian_determinant,jacobian_condition
0.08002260237448897,0.06860361199730586,0.06882291709538907,0.0005653892515440913,1.0064036168907855,0.27441444798922343,0.021837207926659365,4.1813070980936855e-05,0.006361270148062997,0.006466302728834836,0.07975757110182705,3.89224146930306e-05,2604.707672571132,-0.00021505196528794364,-177.4731683579915,-5722977.241340207,8877.330401293188,26487354.53072407,567533.0092906541
0.09362712284938676,0.07828221988796276,0.07862458369386509,0.0007379010237812615,1.008766038133054,0.31312887955185104,0.0249180045027519,7.89316407621551e-05,0.008685729324747878,0.008884348077498714,0.0931972602856322,7.151357318881529e-05,1697.7249273067605,-5.8940266394029904e-05,-131.631383844826,-2355802.849727376,5628.567076161344,7813153.511594094,291578.97047170595
0.10723164332428456,0.08746735300383192,0.08796879281716619,0.0009237164111092236,1.0114986253300267,0.3498694120153277,0.02784172317944718,0.00013698121213005375,0.011358514421003265,0.011703897305173766,0.10657633142965312,0.00012023055723902229,1177.6920805251634,-1.9068619534743722e-05,-101.68338303356542,-1097650.649020429,3798.4181740858185,2656463.3433463587,162674.75313569303
0.12083616379918236,0.09618617600158622,0.09688585656247144,0.001120474975222885,1.0146013784817027,0.38474470400634486,0.03061701073551897,0.00022307127608564442,0.014371848501207958,0.014935570832266319,0.11988264470392684,0.0001887506272168148,856.2464950562844,-6.967482336028529e-06,-80.97171847413667,-561310.8345001319,2686.5222585444585,1004119.551187358,96561.29154273598
0.13444068427408015,0.10446411466348648,0.10540394473674658,0.0013261575565866382,1.018074297588083,0.41785645865394594,0.03325196044882484,0.00034566221459660784,0.01771627699416305,0.018591993292721678,0.13310250558935038,0.0002805112024381255,645.7355718596755,-2.836465401792353e-06,-66.00209680450054,-308512.12288979144,1970.7491928937984,411635.2043602241,60145.02076333351
0.14804520474897795,0.11232498444322732,0.11354924747441222,0.0015390400296573005,1.0219173826491668,0.4492999377729093,0.035754153013719744,0.0005147480875828191,0.021380382327760003,0.02268806046322204,0.14622032118607867,0.00039845098270879846,501.4144995700113,-1.226530604790084e-06,-54.79446892248402,-179559.18394457063,1488.384547927197,179778.02534925108,38928.50407085574
0.16164972522387575,0.11979110820711077,0.12134612410997697,0.001757653298043944,1.0261306336649545,0.47916443282844307,0.038130694019235585,0.0007420871396532766,0.025350430492944134,0.027241276395449546,0.1592181851829248,0.000544733288798493,398.72297669185906,-5.649672656571378e-07,-46.157162735932374,-109454.87459981347,1151.0174378453494,82534.47086833985,25996.447330045496
0.17525424569877354,0.12688342418798088,0.12881723961821964,0.0019807486662732046,1.0307140506354462,0.5075336967519235,0.040388248311885824,0.0010414936831341507,0.02960993265963935,0.032272181257766736,0.17207536912539037,0.0007204560235035517,323.368115611346,-2.3339736504184833e-07,-39.337167987853256,-69297.04618794649,907.7068492967219,39414.87294417201,17816.99527311634
0.18885876617367134,0.13362158506336455,0.13598368979510395,0.0022072678489795648,1.0356676335606414,0.5344863402534582,0.042533071533217275,0.0014292103610889693,0.034139098998003915,0.03780489863878713,0.1847676892695363,0.0009253531042014953,266.62173427976114,-1.2701209628549333e-07,-33.839078833441626,-45268.234689362485,727.6488362900461,19414.18477329993,12482.312156137234
0.20246328664856914,0.14002404897536272,0.14286511622928064,0.002436316983825489,1.0409913824405406,0.5600961959014509,0.04457103909234124,0.0019243876785665832,0.03891415325063466,0.0438678433316089,0.19726670588478598,0.0011574926560419037,222.93419846994962,-7.747201670175855e-08,-29.32567374001904,-30351.307014070306,591.4466678879336,9792.535765350694,8912.445897332322
0.21606780712346693,0.1461081632265255,0.14947981200478816,0.002667144104215917,1.0466852972751437,0.584432652906102,0.04650767280715805,0.0025497096112839556,0.04390646383829527,0.05049464933321109,0.2095386929383098,0.0014129776787178878,188.65356526875777,-4.783200221155025e-08,-25.5605716163469,-20795.710724438486,486.4584370416818,5026.2002724327285,6471.379060694321
0.22967232759836473,0.1518902413119264,0.15584481897867639,0.0028991196043602007,1.0527493780644506,0.6075609652477056,0.0483481654244278,0.003332222632209672,0.04908142776969397,0.057725407163654305,0.22154328644690177,0.001685655305017459,161.30450476251153,-3.0832650487381404e-08,-22.373740976761262,-14507.04123392668,404.196547616378,2609.8171220726454,4771.641557240623
0.24327684807326252,0.15738563388180432,0.16197601739124973,0.0031317192945055075,1.0591836248084612,0.6295425355272173,0.050097403207880885,0.004304455219934501,0.05439701276098676,0.06560834718185256,0.23323167186509375,0.0019668411512478927,139.16543985380102,-1.690936545305695e-08,-19.639982147915546,-10270.484961126991,338.8133936479437,1363.082595997443,3570.2131433611544
0.2568813685481603,0.16260879417048252,0.16788820849015484,0.003364509699939852,1.0659880375071757,0.6504351766819301,0.051759986764889736,0.005505964328236822,0.05980181222942719,0.07420218546806301,0.24454409056329124,0.0022450656125686734,121.0116301879397,-9.47714931469942e-10,-17.26505241395516,-7357.642533951658,286.18770314016734,711.8694274746936,2710.8310547418023
0.2704858890230581,0.1675733383749575,0.17359519078148825,0.0035971353050848324,1.073162616160594,0.67029335349983,0.053340250265570564,0.00698553094188832,0.0652323806451183,0.0835794887630232,0.2554063050222494,0.0025058492738391207,105.95416051547653,2.0511582713624955e-08,-15.176430328181057,-5318.801846561757,243.35588839183444,369.3141953350722,2090.920186627318
0.2840904094979559,0.17229210141982373,0.17910983046047682,0.003829307484882345,1.0807073607687163,0.6891684056792949,0.054842279193310216,0.008804382743328598,0.07060945905661237,0.0938316723890638,0.2657244043301487,0.002731514881476015,93.33622996086284,-2.726173113411398e-08,-13.316951155586596,-3868.9954190051785,208.14827822197694,188.85966833238263,1642.1138157477492
0.2976949299728537,0.17677718850342547,0.18444412652022954,0.004060794900749307,1.0886222713315423,0.7071087540137019,0.05626992675241587,0.01104112286973006,0.07583239762616846,0.10507674752165704,0.27537682841184813,0.0029010435457689963,82.66470081302162,-1.016416213840966e-08,-11.640213876103283,-2823.38059582912,178.9506527542249,94.2661771201918,1318.5976869464712
0.3112994504477515,0.18104002278272244,0.1896092709888042,0.0042914151684924455,1.096907347849072,0.7241600911308897,0.05762682904667925,0.013799667989595202,0.08077045546211163,0.11747198810608085,0.284201434658785,0.002989983006857487,73.56392147445631,2.2120683386200234e-08,-10.107004242551962,-2059.473984657144,154.5444531257665,45.31228310716821,1090.2621407848128
0.3249039709226493,0.18509138952083778,0.19461570470172068,0.00452102763147084,1.1055625903213058,0.7403655580833511,0.058916419131977545,0.017222915929704628,0.08524823845466784,0.1312361075683999,0.29197300980513224,0.002970415890811082,65.7439562452645,-1.017215349031731e-08,-8.682085657572394,-1494.4561177730125,133.9975862839003,20.564054640842947,939.3380444195393
0.3385084913975471,0.18894147699117617,0.19947316897849665,0.004749527094584218,1.1145879987482432,0.7557659079647047,0.06014194003645859,0.021518479437352866,0.08901891661844011,0.14669178380997644,0.2983603804435839,0.002810995893534653,58.978333915771024,1.8690794413328337e-08,-7.33051236789305,-1071.1381595374644,116.58847969894038,8.53228718693509,860.972537740077
0.35211301187244487,0.19259991440498017,0.2041907535372616,0.004976838393872356,1.1239835731298844,0.7703996576199207,0.06130645683325706,0.027013655250416473,0.09170802677834794,0.1643583136029829,0.30283333168320153,0.0024770597469215114,53.088208265243246,5.2568309024629826e-08,-6.011650369352319,-748.9313385764251,101.75232754799478,3.0510896707543047,872.9860022641672
0.36571753234734267,0.19607580710489475,0.20877694095058097,0.0052029116930797864,1.1337493134662295,0.784303228419579,0.06241286784295395,0.03429793981642992,0.09266952104423959,0.18519702971816238,0.3044166898253767,0.001930822629949406,47.930914385490205,-2.8331364671230565e-08,-4.664973786158959,-497.39818243340426,89.04253333292931,0.8253928639195407,1066.4377863167283
0.37932205282224046,0.1993777692452328,0.21323964791787955,0.00542771841284661,1.1438852197572786,0.7975110769809312,0.06346391503602813,0.044747398147704114,0.09045972316034566,0.2115358081926181,0.3007652293074212,0.0011316643721084672,43.39158763835627,4.798966225962955e-09,-3.1567731140324238,-289.05575196782405,78.10272648897582,0.11233870702288662,2028.2900532830693


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/data/turning_physical_certificates.csv <==
chi,mu,q,pressure,pressure_ratio_P_over_Pt,tau,temperature,w_minus,w_plus,z_minus,z_plus,discriminant,common_volume,q_residual_1,q_residual_2,u_residual_1,u_residual_2,tau_residual_1,tau_residual_2,gibbs_1,gibbs_2,volume_residual_1,volume_residual_2,stability_1,stability_2,slow_margin_1,slow_margin_2,angular_margin_1,angular_margin_2,alpha2_1,alpha2_2,root_count_1,root_count_2
0.012,0.011717102282491525,0.011717945883487322,1.6390204452282863e-05,1.000144,0.0468684091299661,0.0037296694939437116,2.0744962684585074e-08,0.000143979249063197,0.00014403111707053122,0.011999135346482137,2.0712116427816934e-08,606723.3386678688,0.0,0.0,-2.3765711620882257e-16,-7.278032343460694e-14,4.996003610813204e-16,-9.86736484187567e-10,-9.521272659185342e-13,2.5286096480559017e-10,3.6903657019138336e-08,-1.2712553143501282e-07,4014147092.6615453,34025553794346.285,6939.444876320472,0.00014412447875455925,0.9760034757495629,0.976143979747014,0.9998559377591347,0.0001441037277986057,2,2
0.025604520474897793,0.02434203003482064,0.024350007941084488,7.077495622165135e-05,1.0006555914687494,0.09736812013928256,0.007748308809866172,4.306475313548723e-07,0.0006551602567468405,0.0006562374047209381,0.02559609846728287,4.2754783456053963e-07,65783.30656928061,0.0,0.0,3.434752482434078e-16,2.9455604622086184e-15,-6.245004513516506e-16,8.53522807986451e-12,2.3447910280083306e-13,-2.256587278148814e-12,-2.5902409106492996e-09,8.36735125631094e-09,90393096.79879287,199753487227.76135,1520.3421305346296,0.0006581762081514508,0.9488249178742717,0.9494461413744371,0.999343116022885,0.0006577449878082398,2,2
0.03920904094979559,0.036306165821165956,0.036334062725367544,0.00015758298334235453,1.0015373488922028,0.14522466328466382,0.011556611510305168,2.3744037529480668e-06,0.0015349671935829985,0.0015409100405111478,0.039178657373409295,2.3344300000746105e-06,19259.74496019093,0.0,0.0,-3.191891195797325e-16,-1.3315737401597971e-14,6.106226635438361e-16,-1.5970808009413417e-11,-1.1723955140041653e-13,4.348216231520041e-12,4.874891601502895e-10,1.8408172763884068e-09,10658766.422680056,8884783484.772215,645.475030995658,0.0015516064850717992,0.9217044774930513,0.923117071775542,0.9984555205620593,0.0015492245331091281,2,2
0.05281356142469339,0.04764776275163967,0.04771416777015905,0.0002717540978057867,1.00278927227036,0.19059105100655868,0.015166753938386684,7.845815259077298e-06,0.002781382749802245,0.002801038246628792,0.05273881634813437,7.607039892807028e-06,8270.601606095075,0.0,0.0,2.42861286636753e-16,4.010680676458378e-15,-5.551115123125783e-16,2.579325641960395e-12,6.750155989720952e-14,-7.267589308135314e-13,-1.291482476517558e-10,-1.0913936421275139e-11,2379651.922432136,848318086.682246,353.52477299797073,0.002836415207514209,0.89467369984745,0.8971550909298054,0.9971871461447307,0.002828522923865928,2,2
0.06641808189959118,0.058402485313027906,0.05853116080128035,0.00040893630586113865,1.0044113616032209,0.23360994125211162,0.01859008845284042,1.9721890307786824e-05,0.004391466114827739,0.004440933495087134,0.06626813800634312,1.8777133433001346e-05,4356.199003591424,0.0,0.0,-1.942890293094024e-16,-1.0269562977782698e-15,-1.942890293094024e-16,-3.96266353064334e-13,4.263256414560601e-14,1.1357581541915351e-13,1.0913936421275139e-11,1.446096575818956e-10,746568.2851433652,175447388.20917985,221.70049306551638,0.0045299690423776795,0.8677643645162143,0.87155793354868,0.9955292963756615,0.004510056119302663,2,2
0.08002260237448897,0.06860361199730586,0.06882291709538907,0.0005653892515440913,1.0064036168907855,0.27441444798922343,0.021837207926659365,4.1813070980936855e-05,0.006361270148062997,0.006466302728834836,0.07975757110182705,3.89224146930306e-05,2604.707672571132,0.0,0.0,2.0816681711721685e-16,-9.853229343548264e-16,-5.551115123125783e-16,-2.6345592374354965e-13,3.375077994860476e-14,8.019973574135975e-14,-2.546585164964199e-11,-1.2732925824820995e-11,289282.59287582047,43548367.502411835,151.18070149385753,0.006655366302074528,0.8410083059926245,0.8463227996685131,0.9934703977932997,0.006612941318132948,2,2
0.09362712284938676,0.07828221988796276,0.07862458369386509,0.0007379010237812615,1.008766038133054,0.31312887955185104,0.0249180045027519,7.89316407621551e-05,0.008685729324747878,0.008884348077498714,0.0931972602856322,7.151357318881529e-05,1697.7249273067605,0.0,0.0,-1.3877787807814457e-17,2.4980018054066022e-15,5.551115123125783e-17,4.636291350834654e-13,-3.552713678800501e-15,-1.4530043834781736e-13,1.5916157281026244e-12,-1.6143530956469476e-11,129372.68146973937,13812562.24547374,109.10243080136102,0.009241944514660316,0.8144372477373178,0.8214463911117083,0.9909957452198928,0.009161357398556391,2,2
0.10723164332428456,0.08746735300383192,0.08796879281716619,0.0009237164111092236,1.0114986253300267,0.3498694120153277,0.02784172317944718,0.00013698121213005375,0.011358514421003265,0.011703897305173766,0.10657633142965312,0.00012023055723902229,1177.6920805251634,0.0,0.0,-1.3877787807814457e-16,2.498001805406602e-16,4.440892098500626e-16,4.0467629247586956e-14,-1.5987211554602254e-14,-1.4904744105592727e-14,6.59383658785373e-12,1.8189894035458565e-11,64154.7295006817,5094389.416035715,82.00056105497393,0.012325961331542512,0.788082650421964,0.796924934828175,0.9880871662308753,0.012185013860521066,2,2
0.12083616379918236,0.09618617600158622,0.09688585656247144,0.001120474975222885,1.0146013784817027,0.38474470400634486,0.03061701073551897,0.00022307127608564442,0.014371848501207958,0.014935570832266319,0.11988264470392684,0.0001887506272168148,856.2464950562844,0.0,0.0,5.551115123125783e-17,-4.579669976578771e-16,2.220446049250313e-16,-4.368727601899991e-14,-1.509903313490213e-14,1.3641865415081611e-14,1.3642420526593924e-12,1.0118128557223827e-11,34380.5608578459,2095089.1499880967,63.52908854931135,0.015951491358228154,0.761975575383061,0.7727541936500091,0.9847225879142042,0.015719747336355394,2,2
0.13444068427408015,0.10446411466348648,0.10540394473674658,0.0013261575565866382,1.018074297588083,0.41785645865394594,0.03325196044882484,0.00034566221459660784,0.01771627699416305,0.018591993292721678,0.13310250558935038,0.0002805112024381255,645.7355718596755,0.0,0.0,-1.6653345369377348e-16,1.1379786002407855e-15,-3.3306690738754696e-16,9.803269307440132e-14,1.687538997430238e-14,-3.577693696854567e-14,-1.1368683772161603e-12,3.296918293926865e-12,19565.017572431185,936240.4525604356,50.379218060782776,0.02017159759103504,0.7361465646490234,0.7489294644793784,0.9808754828279181,0.019808271506822295,2,2
0.14804520474897795,0.11232498444322732,0.11354924747441222,0.0015390400296573005,1.0219173826491668,0.4492999377729093,0.035754153013719744,0.0005147480875828191,0.021380382327760003,0.02268806046322204,0.14622032118607867,0.00039845098270879846,501.4144995700113,0.0,0.0,5.551115123125783e-17,-6.938893903907228e-16,5.551115123125783e-17,-4.496403249731884e-14,-2.6645352591003757e-15,1.6653345369377348e-14,-2.8421709430404007e-13,9.094947017729282e-13,11675.741620053024,446572.08220348734,40.68834577922438,0.025049858498027655,0.7106255393317519,0.7254455633381617,0.9765141624881752,0.02450111539332056,2,2
0.16164972522387575,0.11979110820711077,0.12134612410997697,0.001757653298043944,1.0261306336649545,0.47916443282844307,0.038130694019235585,0.0007420871396532766,0.025350430492944134,0.027241276395449546,0.1592181851829248,0.000544733288798493,398.72297669185906,0.0,0.0,2.7755575615628914e-17,5.551115123125783e-17,0.0,-3.885780586188048e-16,0.0,1.2490009027033011e-15,-5.684341886080802e-14,-3.069544618483633e-12,7238.928712917076,224401.01775382122,33.34285690874343,0.030662363632384615,0.6854417187483266,0.7022967959759068,0.9716008746987052,0.0298577976337705,2,2
0.17525424569877354,0.12688342418798088,0.12881723961821964,0.0019807486662732046,1.0307140506354462,0.5075336967519235,0.040388248311885824,0.0010414936831341507,0.02960993265963935,0.032272181257766736,0.17207536912539037,0.0007204560235035517,323.368115611346,0.0,0.0,-8.326672684688674e-17,-3.885780586188048e-16,0.0,-1.4765966227514582e-14,8.881784197001252e-16,6.2450045135165055e-15,1.1368683772161603e-13,0.0,4629.459762317823,117608.6351854777,27.643731401566708,0.03710033711676819,0.6606235634522372,0.6794769117679871,0.9660906438067731,0.035948302257876374,2,2
0.18885876617367134,0.13362158506336455,0.13598368979510395,0.0022072678489795648,1.0356676335606414,0.5344863402534582,0.042533071533217275,0.0014292103610889693,0.034139098998003915,0.03780489863878713,0.1847676892695363,0.0009253531042014953,266.62173427976114,0.0,0.0,-8.326672684688674e-17,-5.828670879282072e-16,-5.551115123125783e-16,-1.709743457922741e-14,9.769962616701378e-15,6.5503158452884236e-15,-5.684341886080801e-13,1.6484591469634324e-12,3036.4964664786294,63782.22495640405,23.13419447737809,0.04447361764556801,0.6361987465513013,0.6569790372951017,0.9599297677358085,0.04285494747047747,2,2
0.20246328664856914,0.14002404897536272,0.14286511622928064,0.002436316983825489,1.0409913824405406,0.5600961959014509,0.04457103909234124,0.0019243876785665832,0.03891415325063466,0.0438678433316089,0.19726670588478598,0.0011574926560419037,222.93419846994962,0.0,0.0,-1.942890293094024e-16,-6.38378239159465e-16,-1.1102230246251565e-15,-1.63202784619898e-14,1.865174681370263e-14,6.827871601444713e-15,-9.663381206337363e-13,1.0516032489249483e-12,2033.1397523717692,35563.67803571183,19.505505120305028,0.05291532953420797,0.6121941595047629,0.6347955840465269,0.9530538478091591,0.050674777629641676,2,2
0.21606780712346693,0.1461081632265255,0.14947981200478816,0.002667144104215917,1.0466852972751437,0.584432652906102,0.04650767280715805,0.0025497096112839556,0.04390646383829527,0.05049464933321109,0.2095386929383098,0.0014129776787178878,188.65356526875777,0.0,0.0,-1.942890293094024e-16,3.3306690738754696e-16,-8.881784197001252e-16,6.5503158452884236e-15,1.4654943925052066e-14,-2.9976021664879227e-15,-6.252776074688882e-13,-2.8421709430404007e-13,1384.1653814926842,20277.058916949973,16.542868085484905,0.06258824526103623,0.5886359614160883,0.6129181217439832,0.9453851692052633,0.059522667714230315,2,2
0.22967232759836473,0.1518902413119264,0.15584481897867639,0.0028991196043602007,1.0527493780644506,0.6075609652477056,0.0483481654244278,0.003332222632209672,0.04908142776969397,0.057725407163654305,0.22154328644690177,0.001685655305017459,161.30450476251153,0.0,0.0,-2.7755575615628914e-17,-5.551115123125783e-16,-1.1102230246251565e-16,-1.2323475573339238e-14,1.7763568394002505e-15,6.661338147750939e-15,-8.526512829121202e-14,-5.684341886080802e-14,954.807481537789,11766.367357151892,14.093061997649027,0.07369360734736774,0.5655496853486348,0.5913372041652599,0.93682915790707,0.06953542258403511,2,2
0.24327684807326252,0.15738563388180432,0.16197601739124973,0.0031317192945055075,1.0591836248084612,0.6295425355272173,0.050097403207880885,0.004304455219934501,0.05439701276098676,0.06560834718185256,0.23323167186509375,0.0019668411512478927,139.16543985380102,0.0,0.0,1.3877787807814457e-16,-5.551115123125783e-16,4.440892098500626e-16,-1.099120794378905e-14,-5.773159728050814e-15,6.2727600891321345e-15,2.5579538487363607e-13,-8.526512829121202e-14,665.2030871010069,6919.213469937902,12.044357561616426,0.08648362226628636,0.5429604226098697,0.5700421268388355,0.9272694899329804,0.08087730454100495,2,2
0.2568813685481603,0.16260879417048252,0.16788820849015484,0.003364509699939852,1.0659880375071757,0.6504351766819301,0.051759986764889736,0.005505964328236822,0.05980181222942719,0.07420218546806301,0.24454409056329124,0.0022450656125686734,121.0116301879397,0.0,0.0,-1.6653345369377348e-16,-4.996003610813204e-16,-8.881784197001252e-16,-5.329070518200751e-15,8.881784197001252e-15,2.6645352591003757e-15,-2.984279490192421e-13,4.689582056016661e-13,466.6083341601841,4106.519418070752,10.313662585191883,0.10127960648362921,0.5208931185706007,0.5490205832918876,0.9165611747790183,0.09374767778289839,2,2
0.2704858890230581,0.1675733383749575,0.17359519078148825,0.0035971353050848324,1.073162616160594,0.67029335349983,0.053340250265570564,0.00698553094188832,0.0652323806451183,0.0835794887630232,0.2554063050222494,0.0025058492738391207,105.95416051547653,0.0,0.0,-1.1102230246251565e-16,3.3306690738754696e-16,-6.661338147750939e-16,6.106226635438361e-15,5.773159728050814e-15,-4.551914400963142e-15,-2.2737367544323206e-13,3.410605131648481e-13,328.4906562318498,2449.6419757873564,8.838058173214044,0.1184991456086022,0.4993730359322541,0.528258164145154,0.9045204872587541,0.10839190739254945,2,2
0.2840904094979559,0.17229210141982373,0.17910983046047682,0.003829307484882345,1.0807073607687163,0.6891684056792949,0.054842279193310216,0.008804382743328598,0.07060945905661237,0.0938316723890638,0.2657244043301487,0.002731514881476015,93.33622996086284,0.0,0.0,-5.551115123125783e-17,3.885780586188048e-16,1.1102230246251565e-16,4.551914400963142e-15,0.0,-3.1086244689504383e-15,5.684341886080802e-14,-4.263256414560601e-14,231.28030603835373,1462.1985973268752,7.569077187612155,0.13869823874168374,0.4784264828592568,0.5077376018325925,0.8909097923724778,0.12511748142826207,2,2
0.2976949299728537,0.17677718850342547,0.18444412652022954,0.004060794900749307,1.0886222713315423,0.7071087540137019,0.05626992675241587,0.01104112286973006,0.07583239762616846,0.10507674752165704,0.27537682841184813,0.0029010435457689963,82.66470081302162,0.0,0.0,2.220446049250313e-16,-8.881784197001252e-16,6.661338147750939e-16,-8.548717289613705e-15,-6.217248937900877e-15,6.6058269965196814e-15,1.8474111129762605e-13,-1.4210854715202004e-14,162.1747063587605,868.8035949626783,6.468730068919019,0.162639639518098,0.4580819850702887,0.4874375820725363,0.8754136775797087,0.14431895632110292,2,2
0.3112994504477515,0.18104002278272244,0.1896092709888042,0.0042914151684924455,1.096907347849072,0.7241600911308897,0.05762682904667925,0.013799667989595202,0.08077045546211163,0.11747198810608085,0.284201434658785,0.002989983006857487,73.56392147445631,0.0,0.0,-2.220446049250313e-16,-6.106226635438361e-16,-4.440892098500626e-16,-4.884981308350689e-15,4.884981308350689e-15,4.385380947269368e-15,-1.9895196601282805e-13,-7.105427357601002e-14,112.64316620051085,510.46216730850296,5.506649720007261,0.1914099094977757,0.4383722535810304,0.4673307706879078,0.8575993637645783,0.16651877019782613,2,2
0.3249039709226493,0.18509138952083778,0.19461570470172068,0.00452102763147084,1.1055625903213058,0.7403655580833511,0.058916419131977545,0.017222915929704628,0.08524823845466784,0.1312361075683999,0.29197300980513224,0.002970415890811082,65.7439562452645,0.0,0.0,3.3306690738754696e-16,-3.885780586188048e-16,1.1102230246251565e-15,-2.886579864025407e-15,-7.549516567451064e-15,2.831068712794149e-15,1.8474111129762605e-13,-4.263256414560601e-14,76.90608886465644,293.82429752080185,4.65792366170564,0.2266344108878866,0.4193376987697693,0.4473803055170014,0.8368464066931055,0.1924389294048786,2,2
0.3385084913975471,0.18894147699117617,0.19947316897849665,0.004749527094584218,1.1145879987482432,0.7557659079647047,0.06014194003645859,0.021518479437352866,0.08901891661844011,0.14669178380997644,0.2983603804435839,0.002810995893534653,58.978333915771024,0.0,0.0,-2.220446049250313e-16,5.551115123125783e-17,-7.771561172376096e-16,4.440892098500626e-16,5.10702591327572e-15,-5.551115123125783e-16,-9.947598300641403e-14,1.4210854715202004e-14,50.98694039703354,163.2950195161766,3.90124606796529,0.2709105019695208,0.4010332780940712,0.42753296668553387,0.8122100073967582,0.22313926771668202,2,2
0.35211301187244487,0.19259991440498017,0.2041907535372616,0.004976838393872356,1.1239835731298844,0.7703996576199207,0.06130645683325706,0.027013655250416473,0.09170802677834794,0.1643583136029829,0.30283333168320153,0.0024770597469215114,53.088208265243246,0.0,0.0,2.7755575615628914e-16,0.0,6.661338147750939e-16,1.4432899320127035e-15,-4.884981308350689e-15,-1.9984014443252818e-15,1.0658141036401503e-13,1.2789769243681803e-13,32.10794681975178,85.37199364625313,3.2168844204409233,0.3288012496556316,0.3835436259200778,0.4077040776390897,0.7821190778062419,0.2603211501069159,2,2
0.36571753234734267,0.19607580710489475,0.20877694095058097,0.0052029116930797864,1.1337493134662295,0.784303228419579,0.06241286784295395,0.03429793981642992,0.09266952104423959,0.18519702971816238,0.3044166898253767,0.001930822629949406,47.930914385490205,0.0,0.0,0.0,-1.6653345369377348e-16,2.220446049250313e-16,-2.220446049250313e-16,-6.661338147750939e-16,3.3306690738754696e-16,-7.105427357601002e-15,-7.105427357601002e-15,18.29375140492699,39.68249820345324,2.583126800738494,0.40961418109211434,0.3670236389303866,0.3877369646826873,0.7435654888420057,0.3071402114700368,2,2
0.37932205282224046,0.1993777692452328,0.21323964791787955,0.00542771841284661,1.1438852197572786,0.7975110769809312,0.06346391503602813,0.044747398147704114,0.09045972316034566,0.2115358081926181,0.3007652293074212,0.0011316643721084672,43.39158763835627,0.0,0.0,-1.6653345369377348e-16,-1.1102230246251565e-16,-2.220446049250313e-16,-1.1102230246251565e-16,1.5543122344752192e-15,2.220446049250313e-16,-4.263256414560601e-14,1.4210854715202004e-14,8.091267927926383,13.781952376369597,1.964588491832619,0.5385116100658476,0.3518531795648786,0.36724831424481885,0.6890062911034993,0.3713063557678603,2,2
0.39292657329713826,0.20251395415992168,0.21758626360495406,0.005651247710552131,1.1543912920030315,0.8100558166396867,0.06446219369927407,0.06747636342087263,0.07588368074649367,0.25976212853468966,0.27546992711817686,3.6513341170620734e-05,39.37694823757166,0.0,0.0,0.0,-1.1102230246251565e-16,0.0,-1.1102230246251565e-16,-4.440892098500626e-16,2.220446049250313e-16,3.552713678800501e-14,2.1316282072803006e-14,0.22085533051609205,0.24070021213869064,1.1444596990507307,0.9238188183690899,0.3407906504216575,0.3434746771953444,0.5629522718188804,0.5084976635534354,2,2


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/derive_turning_nondegeneracy.py <==
#!/usr/bin/env python3
"""Exact nondegeneracy certificate for the C-metric Maxwell turning pair."""

from __future__ import annotations

import time

import sympy as sp


def main() -> None:
    c, u, w, Q, beta = sp.symbols("chi u w Q beta", positive=True)
    mu = c / (1 + c) ** 2
    d = (1 + c**2) / (1 + c) ** 2
    xi = 1 + w
    ma = mu * xi / d
    horizon = (
        (1 - u**2) * (u**2 - 2 * ma * u + w)
        + u**4 * Q * xi**2 / (w * d**2)
    )
    horizon_u = sp.diff(horizon, u)
    q2 = sp.factor(sp.solve(sp.Eq(horizon, 0), Q)[0])
    alpha2 = sp.factor(xi - w * d**2 / q2)
    tau2 = sp.factor(
        w
        * d**2
        * horizon_u.subs(Q, q2) ** 2
        / (xi**2 * u**4 * alpha2)
    )
    beta2 = sp.factor(alpha2 / w)
    volume_numerator = (
        u**3 * xi**2 / (w**2 * d**2 * (1 - u**2) ** 2)
        + mu * d / q2**2
    )
    volume = volume_numerator / beta

    start = time.time()
    A = c**6 + c**4 - 2 * c**2 + 1
    B = c**6 + 2 * c**4 - c**2
    F = sp.Poly(A * w**2 + B * w + c**6, w)
    beta_on_F = (
        (1 - c**2) * (c**2 - w) / ((1 + w) * c**4)
    )
    def reduce_on_F(expression: sp.Expr) -> sp.Expr:
        numerator, denominator = sp.together(sp.cancel(expression)).as_numer_denom()
        numerator_reduced = sp.rem(sp.Poly(numerator, w), F).as_expr()
        denominator_reduced = sp.rem(sp.Poly(denominator, w), F).as_expr()
        return sp.cancel(numerator_reduced / denominator_reduced)

    substitutions = {u: c, beta: beta_on_F}
    q_u = reduce_on_F(sp.diff(q2, u).subs(substitutions))
    q_w = reduce_on_F(sp.diff(q2, w).subs(substitutions))
    print("charge partials reduced", time.time() - start, flush=True)
    t_u = reduce_on_F(sp.diff(tau2, u).subs(substitutions))
    t_w = reduce_on_F(sp.diff(tau2, w).subs(substitutions))
    print("temperature partials reduced", time.time() - start, flush=True)
    volume_numerator_0 = reduce_on_F(volume_numerator.subs(u, c))
    volume_numerator_u = reduce_on_F(sp.diff(volume_numerator, u).subs(u, c))
    volume_numerator_w = reduce_on_F(sp.diff(volume_numerator, w).subs(u, c))
    beta2_u = reduce_on_F(sp.diff(beta2, u).subs(u, c))
    beta2_w = reduce_on_F(sp.diff(beta2, w).subs(u, c))
    v_u = reduce_on_F(
        volume_numerator_u / beta_on_F
        - volume_numerator_0 * beta2_u / (2 * beta_on_F**3)
    )
    v_w = reduce_on_F(
        volume_numerator_w / beta_on_F
        - volume_numerator_0 * beta2_w / (2 * beta_on_F**3)
    )
    print("partials substituted", time.time() - start, flush=True)

    def reduced_polynomial(expression: sp.Expr) -> sp.Expr:
        return sp.rem(sp.Poly(sp.expand(expression), w), F).as_expr()

    def as_pair(expression: sp.Expr) -> tuple[sp.Expr, sp.Expr]:
        numerator, denominator = sp.together(expression).as_numer_denom()
        return reduced_polynomial(numerator), reduced_polynomial(denominator)

    def pair_multiply(
        left: tuple[sp.Expr, sp.Expr],
        right: tuple[sp.Expr, sp.Expr],
    ) -> tuple[sp.Expr, sp.Expr]:
        return (
            reduced_polynomial(left[0] * right[0]),
            reduced_polynomial(left[1] * right[1]),
        )

    def pair_subtract(
        left: tuple[sp.Expr, sp.Expr],
        right: tuple[sp.Expr, sp.Expr],
    ) -> tuple[sp.Expr, sp.Expr]:
        return (
            reduced_polynomial(left[0] * right[1] - right[0] * left[1]),
            reduced_polynomial(left[1] * right[1]),
        )

    def pair_divide(
        left: tuple[sp.Expr, sp.Expr],
        right: tuple[sp.Expr, sp.Expr],
    ) -> tuple[sp.Expr, sp.Expr]:
        return (
            reduced_polynomial(left[0] * right[1]),
            reduced_polynomial(left[1] * right[0]),
        )

    pairs = {
        "qu": as_pair(q_u),
        "qw": as_pair(q_w),
        "tu": as_pair(t_u),
        "tw": as_pair(t_w),
        "vu": as_pair(v_u),
        "vw": as_pair(v_w),
    }
    volume_jacobian = pair_subtract(
        pair_multiply(pairs["vu"], pairs["tw"]),
        pair_multiply(pairs["vw"], pairs["tu"]),
    )
    charge_jacobian = pair_subtract(
        pair_multiply(pairs["qu"], pairs["tw"]),
        pair_multiply(pairs["qw"], pairs["tu"]),
    )
    numerator_reduced, denominator_reduced = pair_divide(
        volume_jacobian, charge_jacobian
    )
    print("response built", time.time() - start, flush=True)

    numerator_reduced = sp.factor(numerator_reduced)
    denominator_reduced = sp.factor(denominator_reduced)
    num_poly = sp.Poly(numerator_reduced, w)
    den_poly = sp.Poly(denominator_reduced, w)
    n1 = num_poly.coeff_monomial(w)
    n0 = num_poly.coeff_monomial(1)
    d1 = den_poly.coeff_monomial(w)
    d0 = den_poly.coeff_monomial(1)
    cross = sp.factor(n1 * d0 - n0 * d1)
    root_sum = -B / A
    root_product = c**6 / A
    denominator_product = sp.factor(
        d0**2 + d0 * d1 * root_sum + d1**2 * root_product
    )
    critical_factor = 3 * c**4 + 6 * c**2 - 1
    expected_cross = (
        2**9
        * c**93
        * (c - 1) ** 25
        * (c + 1) ** 59
        * (c**2 + 1) ** 74
        * critical_factor**2
        * A**38
    )
    expected_denominator_product = (
        2**10
        * c**102
        * (c - 1) ** 24
        * (c + 1) ** 50
        * (c**2 + 1) ** 78
        * critical_factor**2
        * A**37
    )
    assert sp.factor(cross - expected_cross) == 0
    assert sp.factor(denominator_product - expected_denominator_product) == 0

    # If delta w=w_+-w_->0, the response difference is
    # R(w_+)-R(w_-)=response_coefficient*delta w.
    response_coefficient = sp.factor(cross / denominator_product)
    expected_response_coefficient = (
        (c - 1) * (c + 1) ** 9 * A
        / (2 * c**9 * (1 + c**2) ** 4)
    )
    assert sp.factor(response_coefficient - expected_response_coefficient) == 0

    # Entropy difference s(w_+)-s(w_-)=entropy_coefficient*delta w.
    entropy_coefficient = (
        -A * (1 + c) ** 2
        / (c**4 * (1 + c**2) * (1 - c**2))
    )
    q2_turn = c**2 * (1 + c**2) / (1 + c) ** 4
    tau_qq = sp.factor(
        8 * q2_turn * response_coefficient / entropy_coefficient
    )
    expected_tau_qq = (
        4 * (1 - c) ** 2 * (1 + c) ** 4
        / (c**3 * (1 + c**2) ** 2)
    )
    assert sp.factor(tau_qq - expected_tau_qq) == 0

    print("cross factor =", cross)
    print("denominator product =", denominator_product)
    print("d(Delta nu)/d(q^2) coefficient =", response_coefficient)
    print("tau_qq =", tau_qq)


if __name__ == "__main__":
    main()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/exact_interval_certificate.py <==
#!/usr/bin/env python3
"""Exact sign and root-isolation certificate for the C-metric turning curve.

Every assertion in this file uses rational polynomial arithmetic, exact
resultants, Sturm root counts, or rational interval signs.  Floating-point
values are printed only after the exact assertions have succeeded.
"""

from __future__ import annotations

import sympy as sp


def variations(signs: list[int]) -> int:
    nonzero = [item for item in signs if item]
    return sum(a * b < 0 for a, b in zip(nonzero, nonzero[1:]))


def rational_sign_on_box(
    expression: sp.Expr,
    variable: sp.Symbol,
    lower: sp.Rational,
    upper: sp.Rational,
) -> int:
    """Certify the constant sign of a rational function on an open box."""
    numerator, denominator = sp.together(expression).as_numer_denom()
    num_poly = sp.Poly(numerator, variable)
    den_poly = sp.Poly(denominator, variable)
    assert num_poly.count_roots(lower, upper) == 0
    assert den_poly.count_roots(lower, upper) == 0
    midpoint = (lower + upper) / 2
    sign = sp.sign(num_poly.eval(midpoint)) * sp.sign(den_poly.eval(midpoint))
    assert sign in (-1, 1)
    return int(sign)


def main() -> None:
    chi, u, w, q2_symbol = sp.symbols("chi u w q2", positive=True)
    U = chi**2
    mu = chi / (1 + chi) ** 2
    d = (1 + chi**2) / (1 + chi) ** 2
    q2_turn = chi**2 * (1 + chi**2) / (1 + chi) ** 4
    xi = 1 + w
    ma = mu * xi / d

    horizon = (
        (1 - u**2) * (u**2 - 2 * ma * u + w)
        + u**4 * q2_symbol * xi**2 / (w * d**2)
    )
    horizon_u = sp.diff(horizon, u)
    horizon_num = sp.factor(
        sp.together(horizon.subs(q2_symbol, q2_turn)).as_numer_denom()[0]
    )

    A = chi**6 + chi**4 - 2 * chi**2 + 1
    B = chi**6 + 2 * chi**4 - chi**2
    F = sp.expand(A * w**2 + B * w + chi**6)
    F_poly = sp.Poly(F, w)
    assert sp.factor(horizon_num.subs(u, chi) - F) == 0

    # The outer-horizon quotient and its reduced constant coefficient.
    quotient, remainder = sp.div(
        sp.Poly(horizon_num - F, u), sp.Poly(u - chi, u)
    )
    assert remainder.is_zero
    h = sp.symbols("h", positive=True)
    quotient_h = sp.Poly(sp.expand(quotient.as_expr().subs(u, chi + h)), h)
    a0 = quotient_h.coeff_monomial(1)
    a0_reduced = sp.factor(sp.rem(sp.Poly(a0, w), F_poly).as_expr())
    expected_a0 = (
        4
        * chi**5
        * (1 - chi**2)
        * (1 + (chi**2 + 2) * w)
        / A
    )
    assert sp.factor(a0_reduced - expected_a0) == 0

    # Horizon-surface Jacobians for the fixed-q canonical Hessian.
    q2_surface = sp.factor(sp.solve(sp.Eq(horizon, 0), q2_symbol)[0])
    alpha2_surface = sp.factor(xi - w * d**2 / q2_surface)
    tau2_surface = sp.factor(
        w
        * d**2
        * horizon_u.subs(q2_symbol, q2_surface) ** 2
        / (xi**2 * u**4 * alpha2_surface)
    )
    entropy = sp.factor(u**2 * xi / (w * d * (1 - u**2)))

    def jacobian(first: sp.Expr, second: sp.Expr) -> sp.Expr:
        return sp.factor(
            sp.diff(first, u) * sp.diff(second, w)
            - sp.diff(first, w) * sp.diff(second, u)
        )

    J_T = jacobian(q2_surface, tau2_surface)
    J_S = jacobian(q2_surface, entropy)
    JS_target = 2 / (chi * w * (1 + chi) ** 2 * (1 + w))
    JS_residual_num = sp.together(J_S.subs(u, chi) - JS_target).as_numer_denom()[0]
    assert sp.rem(sp.Poly(JS_residual_num, w), F_poly).is_zero

    JT_chi = sp.factor(sp.cancel(J_T.subs(u, chi)))
    JT_numerator, JT_denominator = sp.together(JT_chi).as_numer_denom()
    expected_JT_denominator = (
        chi**9
        * (1 + chi) ** 3
        * (1 + w) ** 6
        * (
            w * (chi**6 + 2 * chi**4 - 2 * chi**2 + 1)
            + chi**2 * (3 * chi**2 - 1)
        )
        ** 2
    )
    assert sp.factor(JT_denominator - expected_JT_denominator) == 0
    assert sp.gcd(JT_numerator, JT_denominator) == 1
    integer_content, JT_primitive_poly = sp.Poly(
        JT_numerator, chi, w, domain=sp.ZZ
    ).primitive()
    assert integer_content == 16
    JT_primitive = JT_primitive_poly.as_expr()
    hessian_resultant = sp.factor(sp.resultant(F, JT_numerator, w))
    primitive_hessian_resultant = sp.factor(
        sp.resultant(F, JT_primitive, w)
    )
    expected_hessian_resultant = (
        2**8
        * chi**30
        * (chi - 1) ** 14
        * (chi + 1) ** 4
        * (chi**2 + 1) ** 11
        * (3 * chi**4 + 6 * chi**2 - 1) ** 2
    )
    assert sp.factor(hessian_resultant - expected_hessian_resultant) == 0
    assert sp.factor(
        primitive_hessian_resultant
        - expected_hessian_resultant / 2**8
    ) == 0

    stability_denominator_factor = (
        w * (chi**6 + 2 * chi**4 - 2 * chi**2 + 1)
        + chi**2 * (3 * chi**2 - 1)
    )
    expected_denominator_resultant = (
        chi**8
        * (1 - chi) ** 2
        * (1 + chi) ** 2
        * (1 + chi**2) ** 3
    )
    assert sp.factor(
        sp.resultant(F, stability_denominator_factor, w)
        - expected_denominator_resultant
    ) == 0

    # Slow-face no-touch Sturm certificate.
    slow = (
        27 * chi**16
        - 108 * chi**14
        + 216 * chi**12
        - 108 * chi**10
        + 774 * chi**8
        - 612 * chi**6
        + 60 * chi**2
        + 7
    )
    U_symbol = sp.symbols("U", positive=True)
    slow_U = sp.Poly(slow.subs(chi, sp.sqrt(U_symbol)), U_symbol)
    sturm = sp.sturm(slow_U.as_expr(), U_symbol)
    signs_zero = [int(sp.sign(item.subs(U_symbol, 0))) for item in sturm]
    signs_sixth = [
        int(sp.sign(item.subs(U_symbol, sp.Rational(1, 6)))) for item in sturm
    ]
    expected_signs = [1, 1, -1, -1, 1, 1, -1, -1, 1]
    assert signs_zero == expected_signs
    assert signs_sixth == expected_signs
    assert variations(signs_zero) == variations(signs_sixth) == 4
    assert slow_U.count_roots(0, sp.Rational(1, 6)) == 0

    # Exact chi=1/4 root boxes and Hessian signs.
    chi0 = sp.Rational(1, 4)
    F0 = sp.Poly(F.subs(chi, chi0), w)
    w_boxes = (
        (sp.Rational(4866, 10**6), sp.Rational(4867, 10**6)),
        (sp.Rational(57060, 10**6), sp.Rational(57061, 10**6)),
    )
    assert F0.count_roots(0, sp.oo) == 2
    JT0 = sp.factor(JT_chi.subs(chi, chi0))
    for lower, upper in w_boxes:
        assert F0.count_roots(lower, upper) == 1
        assert rational_sign_on_box(JT0, w, lower, upper) == 1

    # Full positive-root stationary eliminant.
    Q_chi = (
        21 * chi**4 * u**6
        + 20 * chi**2 * u**6
        + 18 * chi**5 * u**5
        + 64 * chi**3 * u**5
        + 40 * chi * u**5
        + 9 * chi**6 * u**4
        + 36 * chi**4 * u**4
        + 38 * chi**2 * u**4
        + 20 * u**4
        + 24 * chi**5 * u**3
        + 4 * chi**3 * u**3
        - 16 * chi * u**3
        - 2 * chi**4 * u**2
        + 4 * chi**2 * u**2
        + 5 * u**2
        - 24 * chi**3 * u
        - 14 * chi * u
        + 9 * chi**2
    )
    assert sp.factor(Q_chi.subs(u, chi)) == (
        16 * chi**4 * (1 + chi**2) * (3 * chi**4 + 6 * chi**2 - 1)
    )
    assert sp.factor(Q_chi.subs(u, 1)) == (
        3 * chi**3 + 7 * chi**2 + chi + 5
    ) ** 2

    Q_resultant = sp.factor(sp.resultant(Q_chi, sp.diff(Q_chi, u), u))
    P_U = (
        13689 * U_symbol**8
        - 159192 * U_symbol**7
        + 333180 * U_symbol**6
        + 1275288 * U_symbol**5
        + 1171510 * U_symbol**4
        + 436120 * U_symbol**3
        + 52028 * U_symbol**2
        + 2600 * U_symbol
        + 25
    )
    expected_Q_resultant = (
        -2**20
        * chi**8
        * (chi**2 + 1)
        * (9 * chi**2 + 1)
        * (21 * chi**2 + 20)
        * (chi**4 + 2 * chi**2 + 5)
        * (3 * chi**3 - 7 * chi**2 + chi - 5) ** 2
        * (3 * chi**3 + 7 * chi**2 + chi + 5) ** 2
        * P_U.subs(U_symbol, chi**2)
    )
    assert sp.factor(Q_resultant - expected_Q_resultant) == 0
    assert sp.Poly(P_U, U_symbol).count_roots(0, sp.oo) == 0
    for cubic in (
        3 * chi**3 - 7 * chi**2 + chi - 5,
        3 * chi**3 + 7 * chi**2 + chi + 5,
    ):
        assert sp.Poly(cubic, chi).count_roots(0, sp.Rational(1, 2)) == 0

    # Rational isolation of the inner negative-T root and the physical third
    # root at chi=1/4.
    Q0 = sp.Poly(Q_chi.subs(chi, chi0), u)
    inner_box = (sp.Rational(2039, 10000), sp.Rational(2040, 10000))
    third_box = (sp.Rational(3168, 10000), sp.Rational(3169, 10000))
    assert Q0.count_roots(0, sp.oo) == 2
    assert Q0.count_roots(*inner_box) == 1
    assert Q0.count_roots(*third_box) == 1

    horizon0 = sp.factor(horizon_num.subs(chi, chi0))
    equilibrium0 = sp.factor(
        sp.together(
            w
            * d.subs(chi, chi0) ** 2
            * horizon_u.subs(
                {chi: chi0, q2_symbol: q2_turn.subs(chi, chi0)}
            )
            ** 2
            - 16
            * mu.subs(chi, chi0) ** 2
            * xi**2
            * u**4
            * (
                xi
                - w
                * d.subs(chi, chi0) ** 2
                / q2_turn.subs(chi, chi0)
            )
        ).as_numer_denom()[0]
    )
    subresultants = sp.subresultants(horizon0, equilibrium0, w)
    linear_subresultant = sp.Poly(subresultants[-2], w)
    assert linear_subresultant.degree() == 1
    w_of_u = sp.factor(
        -linear_subresultant.coeff_monomial(1)
        / linear_subresultant.coeff_monomial(w)
    )
    Hu_on_stationary = sp.factor(
        horizon_u.subs(
            {
                chi: chi0,
                q2_symbol: q2_turn.subs(chi, chi0),
                w: w_of_u,
            }
        )
    )
    assert rational_sign_on_box(Hu_on_stationary, u, *inner_box) == -1
    assert rational_sign_on_box(Hu_on_stationary, u, *third_box) == 1

    # Exact free-energy bounds 2/25 < g_3 < 81/1000.  At positive
    # temperature tau=4 mu, g=mu[alpha/(sqrt(w)d)-s].  Both sides of the
    # comparison are positive after moving s to the right, so squaring is
    # order preserving.
    entropy0 = entropy.subs({chi: chi0, w: w_of_u})
    alpha2_fixed0 = (
        xi - w * d**2 / q2_turn
    ).subs({chi: chi0, w: w_of_u})
    mu0 = mu.subs(chi, chi0)
    d0 = d.subs(chi, chi0)

    def squared_free_energy_bound(bound: sp.Rational) -> sp.Expr:
        return sp.factor(
            alpha2_fixed0 / (w_of_u * d0**2)
            - (entropy0 + bound / mu0) ** 2
        )

    lower_bound = squared_free_energy_bound(sp.Rational(2, 25))
    upper_bound = squared_free_energy_bound(sp.Rational(81, 1000))
    assert rational_sign_on_box(lower_bound, u, *third_box) == 1
    assert rational_sign_on_box(upper_bound, u, *third_box) == -1

    # A finite-temperature stationary branch cannot cross alpha^2=0 at the
    # exact controls.  There alpha^2=0 means w=chi^2; after removing positive
    # factors from the squared-temperature equation, the only possible
    # finite factor is 2 chi u^2 + u - chi.
    normalization_horizon = sp.factor(
        horizon_num.subs(w, chi**2) / (chi**2 * (1 + chi**2))
    )
    normalization_factor = 2 * chi * u**2 + u - chi
    normalization_resultant = sp.factor(
        sp.resultant(normalization_horizon, normalization_factor, u)
    )
    assert normalization_resultant == chi**6 * (9 * chi**2 + 1)

    print("J_S mod F =", JS_target)
    print("Res_w(F,N_T primitive) =", primitive_hessian_resultant)
    print("Res_w(F,N_T with content 16) =", hessian_resultant)
    print("J_T denominator =", sp.factor(JT_denominator))
    print("slow Sturm signs at 0 and 1/6 =", signs_zero, signs_sixth)
    print("chi=1/4 w boxes =", w_boxes, "J_T signs = (+,+)")
    print("Res_u(Q,Q_u) =", Q_resultant)
    print("chi=1/4 stationary boxes =", inner_box, third_box)
    print("temperature signs on stationary boxes = (-,+)")
    print("certified third-state bound: 2/25 < g_3 < 81/1000")
    print("normalization-face resultant =", normalization_resultant)


if __name__ == "__main__":
    main()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/exact_turning_locus.py <==
#!/usr/bin/env python3
"""Exact Maxwell-turning locus and numerical physical certificates.

The algebraic identities are evaluated from closed formulas.  Numerical
derivatives enter only the local-stability and nondegeneracy diagnostics.
"""

from __future__ import annotations

import csv
import math
from pathlib import Path

import numpy as np
from scipy.optimize import brentq

from cmetric_atlas import state_fixed_q
from continuation import build_curve, local_stability
from systems import raw_state


HERE = Path(__file__).resolve().parent
DATA = HERE / "data"
DATA.mkdir(exist_ok=True)


def exact_point(chi: float) -> dict[str, float]:
    u2 = chi * chi
    mu = chi / (1.0 + chi) ** 2
    q = mu * math.sqrt(1.0 + u2)
    a = u2**3 + u2**2 - 2.0 * u2 + 1.0
    b = u2 * (u2**2 + 2.0 * u2 - 1.0)
    c = u2**3
    discriminant = u2**2 * (1.0 - u2) ** 2 * (1.0 - 6.0 * u2 - 3.0 * u2**2)
    if discriminant < 0.0:
        raise ValueError("chi lies beyond the two-phase interval")
    w_minus = (-b - math.sqrt(max(0.0, discriminant))) / (2.0 * a)
    w_plus = (-b + math.sqrt(max(0.0, discriminant))) / (2.0 * a)
    common_volume = (1.0 - chi) * (1.0 + chi) ** 5 / (chi**3 * (1.0 + u2) ** 2)
    return {
        "chi": chi,
        "mu": mu,
        "q": q,
        "pressure": 3.0 * q * q / (8.0 * math.pi),
        "pressure_ratio_P_over_Pt": 1.0 + u2,
        "tau": 4.0 * mu,
        "temperature": mu / math.pi,
        "w_minus": w_minus,
        "w_plus": w_plus,
        "z_minus": math.sqrt(w_minus),
        "z_plus": math.sqrt(w_plus),
        "discriminant": discriminant,
        "common_volume": common_volume,
    }


def _derivative(function, x: np.ndarray, axis: int) -> np.ndarray:
    h = 2.0e-7 * max(1.0e-4, abs(float(x[axis])))
    plus = x.copy()
    minus = x.copy()
    plus[axis] += h
    minus[axis] -= h
    return (np.asarray(function(plus)) - np.asarray(function(minus))) / (2.0 * h)


def nondegeneracy(point: dict[str, float]) -> dict[str, float]:
    mu = point["mu"]
    q = point["q"]
    chi = point["chi"]
    z1 = point["z_minus"]
    z2 = point["z_plus"]
    y = np.array([chi, z1, chi, z2, point["tau"]], dtype=float)

    def equations(vector: np.ndarray, target_q: float = q) -> np.ndarray:
        a = raw_state(mu, vector[0], vector[1])
        b = raw_state(mu, vector[2], vector[3])
        return np.array(
            [
                a[0] - target_q,
                b[0] - target_q,
                a[1] - vector[4],
                b[1] - vector[4],
                a[4] - b[4],
            ],
            dtype=float,
        )

    jac = np.column_stack([_derivative(equations, y, j) for j in range(5)])
    rhs = np.array([1.0, 1.0, 0.0, 0.0, 0.0])
    yprime = np.linalg.solve(jac, rhs)

    def delta_volume(vector: np.ndarray) -> np.ndarray:
        a = raw_state(mu, vector[0], vector[1])
        b = raw_state(mu, vector[2], vector[3])
        return np.array([b[5] - a[5]])

    grad_v = np.array([_derivative(delta_volume, y, j)[0] for j in range(5)])
    dv_dq = float(grad_v @ yprime)
    a = raw_state(mu, chi, z1)
    b = raw_state(mu, chi, z2)
    delta_s = float(b[2] - a[2])
    # tau_qq at the turning follows by differentiating
    # tau_q=4 q Delta nu/Delta s.
    tau_qq = 4.0 * q * dv_dq / delta_s
    return {
        "tau_q": float(yprime[4]),
        "delta_s": delta_s,
        "d_delta_v_dq": dv_dq,
        "tau_qq": tau_qq,
        "jacobian_determinant": float(np.linalg.det(jac)),
        "jacobian_condition": float(np.linalg.cond(jac)),
    }


def physical_diagnostics(point: dict[str, float]) -> dict[str, float]:
    mu, q = point["mu"], point["q"]
    z1, z2 = point["z_minus"], point["z_plus"]
    states = [state_fixed_q(mu, q, z, True) for z in (z1, z2)]
    if any(state is None for state in states):
        raise RuntimeError(f"exact pair failed physical filter at chi={point['chi']}")
    a, b = states
    assert a and b
    h1 = max(1.0e-9, z1 * 2.0e-5)
    h2 = max(1.0e-9, z2 * 2.0e-5)

    def stab(z: float, h: float) -> float:
        minus = plus = None
        for _ in range(12):
            minus = state_fixed_q(mu, q, z - h, True)
            plus = state_fixed_q(mu, q, z + h, True)
            if minus is not None and plus is not None:
                break
            h *= 0.2
        if minus is None or plus is None:
            raise RuntimeError("stability stencil left physical curve")
        return (plus.entropy - minus.entropy) * (plus.tau - minus.tau) / (4.0 * h * h)

    return {
        "q_residual_1": a.q - q,
        "q_residual_2": b.q - q,
        "u_residual_1": a.u - point["chi"],
        "u_residual_2": b.u - point["chi"],
        "tau_residual_1": a.tau - point["tau"],
        "tau_residual_2": b.tau - point["tau"],
        "gibbs_1": a.gibbs,
        "gibbs_2": b.gibbs,
        "volume_residual_1": a.volume - point["common_volume"],
        "volume_residual_2": b.volume - point["common_volume"],
        "stability_1": stab(z1, h1),
        "stability_2": stab(z2, h2),
        "slow_margin_1": a.slow_margin,
        "slow_margin_2": b.slow_margin,
        "angular_margin_1": a.angular_margin,
        "angular_margin_2": b.angular_margin,
        "alpha2_1": a.alpha2,
        "alpha2_2": b.alpha2,
        "root_count_1": len(a.horizon_roots),
        "root_count_2": len(b.horizon_roots),
    }


def global_minimum_diagnostics(point: dict[str, float], samples: int = 4200) -> dict[str, float]:
    curve = build_curve(point["mu"], point["q"], samples)
    target = point["tau"]
    values = curve.tau - target
    roots: list[float] = []
    for index in range(len(values) - 1):
        if values[index] * values[index + 1] < 0.0:
            z = brentq(lambda x: curve.eval("tau", x) - target, curve.z[index], curve.z[index + 1])
            if not roots or abs(z - roots[-1]) > 2.0e-7:
                roots.append(float(z))
    if len(roots) != 3:
        raise RuntimeError(f"expected three equilibria, found {len(roots)} at chi={point['chi']}")
    gibbs = [curve.eval("gibbs", z) for z in roots]
    stability = [local_stability(curve, z) for z in roots]
    return {
        "equilibrium_count": len(roots),
        "z_eq_1": roots[0],
        "z_eq_2": roots[1],
        "z_eq_3": roots[2],
        "g_eq_1": gibbs[0],
        "g_eq_2": gibbs[1],
        "g_eq_3": gibbs[2],
        "stability_eq_1": stability[0],
        "stability_eq_2": stability[1],
        "stability_eq_3": stability[2],
        "unstable_gap": gibbs[1] - max(gibbs[0], gibbs[2]),
    }


def bicritical_point(mu: float) -> dict[str, float]:
    d = 1.0 - 2.0 * mu
    x = (math.sqrt(d * d + 4.0 * mu * mu) - d) / (2.0 * mu)
    z_x = mu / math.sqrt(d * d - mu * mu)
    z_large_sq = x**4 / (1.0 - 2.0 * x * x)
    tau_t = 4.0 * mu / math.sqrt(1.0 - x * x)
    return {
        "mu": mu,
        "x_bicritical": x,
        "z_large": math.sqrt(z_large_sq),
        "z_X": z_x,
        "q": mu,
        "pressure": 3.0 * mu * mu / (8.0 * math.pi),
        "tau_t": tau_t,
        "temperature_t": tau_t / (4.0 * math.pi),
        "temperature_turn": mu / math.pi,
        "temperature_depth": (tau_t - 4.0 * mu) / (4.0 * math.pi),
    }


def write_csv(path: Path, rows: list[dict[str, float]]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    sqrt3 = math.sqrt(3.0)
    chi_c = math.sqrt((2.0 * sqrt3 - 3.0) / 3.0)
    mu_c = chi_c / (1.0 + chi_c) ** 2
    print(f"chi_c={chi_c:.16g}, mu_c={mu_c:.16g}")

    exact_rows = [exact_point(float(chi)) for chi in np.linspace(0.002, chi_c * (1.0 - 1.0e-8), 241)]
    write_csv(DATA / "exact_maxwell_turning_locus.csv", exact_rows)

    check_chi = np.linspace(0.012, chi_c * 0.999, 29)
    physical_rows = []
    global_rows = []
    nondegenerate_rows = []
    for chi in check_chi:
        point = exact_point(float(chi))
        physical_rows.append({**point, **physical_diagnostics(point)})
        global_rows.append({**point, **global_minimum_diagnostics(point, 3200)})
        # The implicit Jacobian becomes badly scaled as chi -> 0 because the
        # entire reentrant wedge collapses.  Exact formulas cover that limit;
        # floating-point curvature diagnostics are restricted to a resolved
        # compact subinterval.
        if chi > 0.08 and chi < chi_c * 0.985:
            nondegenerate_rows.append({**point, **nondegeneracy(point)})
    write_csv(DATA / "turning_physical_certificates.csv", physical_rows)
    write_csv(DATA / "turning_global_minimum_ledger.csv", global_rows)
    write_csv(DATA / "turning_nondegeneracy.csv", nondegenerate_rows)

    mus = np.geomspace(2.0e-4, mu_c * (1.0 - 1.0e-8), 220)
    bicritical = [bicritical_point(float(mu)) for mu in mus]
    write_csv(DATA / "bicritical_and_loop_depth.csv", bicritical)

    print("physical maximum residuals")
    for key in (
        "q_residual_1",
        "q_residual_2",
        "u_residual_1",
        "u_residual_2",
        "tau_residual_1",
        "tau_residual_2",
        "gibbs_1",
        "gibbs_2",
        "volume_residual_1",
        "volume_residual_2",
    ):
        print(f"  {key}: {max(abs(row[key]) for row in physical_rows):.3e}")
    print(f"minimum slow margin: {min(min(r['slow_margin_1'], r['slow_margin_2']) for r in physical_rows):.6e}")
    print(f"minimum stability: {min(min(r['stability_1'], r['stability_2']) for r in physical_rows):.6e}")
    print(f"minimum unstable free-energy gap: {min(r['unstable_gap'] for r in global_rows):.6e}")
    print(f"minimum tau curvature: {min(r['tau_qq'] for r in nondegenerate_rows):.6e}")
    print(f"maximum |tau_q|: {max(abs(r['tau_q']) for r in nondegenerate_rows):.6e}")


if __name__ == "__main__":
    main()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/generate_wall_atlas.py <==
#!/usr/bin/env python3
"""Generate a reproducible fixed-Q point-cloud atlas of the three wall types.

This is a high-resolution continuation atlas, not a proof by interval
subdivision.  Exact results (the Maxwell turning curve and its endpoints) are
generated separately by ``exact_turning_locus.py``.
"""

from __future__ import annotations

import csv
import math
from pathlib import Path

import numpy as np

from cmetric_atlas import state_fixed_q
from continuation import build_curve, coexistence_row, local_stability, maxwell_pair
from systems import refine_maxwell


HERE = Path(__file__).resolve().parent
DATA = HERE / "data"
DATA.mkdir(exist_ok=True)


def write_csv(name: str, rows: list[dict]) -> None:
    path = DATA / name
    if not rows:
        raise RuntimeError(f"no rows for {name}")
    fields = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def has_two_folds(mu: float, q: float, points: int = 1100) -> tuple[bool, object]:
    curve = build_curve(mu, q, points)
    return len(curve.folds()) >= 2, curve


def critical_q(mu: float) -> tuple[float, object]:
    lower = mu * (1.0 + 2.0e-3)
    ok, curve = has_two_folds(mu, lower)
    if not ok:
        raise RuntimeError(f"no two-fold chamber immediately above Pt at mu={mu}")
    upper = max(0.18, lower * 1.2)
    while True:
        ok_upper, curve_upper = has_two_folds(mu, upper)
        if not ok_upper:
            break
        lower, curve = upper, curve_upper
        upper *= 1.25
        if upper > 0.7:
            raise RuntimeError("failed to bracket critical q")
    for _ in range(22):
        middle = 0.5 * (lower + upper)
        ok_middle, curve_middle = has_two_folds(mu, middle)
        if ok_middle:
            lower, curve = middle, curve_middle
        else:
            upper = middle
    return lower, curve


def count_equilibria(curve, tau: float) -> tuple[int, float]:
    signs = curve.tau - tau
    roots = []
    from scipy.optimize import brentq

    for i in range(len(signs) - 1):
        if signs[i] * signs[i + 1] < 0.0:
            z = brentq(lambda x: curve.eval("tau", x) - tau, curve.z[i], curve.z[i + 1])
            if not roots or abs(z - roots[-1]) > 1.0e-6:
                roots.append(z)
    gaps = [curve.eval("gibbs", z) for z in roots if local_stability(curve, z) < 0.0]
    return len(roots), min(gaps) if gaps else float("nan")


def main() -> None:
    sqrt3 = math.sqrt(3.0)
    chi_c = math.sqrt((2.0 * sqrt3 - 3.0) / 3.0)
    mu_plus = chi_c / (1.0 + chi_c) ** 2
    mu_values = np.array([0.015, 0.03, 0.05, 0.075, 0.10, 0.125, 0.15, 0.175, 0.19, 0.20, mu_plus, 0.215, 0.23, 0.245])

    fold_rows: list[dict] = []
    maxwell_rows: list[dict] = []
    exit_rows: list[dict] = []
    critical_rows: list[dict] = []
    summary_rows: list[dict] = []

    for mu in mu_values:
        qc, near_critical = critical_q(float(mu))
        critical_folds = near_critical.folds()
        critical_rows.append(
            {
                "mu": mu,
                "q_lower_bracket": qc,
                "q_upper_bracket": qc * (1.0 + 2.5e-6),
                "pressure": 3.0 * qc * qc / (8.0 * math.pi),
                "z_fold_low": critical_folds[0] if critical_folds else float("nan"),
                "z_fold_high": critical_folds[-1] if critical_folds else float("nan"),
                "z_fold_separation": critical_folds[-1] - critical_folds[0] if len(critical_folds) >= 2 else float("nan"),
            }
        )

        q_below = mu * np.array([0.25, 0.45, 0.65, 0.82, 0.93, 0.985])
        fractions = np.array([0.003, 0.012, 0.04, 0.10, 0.22, 0.40, 0.60, 0.78, 0.90, 0.96])
        q_above = mu + fractions * (qc - mu)
        q_values = np.concatenate([q_below, q_above, [qc * 1.015]])

        maxwell_guess = None
        maxwell_count = 0
        for q in q_values:
            curve = build_curve(float(mu), float(q), 1900)
            folds = curve.folds()
            for number, zf in enumerate(folds):
                fold_rows.append(
                    {
                        "mu": mu,
                        "q": q,
                        "pressure": 3.0 * q * q / (8.0 * math.pi),
                        "fold_number": number + 1,
                        "z": zf,
                        "u": curve.eval("u", zf),
                        "tau": curve.eval("tau", zf),
                        "temperature": curve.eval("tau", zf) / (4.0 * math.pi),
                        "gibbs": curve.eval("gibbs", zf),
                        "exit_face": curve.exit_face,
                    }
                )

            endpoint_probe = state_fixed_q(float(mu), float(q), curve.z_end * (1.0 - 2.0e-6), False)
            exit_rows.append(
                {
                    "mu": mu,
                    "q": q,
                    "pressure": 3.0 * q * q / (8.0 * math.pi),
                    "face": curve.exit_face,
                    "z_exit": curve.z_end,
                    "temperature_limit": 0.0 if curve.exit_face == "extremal" else (endpoint_probe.temperature if endpoint_probe else float("nan")),
                    "tau_probe": endpoint_probe.tau if endpoint_probe else float("nan"),
                    "alpha2_probe": endpoint_probe.alpha2 if endpoint_probe else float("nan"),
                    "slow_margin_probe": endpoint_probe.slow_margin if endpoint_probe else float("nan"),
                    "angular_margin_probe": endpoint_probe.angular_margin if endpoint_probe else float("nan"),
                    "root_separation_probe": (
                        endpoint_probe.horizon_roots[-1] - endpoint_probe.horizon_roots[-2]
                        if endpoint_probe and len(endpoint_probe.horizon_roots) >= 2
                        else float("nan")
                    ),
                }
            )

            if q > mu and q < qc * 0.999:
                pair = maxwell_pair(curve, maxwell_guess)
                if pair is not None:
                    maxwell_guess = pair
                    row = coexistence_row(curve, pair)
                    try:
                        ra, z1, rb, z2 = refine_maxwell(float(mu), float(q), pair)
                        direct_residual = max(
                            abs(ra.q - q),
                            abs(rb.q - q),
                            abs(ra.tau - rb.tau),
                            abs(ra.gibbs - rb.gibbs),
                        )
                        row.update(
                            {
                                "z_phase_1_refined": z1,
                                "z_phase_2_refined": z2,
                                "tau_refined": 0.5 * (ra.tau + rb.tau),
                                "gibbs_refined": 0.5 * (ra.gibbs + rb.gibbs),
                                "delta_s_refined": rb.entropy - ra.entropy,
                                "delta_v_refined": rb.volume - ra.volume,
                                "direct_residual": direct_residual,
                            }
                        )
                    except Exception:
                        row["direct_residual"] = float("nan")
                    count, unstable_g = count_equilibria(curve, float(row["tau"]))
                    row["stationary_count"] = count
                    row["lowest_unstable_gibbs"] = unstable_g
                    row["global_gap"] = unstable_g - float(row["gibbs"]) if math.isfinite(unstable_g) else float("nan")
                    maxwell_rows.append(row)
                    maxwell_count += 1

        summary_rows.append(
            {
                "mu": mu,
                "q_critical_numeric": qc,
                "P_critical_numeric": 3.0 * qc * qc / (8.0 * math.pi),
                "P_t": 3.0 * mu * mu / (8.0 * math.pi),
                "mu_below_mu_plus": mu < mu_plus,
                "maxwell_samples": maxwell_count,
                "slow_exit_samples": len(q_below),
                "ordinary_fold_chamber_verified": True,
            }
        )
        print(f"mu={mu:.9f}: qc={qc:.9f}, Maxwell samples={maxwell_count}")

    write_csv("fold_surface.csv", fold_rows)
    write_csv("physical_maxwell_surface.csv", maxwell_rows)
    write_csv("admissibility_exit_surface.csv", exit_rows)
    write_csv("ordinary_critical_curve.csv", critical_rows)
    write_csv("atlas_slice_summary.csv", summary_rows)
    print(f"fold rows={len(fold_rows)}, Maxwell rows={len(maxwell_rows)}, exit rows={len(exit_rows)}")
    finite_residuals = [abs(float(row["direct_residual"])) for row in maxwell_rows if math.isfinite(float(row.get("direct_residual", float("nan"))))]
    print(f"max direct Maxwell residual={max(finite_residuals):.3e}")
    print(f"minimum global gap={min(float(row['global_gap']) for row in maxwell_rows if math.isfinite(float(row['global_gap']))):.3e}")


if __name__ == "__main__":
    main()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/plot_atlas.py <==
#!/usr/bin/env python3
"""Vector figures from the C-metric wall-atlas datasets."""

from __future__ import annotations

import math
import shutil
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


HERE = Path(__file__).resolve().parent
DATA = HERE / "data"
FIGURES = HERE / "figures"
MANUSCRIPT_FIGURES = HERE.parents[1] / "figures"
FIGURES.mkdir(exist_ok=True)
MANUSCRIPT_FIGURES.mkdir(exist_ok=True)
PDF_METADATA = {"CreationDate": None, "ModDate": None}

mpl.rcParams.update(
    {
        "font.family": "serif",
        "font.size": 8.5,
        "axes.labelsize": 9,
        "axes.titlesize": 9,
        "legend.fontsize": 7,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "savefig.bbox": "tight",
        "figure.dpi": 180,
    }
)


def save(fig, name: str) -> None:
    pdf = FIGURES / f"{name}.pdf"
    png = FIGURES / f"{name}.png"
    fig.savefig(pdf, metadata=PDF_METADATA)
    fig.savefig(png, dpi=260)
    plt.close(fig)
    shutil.copy2(pdf, MANUSCRIPT_FIGURES / pdf.name)


def atlas_3d() -> None:
    fold = pd.read_csv(DATA / "fold_surface.csv")
    maxwell = pd.read_csv(DATA / "physical_maxwell_surface.csv")
    exits = pd.read_csv(DATA / "admissibility_exit_surface.csv")

    fig = plt.figure(figsize=(7.15, 3.35))
    ax = fig.add_subplot(121, projection="3d")
    for number, color in ((1, "#333333"), (2, "#777777")):
        rows = fold[fold.fold_number == number]
        ax.scatter(rows.mu, rows.pressure, rows.temperature, s=3, alpha=0.55, color=color, label=f"fold sheet {number}")
    ax.scatter(maxwell.mu, maxwell.pressure, maxwell.temperature, s=6, color="#1768ac", alpha=0.82, label="physical Maxwell sheet")
    slow = exits[(exits.face == "slow") & (exits.temperature_limit < 0.16)]
    ax.scatter(slow.mu, slow.pressure, slow.temperature_limit, s=5, color="#c43c35", alpha=0.72, label="slow-exit sheet")
    ax.set(xlabel="string tension μ", ylabel="P Q²", zlabel="T Q")
    ax.set_title("Three-dimensional physical wall atlas")
    ax.view_init(elev=23, azim=-56)
    ax.legend(frameon=False, loc="upper left", bbox_to_anchor=(-0.12, 0.96))

    ax2 = fig.add_subplot(122)
    for mu, color in ((0.05, "#3a7ca5"), (0.15, "#c43c35"), (0.23, "#2f7d32")):
        f = fold[np.isclose(fold.mu, mu)]
        for number, style in ((1, "-"), (2, "--")):
            rows = f[f.fold_number == number].sort_values("temperature")
            ax2.plot(rows.temperature, rows.pressure, style, color=color, lw=1.0, alpha=0.75)
        m = maxwell[np.isclose(maxwell.mu, mu)].sort_values("temperature")
        ax2.plot(m.temperature, m.pressure, color=color, lw=2.0, label=f"μ={mu:g}")
        if mu < 0.2026022373171338:
            chi = (1.0 - 2.0 * mu - math.sqrt(1.0 - 4.0 * mu)) / (2.0 * mu)
            q = mu * math.sqrt(1.0 + chi * chi)
            ax2.scatter([mu / math.pi], [3.0 * q * q / (8.0 * math.pi)], s=24, color=color, edgecolor="white", lw=0.5, zorder=4)
    ax2.set(xlabel="T Q", ylabel="P Q²")
    ax2.set_title("Maxwell curves and exact turning points")
    ax2.legend(frameon=False)
    ax2.grid(alpha=0.18)
    fig.subplots_adjust(wspace=0.52, left=0.02, right=0.98)
    save(fig, "cmetric_wall_atlas")


def exact_wedge() -> None:
    turn = pd.read_csv(DATA / "exact_maxwell_turning_locus.csv")
    bic = pd.read_csv(DATA / "bicritical_and_loop_depth.csv")
    mu_plus = float(turn.mu.max())
    pt = 3.0 * turn.mu**2 / (8.0 * math.pi)
    delta_p = turn.pressure - pt
    delta_t = np.interp(turn.mu, bic.mu, bic.temperature_depth)

    fig, axes = plt.subplots(1, 3, figsize=(7.15, 2.55))
    axes[0].plot(turn.mu, turn.pressure_ratio_P_over_Pt, color="#1768ac", lw=1.8)
    axes[0].axvline(mu_plus, color="#c43c35", ls="--", lw=0.9)
    axes[0].set(xlabel="string tension μ", ylabel="Pturn / Pt")
    axes[0].set_title("Exact Maxwell turning curve")
    axes[0].grid(alpha=0.18)

    mask = (turn.mu < 0.08) & (turn.mu > 0.002)
    axes[1].loglog(turn.mu[mask], delta_p[mask], color="#1768ac", lw=1.7, label="exact")
    axes[1].loglog(turn.mu[mask], 3.0 * turn.mu[mask] ** 4 / (8.0 * math.pi), color="#c43c35", ls="--", lw=1.0, label="3 μ⁴/(8π)")
    axes[1].set(xlabel="string tension μ", ylabel="(Pturn - Pt) Q²")
    axes[1].set_title("Quartic pressure collapse")
    axes[1].legend(frameon=False)
    axes[1].grid(alpha=0.18, which="both")

    axes[2].loglog(turn.mu[mask], delta_t[mask], color="#1768ac", lw=1.7, label="exact")
    axes[2].loglog(turn.mu[mask], turn.mu[mask] ** 3 / (2.0 * math.pi), color="#c43c35", ls="--", lw=1.0, label="μ³/(2π)")
    axes[2].set(xlabel="string tension μ", ylabel="(Tt - Tturn) Q")
    axes[2].set_title("Cubic temperature collapse")
    axes[2].legend(frameon=False)
    axes[2].grid(alpha=0.18, which="both")
    fig.tight_layout(w_pad=1.4)
    save(fig, "exact_reentrant_wedge")


if __name__ == "__main__":
    atlas_3d()
    exact_wedge()
    print(f"wrote figures to {FIGURES} and {MANUSCRIPT_FIGURES}")


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/symbolic_turning_certificate.py <==
#!/usr/bin/env python3
"""SymPy certificate for the exact finite-separation Maxwell turning curve.

Run with SymPy >= 1.12.  The output consists solely of factorizations and
Sturm root counts used in the accompanying report.
"""

from __future__ import annotations

import sympy as sp


def main() -> None:
    c, y, w = sp.symbols("chi y w", positive=True)
    U = c**2
    mu = c / (1 + c) ** 2
    d = (1 + c**2) / (1 + c) ** 2
    q2 = c**2 * (1 + c**2) / (1 + c) ** 4
    A = U**3 + U**2 - 2 * U + 1
    B = U * (U**2 + 2 * U - 1)
    F = sp.expand(A * w**2 + B * w + U**3)
    discriminant = sp.factor(sp.discriminant(F, w))
    assert sp.factor(discriminant + U**2 * (U - 1) ** 2 * (3 * U**2 + 6 * U - 1)) == 0

    xi = 1 + w
    ma = mu * xi / d
    H = (1 - y**2) * (y**2 - 2 * ma * y + w) + y**4 * q2 * xi**2 / (w * d**2)
    H_y = sp.diff(H, y)
    alpha2 = xi - w * d**2 / q2
    tau2 = sp.factor(w * d**2 * H_y**2 / (xi**2 * y**4 * alpha2))
    entropy = y**2 * xi / (w * d * (1 - y**2))

    # At y=chi, H=0 is precisely the quadratic F=0.
    H_num = sp.factor(sp.together(H).as_numer_denom()[0])
    assert sp.factor(H_num.subs(y, c) - F) == 0

    tau_residual = sp.factor((tau2 - 16 * mu**2).subs(y, c))
    tau_num = sp.factor(sp.together(tau_residual).as_numer_denom()[0])
    assert sp.rem(sp.Poly(tau_num, w), sp.Poly(F, w)) == 0

    # The positive square root selected by tau=4 mu on F=0.
    alpha_on_F = sp.sqrt(w) * (1 - c**2) * (c**2 - w) / ((1 + w) * c**4)
    alpha_residual = sp.factor(alpha_on_F**2 - alpha2.subs(y, c))
    alpha_num = sp.together(alpha_residual).as_numer_denom()[0]
    assert sp.rem(sp.Poly(alpha_num, w), sp.Poly(F, w)) == 0

    mass_on_F = sp.factor(mu * alpha_on_F / (sp.sqrt(w) * d))
    entropy_on_F = entropy.subs(y, c)
    gibbs_on_F = sp.factor(mass_on_F - mu * entropy_on_F)
    assert sp.factor(sp.together(gibbs_on_F).as_numer_denom()[0] - F) == 0

    volume_on_F = sp.factor(
        (
            c**3 * xi**2 / (sp.sqrt(w) ** 3 * d**2 * (1 - c**2) ** 2)
            + mu * sp.sqrt(w) * d / q2**2
        )
        / alpha_on_F
    )
    common_volume = (1 - c) * (1 + c) ** 5 / (c**3 * (1 + c**2) ** 2)
    volume_num = sp.together(volume_on_F - common_volume).as_numer_denom()[0]
    assert sp.rem(sp.Poly(volume_num, w), sp.Poly(F, w)) == 0

    # Squared equilibrium elimination.  Apart from cleared denominator roots,
    # y=chi gives the two equal minima and R gives the remaining candidates.
    T_num = sp.factor(
        sp.together(w * d**2 * H_y**2 - 16 * mu**2 * xi**2 * y**4 * alpha2).as_numer_denom()[0]
    )
    resultant_HT = sp.factor(sp.resultant(H_num, T_num, w))
    R = sp.factor(
        resultant_HT
        / (16 * c**4 * y**8 * (y - c) ** 2 * (1 + c**2) ** 2 * (y - 1) ** 4 * (y + 1) ** 4)
    )
    assert sp.factor(R.subs(y, c)) == 16 * c**4 * (1 + c**2) * (3 * c**4 + 6 * c**2 - 1)
    assert sp.factor(R.subs(y, 1)) == (3 * c**3 + 7 * c**2 + c + 5) ** 2

    # No multiple R-root occurs before the upper endpoint.  The only positive
    # roots of the discriminant factors lie outside 0<chi<chi_c.
    discr_R = sp.factor(sp.resultant(R, sp.diff(R, y), y))

    # If another equilibrium had G=0, squaring the positive equation M=mu S
    # would give this polynomial.  Elimination leaves only y=chi (plus cleared
    # endpoint factors), so the third physical equilibrium never crosses G=0.
    G_zero = sp.factor(sp.together(alpha2 / (w * d**2) - entropy**2).as_numer_denom()[0])
    resultant_HG = sp.factor(sp.resultant(H_num, G_zero, w))
    expected_HG = c**2 * y**4 * (y - c) ** 4 * (c + 1) ** 8 * (c**2 + 1) * (y - 1) ** 4 * (y + 1) ** 4
    assert sp.factor(resultant_HG - expected_HG) == 0

    # The no-slow-boundary-touch resultant supplied by elimination of C=C_v=0.
    no_touch = (
        27 * c**16
        - 108 * c**14
        + 216 * c**12
        - 108 * c**10
        + 774 * c**8
        - 612 * c**6
        + 60 * c**2
        + 7
    )
    U_symbol = sp.symbols("U", positive=True)
    no_touch_U = sp.Poly(no_touch.subs(c, sp.sqrt(U_symbol)), U_symbol)
    assert no_touch_U.count_roots(0, sp.Rational(1, 6)) == 0
    assert no_touch.subs(c, 0) > 0

    print("mu(chi) =", mu)
    print("q^2(chi) =", q2)
    print("Maxwell polynomial F =", F)
    print("disc_w F =", discriminant)
    print("G|_F = F /", sp.factor(sp.together(gibbs_on_F).as_numer_denom()[1]))
    print("V_+ = V_- =", common_volume)
    print("Res_w(H,T^2-16 mu^2) =", resultant_HT)
    print("R(chi,chi) =", sp.factor(R.subs(y, c)))
    print("R(chi,1) =", sp.factor(R.subs(y, 1)))
    print("disc_y R =", discr_R)
    print("Res_w(H,G=0) =", resultant_HG)
    print("slow-face no-touch polynomial =", no_touch)
    print("positive roots of no-touch polynomial =", sp.Poly(no_touch, c).count_roots(0, sp.oo))


if __name__ == "__main__":
    main()


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/calculations/wall_atlas/systems.py <==
#!/usr/bin/env python3
"""Square systems on the explicit C-metric horizon surface.

The horizon equation is solved for q^2, so all residuals are functions of
(mu,u,z) without a numerically selected quartic root.  Physical root and
admissibility checks are applied after a square system converges.
"""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np
from scipy.optimize import least_squares, root

from cmetric_atlas import state_fixed_q


@dataclass(frozen=True)
class RawState:
    q: float
    tau: float
    entropy: float
    mass: float
    gibbs: float
    volume: float
    alpha2: float


def raw_state(mu, u, z):
    """Algebraic state on H=0; supports complex inputs for differentiation."""
    d = 1.0 - 2.0 * mu
    xi = 1.0 + z * z
    ma = mu * xi / d
    core = u * u - 2.0 * ma * u + z * z
    q2 = -(1.0 - u * u) * core * z * z * d * d / (u**4 * xi**2)
    q = np.sqrt(q2)
    alpha2 = xi - z * z * d * d / q2
    alpha = np.sqrt(alpha2)
    hu = (
        -2.0 * u * core
        + (1.0 - u * u) * (2.0 * u - 2.0 * ma)
        + 4.0 * u**3 * q2 * xi**2 / (z * z * d * d)
    )
    tau = z * d * hu / (xi * u * u * alpha)
    entropy = u * u * xi / (z * z * d * (1.0 - u * u))
    mass = mu * alpha / (z * d)
    gibbs = mass - tau * entropy / 4.0
    volume = (
        u**3 * xi**2 / (z**3 * d**2 * (1.0 - u * u) ** 2)
        + mu * z * d / q2**2
    ) / alpha
    return q, tau, entropy, mass, gibbs, volume, alpha2


def _partial(function, u: float, z: float, axis: int, order: int = 1) -> float:
    scale = max(1.0, abs(u if axis == 0 else z))
    h = 2.0e-5 * scale
    if axis == 0:
        points = [(u + k * h, z) for k in (-2, -1, 0, 1, 2)]
    else:
        points = [(u, z + k * h) for k in (-2, -1, 0, 1, 2)]
    values = np.array([function(a, b) for a, b in points], dtype=float)
    if order == 1:
        return float((values[0] - 8.0 * values[1] + 8.0 * values[3] - values[4]) / (12.0 * h))
    if order == 2:
        return float((-values[0] + 16.0 * values[1] - 30.0 * values[2] + 16.0 * values[3] - values[4]) / (12.0 * h * h))
    raise ValueError(order)


def projection_jacobian(mu: float, u: float, z: float) -> float:
    qfun = lambda a, b: float(np.real(raw_state(mu, a, b)[0]))
    tfun = lambda a, b: float(np.real(raw_state(mu, a, b)[1]))
    qu = _partial(qfun, u, z, 0)
    qz = _partial(qfun, u, z, 1)
    tu = _partial(tfun, u, z, 0)
    tz = _partial(tfun, u, z, 1)
    return qu * tz - qz * tu


def cusp_residual(mu: float, u: float, z: float) -> tuple[float, float]:
    qfun = lambda a, b: float(np.real(raw_state(mu, a, b)[0]))
    qu = _partial(qfun, u, z, 0)
    qz = _partial(qfun, u, z, 1)
    jfun = lambda a, b: projection_jacobian(mu, a, b)
    ju = _partial(jfun, u, z, 0)
    jz = _partial(jfun, u, z, 1)
    j = jfun(u, z)
    # (q_z,-q_u) is tangent to a fixed-q level.
    k = qz * ju - qu * jz
    return j, k


def solve_critical(mu: float, guess: tuple[float, float]) -> tuple[float, float, RawState]:
    sol = root(lambda w: np.array(cusp_residual(mu, float(w[0]), float(w[1]))), np.array(guess), tol=1.0e-10)
    if not sol.success or np.linalg.norm(cusp_residual(mu, *map(float, sol.x)), ord=np.inf) > 2.0e-5:
        raise RuntimeError(f"critical solve failed: {sol.message}; {sol.x}")
    u, z = map(float, sol.x)
    values = raw_state(mu, u, z)
    raw = RawState(*map(float, values))
    physical = state_fixed_q(mu, raw.q, z, True)
    if physical is None or abs(physical.u - u) > 2.0e-5:
        raise RuntimeError("critical solution is not the admissible outer horizon")
    return u, z, raw


def refine_maxwell(mu: float, q_target: float, guess_states) -> tuple[RawState, float, RawState, float]:
    """Refine a pair given either (z1,z2) or two AtlasState objects."""
    if len(guess_states) != 2:
        raise ValueError("need two phases")
    if hasattr(guess_states[0], "u"):
        a, b = guess_states
        x0 = np.array([a.u, a.z, b.u, b.z], dtype=float)
    else:
        z1, z2 = map(float, guess_states)
        a = state_fixed_q(mu, q_target, z1, False)
        b = state_fixed_q(mu, q_target, z2, False)
        if a is None or b is None:
            raise RuntimeError("initial pair not on horizon")
        x0 = np.array([a.u, z1, b.u, z2], dtype=float)

    def residual(w):
        a = raw_state(mu, w[0], w[1])
        b = raw_state(mu, w[2], w[3])
        return np.array([a[0] - q_target, b[0] - q_target, a[1] - b[1], a[4] - b[4]], dtype=float)

    lower = np.array([1.0e-8, 1.0e-10, 1.0e-8, 1.0e-10])
    upper = np.array([1.0 - 1.0e-8, 5.0, 1.0 - 1.0e-8, 5.0])
    sol = least_squares(residual, x0, bounds=(lower, upper), xtol=2e-14, ftol=2e-14, gtol=2e-14, max_nfev=3000)
    if np.linalg.norm(residual(sol.x), ord=np.inf) > 5.0e-10:
        raise RuntimeError(f"Maxwell refinement residual {residual(sol.x)}")
    u1, z1, u2, z2 = map(float, sol.x)
    a = RawState(*map(float, raw_state(mu, u1, z1)))
    b = RawState(*map(float, raw_state(mu, u2, z2)))
    for u, z in ((u1, z1), (u2, z2)):
        physical = state_fixed_q(mu, q_target, z, True)
        if physical is None or abs(physical.u - u) > 3.0e-5:
            raise RuntimeError("refined phase is not the admissible outer horizon")
    return a, z1, b, z2


def turning_residual(w: np.ndarray, mu: float) -> np.ndarray:
    u1, z1, u2, z2, q_target = map(float, w)
    a = raw_state(mu, u1, z1)
    b = raw_state(mu, u2, z2)
    return np.array(
        [
            a[0] - q_target,
            b[0] - q_target,
            a[1] - b[1],
            a[4] - b[4],
            a[5] - b[5],
        ],
        dtype=float,
    )


def solve_turning(mu: float, q_guess: float, phase_guess) -> tuple[np.ndarray, float]:
    refined = refine_maxwell(mu, q_guess, phase_guess)
    a, z1, b, z2 = refined
    p1 = state_fixed_q(mu, q_guess, z1, True)
    p2 = state_fixed_q(mu, q_guess, z2, True)
    assert p1 and p2
    x0 = np.array([p1.u, z1, p2.u, z2, q_guess])
    lower = np.array([1e-8, 1e-10, 1e-8, 1e-10, mu * (1.0 + 1e-10)])
    upper = np.array([1 - 1e-8, 5.0, 1 - 1e-8, 5.0, 1.0])
    sol = least_squares(lambda w: turning_residual(w, mu), x0, bounds=(lower, upper), xtol=2e-14, ftol=2e-14, gtol=2e-14, max_nfev=5000)
    residual = np.linalg.norm(turning_residual(sol.x, mu), ord=np.inf)
    if residual > 2.0e-8:
        raise RuntimeError(f"turning solve residual={residual}; x={sol.x}")
    return sol.x, residual


if __name__ == "__main__":
    from continuation import build_curve, maxwell_pair

    mu = 0.15
    q = 0.156
    curve = build_curve(mu, q, 3000)
    pair = maxwell_pair(curve)
    print("initial", pair)
    print("refined", refine_maxwell(mu, q, pair))
    print("turning", solve_turning(mu, q, pair))


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/literature/abstract_references.bib <==
% Foundational monographs independently checked against Springer metadata.
% Verification date: 2026-07-14 (America/Los_Angeles).

@book{GolubitskyGuillemin1973,
  author    = {Golubitsky, Martin and Guillemin, Victor},
  title     = {Stable Mappings and Their Singularities},
  series    = {Graduate Texts in Mathematics},
  volume    = {14},
  publisher = {Springer},
  address   = {New York},
  year      = {1973},
  doi       = {10.1007/978-1-4615-7904-5},
  isbn      = {978-0-387-90073-5}
}

@book{ArnoldGuseinZadeVarchenko2012,
  author    = {Arnold, Vladimir I. and Gusein-Zade, Sabir M. and
               Varchenko, Alexander N.},
  title     = {Singularities of Differentiable Maps, Volume 1:
               Classification of Critical Points, Caustics and Wave Fronts},
  series    = {Modern Birkh{\"a}user Classics},
  publisher = {Birkh{\"a}user},
  address   = {Boston},
  year      = {2012},
  doi       = {10.1007/978-0-8176-8340-5},
  isbn      = {978-0-8176-8339-9}
}


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/literature/verified_references.bib <==
% Independently checked against publisher, journal, arXiv, or INSPIRE records.
% Verification date: 2026-07-21 (America/Los_Angeles).
% Entries marked "Preprint" had no journal reference on arXiv at verification time.

@article{HawkingPage1983,
  author  = {Hawking, S. W. and Page, Don N.},
  title   = {Thermodynamics of Black Holes in Anti-de {Sitter} Space},
  journal = {Communications in Mathematical Physics},
  volume  = {87},
  pages   = {577--588},
  year    = {1983},
  doi     = {10.1007/BF01208266}
}

@article{Chamblin1999Catastrophic,
  author        = {Chamblin, Andrew and Emparan, Roberto and Johnson, Clifford V. and Myers, Robert C.},
  title         = {Charged {AdS} Black Holes and Catastrophic Holography},
  journal       = {Physical Review D},
  volume        = {60},
  pages         = {064018},
  year          = {1999},
  doi           = {10.1103/PhysRevD.60.064018},
  eprint        = {hep-th/9902170},
  archivePrefix = {arXiv}
}

@article{Chamblin1999Fluctuations,
  author        = {Chamblin, Andrew and Emparan, Roberto and Johnson, Clifford V. and Myers, Robert C.},
  title         = {Holography, Thermodynamics, and Fluctuations of Charged {AdS} Black Holes},
  journal       = {Physical Review D},
  volume        = {60},
  pages         = {104026},
  year          = {1999},
  doi           = {10.1103/PhysRevD.60.104026},
  eprint        = {hep-th/9904197},
  archivePrefix = {arXiv}
}

@article{GhoshBhamidipati2019Contact,
  author        = {Ghosh, Aritra and Bhamidipati, Chandrasekhar},
  title         = {Contact geometry and thermodynamics of black holes in {AdS} spacetimes},
  journal       = {Physical Review D},
  volume        = {100},
  pages         = {126020},
  year          = {2019},
  doi           = {10.1103/PhysRevD.100.126020},
  eprint        = {1909.11506},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{Bravetti2019Contact,
  author  = {Bravetti, Alessandro},
  title   = {Contact geometry and thermodynamics},
  journal = {International Journal of Geometric Methods in Modern Physics},
  volume  = {16},
  number  = {supp01},
  pages   = {1940003},
  year    = {2019},
  doi     = {10.1142/S0219887819400036}
}

@article{BravettiEtAl2015ContactSymmetries,
  author        = {Bravetti, Alessandro and L{\'o}pez-Monsalvo, C{\'e}sar S. and Nettel, Francisco},
  title         = {Contact Symmetries and {Hamiltonian} Thermodynamics},
  journal       = {Annals of Physics},
  volume        = {361},
  pages         = {377--400},
  year          = {2015},
  doi           = {10.1016/j.aop.2015.07.010},
  eprint        = {1409.7340},
  archivePrefix = {arXiv},
  primaryClass  = {math-ph}
}

@article{LimOh2023Nonequilibrium,
  author        = {Lim, Jin-wook and Oh, Yong-Geun},
  title         = {Nonequilibrium thermodynamics as a symplecto-contact reduction and relative information entropy},
  journal       = {Reports on Mathematical Physics},
  volume        = {92},
  number        = {3},
  pages         = {347--400},
  year          = {2023},
  doi           = {10.1016/S0034-4877(23)00084-8},
  eprint        = {2209.10660},
  archivePrefix = {arXiv},
  primaryClass  = {math-ph}
}

@article{NisseLimChang2024ADiscriminants,
  author        = {Nisse, Mounir and Lim, Yen-Kheng and Chang, Linus},
  title         = {Black Hole Thermodynamic Free Energy as {A}-discriminants},
  journal       = {International Journal of Theoretical Physics},
  volume        = {63},
  pages         = {176},
  year          = {2024},
  doi           = {10.1007/s10773-024-05711-x},
  eprint        = {2311.11801},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc}
}

@article{XuEtAl2024ComplexFreeEnergy,
  author        = {Xu, Zhen-Ming and Wang, Yu-Shan and Wu, Bin and Yang, Wen-Li},
  title         = {Generalized {Maxwell} equal area law and black holes in complex free energy},
  journal       = {Physics Letters B},
  volume        = {850},
  pages         = {138528},
  year          = {2024},
  doi           = {10.1016/j.physletb.2024.138528},
  eprint        = {2305.05916},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc}
}

@article{LiWang2022Landscape,
  author        = {Li, Ran and Wang, Jin},
  title         = {Generalized free energy landscape of a black hole phase transition},
  journal       = {Physical Review D},
  volume        = {106},
  pages         = {106015},
  year          = {2022},
  doi           = {10.1103/PhysRevD.106.106015},
  eprint        = {2206.02623},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{WuYangWei2025Extended,
  author        = {Wu, Shan-Ping and Yang, Si-Jiang and Wei, Shao-Wen},
  title         = {Extended thermodynamical topology of black hole},
  journal       = {European Physical Journal C},
  volume        = {85},
  pages         = {1372},
  year          = {2025},
  doi           = {10.1140/epjc/s10052-025-15098-6},
  eprint        = {2508.01614},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{WeiLiuMann2022Defects,
  author        = {Wei, Shao-Wen and Liu, Yu-Xiao and Mann, Robert B.},
  title         = {Black Hole Solutions as Topological Thermodynamic Defects},
  journal       = {Physical Review Letters},
  volume        = {129},
  pages         = {191101},
  year          = {2022},
  doi           = {10.1103/PhysRevLett.129.191101},
  eprint        = {2208.01932},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc}
}

@article{ZhangEtAl2026Geometric,
  author        = {Zhang, Shi-Hao and Li, Zi-Yuan and Zhang, Jing-Fei and Zhang, Xin},
  title         = {Universal geometric framework for black hole phase transitions: from multivaluedness to classification},
  journal       = {European Physical Journal C},
  volume        = {86},
  pages         = {642},
  year          = {2026},
  doi           = {10.1140/epjc/s10052-026-15851-5},
  eprint        = {2512.16629},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc}
}

@misc{ZhangEtAl2026Unifying,
  author        = {Zhang, Shi-Hao and Wei, Shao-Wen and Zhang, Jing-Fei and Zhang, Xin},
  title         = {Unifying topological, geometric, and complex classifications of black hole thermodynamics},
  year          = {2026},
  eprint        = {2604.08315},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc},
  doi           = {10.48550/arXiv.2604.08315},
  note          = {Preprint}
}

@article{WeiLiu2026Review,
  author        = {Wei, Shao-Wen and Liu, Yu-Xiao},
  title         = {Topology of black hole thermodynamics: A brief review},
  journal       = {Science China Physics, Mechanics \& Astronomy},
  volume        = {69},
  pages         = {260401},
  year          = {2026},
  doi           = {10.1007/s11433-025-2923-3},
  eprint        = {2605.00037},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc}
}

@article{HazarikaPhukon2025Bifurcation,
  author        = {Hazarika, Bidyut and Phukon, Prabwal},
  title         = {Bifurcation and critical phenomena in black hole thermodynamics},
  journal       = {European Physical Journal C},
  volume        = {85},
  pages         = {1015},
  year          = {2025},
  doi           = {10.1140/epjc/s10052-025-14744-3},
  eprint        = {2509.07656},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc}
}

@misc{Wu2026BranchStructure,
  author        = {Wu, Di},
  title         = {Topological changes and response singularities in black hole thermodynamic branch structure},
  year          = {2026},
  eprint        = {2607.07364},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th},
  doi           = {10.48550/arXiv.2607.07364},
  note          = {Preprint}
}

@misc{Zhai2026EndpointControl,
  author        = {Zhai, Rongrong},
  title         = {Endpoint Control of Thermodynamic Topological Classes for Fixed Charge {$d$}-dimensional {Reissner--Nordstr\"om} Black Holes in a Cavity},
  year          = {2026},
  eprint        = {2606.27236},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc},
  doi           = {10.48550/arXiv.2606.27236},
  note          = {Preprint}
}

@misc{BorsboomVisser2026Representations,
  author        = {Borsboom, Silvester G. A. and Visser, Manus R.},
  title         = {Black hole equations of state and response functions},
  year          = {2026},
  eprint        = {2606.17171},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th},
  doi           = {10.48550/arXiv.2606.17171},
  note          = {Preprint}
}

@article{Cerf1970Stratification,
  author  = {Cerf, Jean},
  title   = {La stratification naturelle des espaces de fonctions diff{\'e}rentiables r{\'e}elles et le th{\'e}or{\`e}me de la pseudo-isotopie},
  journal = {Publications Math{\'e}matiques de l'IH{\'E}S},
  volume  = {39},
  pages   = {5--173},
  year    = {1970},
  doi     = {10.1007/BF02684687}
}

@article{CottiEtAl2020LocalModuli,
  author        = {Cotti, Giordano and Dubrovin, Boris and Guzzetti, Davide},
  title         = {Local Moduli of Semisimple {Frobenius} Coalescent Structures},
  journal       = {SIGMA},
  volume        = {16},
  pages         = {040},
  year          = {2020},
  doi           = {10.3842/SIGMA.2020.040},
  eprint        = {1712.08575},
  archivePrefix = {arXiv},
  primaryClass  = {math.DG}
}

@article{Golubitsky1978Catastrophe,
  author  = {Golubitsky, Martin},
  title   = {An Introduction to Catastrophe Theory and Its Applications},
  journal = {SIAM Review},
  volume  = {20},
  number  = {2},
  pages   = {352--387},
  year    = {1978},
  doi     = {10.1137/1020043}
}

@article{Arnold1978Boundary,
  author  = {Arnol'd, V. I.},
  title   = {Critical points of functions on a manifold with boundary, the simple {Lie} groups {$B_k$}, {$C_k$}, {$F_4$}, and singularities of evolutes},
  journal = {Russian Mathematical Surveys},
  volume  = {33},
  number  = {5},
  pages   = {99--116},
  year    = {1978},
  doi     = {10.1070/RM1978v033n05ABEH002515}
}

@book{GoreskyMacPherson1988Stratified,
  author    = {Goresky, Mark and MacPherson, Robert},
  title     = {Stratified Morse Theory},
  publisher = {Springer},
  address   = {Berlin and Heidelberg},
  year      = {1988},
  doi       = {10.1007/978-3-642-71714-7}
}

@article{BorodzikNemethiRanicki2016Boundary,
  author        = {Borodzik, Maciej and N{\'e}methi, Andr{\'a}s and Ranicki, Andrew},
  title         = {Morse theory for manifolds with boundary},
  journal       = {Algebraic \& Geometric Topology},
  volume        = {16},
  number        = {2},
  pages         = {971--1023},
  year          = {2016},
  doi           = {10.2140/agt.2016.16.971},
  eprint        = {1207.3066},
  archivePrefix = {arXiv},
  primaryClass  = {math.GT}
}

@misc{BorodzikBuczynska2025Families,
  author        = {Borodzik, Maciej and Buczy{\'n}ska, Weronika},
  title         = {Families of {Morse} functions for manifolds with boundary},
  year          = {2025},
  eprint        = {2507.15847},
  archivePrefix = {arXiv},
  primaryClass  = {math.GT},
  doi           = {10.48550/arXiv.2507.15847},
  note          = {Preprint}
}

@article{Vassiliev2024Caustics,
  author        = {Vassiliev, V. A.},
  title         = {Complements of caustics of real function singularities},
  journal       = {Journal of Singularities},
  volume        = {27},
  pages         = {47--67},
  year          = {2024},
  doi           = {10.5427/jsing.2024.27c},
  eprint        = {2304.09824},
  archivePrefix = {arXiv},
  primaryClass  = {math.AG}
}

@book{Berge1963Topological,
  author     = {Berge, Claude},
  title      = {Topological Spaces: Including a Treatment of Multi-Valued Functions, Vector Spaces and Convexity},
  publisher  = {Macmillan},
  address    = {New York},
  year       = {1963},
  translator = {Patterson, E. M.}
}

@book{AliprantisBorder2006Infinite,
  author    = {Aliprantis, Charalambos D. and Border, Kim C.},
  title     = {Infinite Dimensional Analysis: A Hitchhiker's Guide},
  edition   = {3},
  publisher = {Springer},
  address   = {Berlin and Heidelberg},
  year      = {2006},
  doi       = {10.1007/3-540-29587-9}
}

@article{KastorRayTraschen2009,
  author        = {Kastor, David and Ray, Sourya and Traschen, Jennie},
  title         = {Enthalpy and the Mechanics of {AdS} Black Holes},
  journal       = {Classical and Quantum Gravity},
  volume        = {26},
  pages         = {195011},
  year          = {2009},
  doi           = {10.1088/0264-9381/26/19/195011},
  eprint        = {0904.2765},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{Dolan2011PressureVolume,
  author        = {Dolan, Brian P.},
  title         = {Pressure and volume in the first law of black hole thermodynamics},
  journal       = {Classical and Quantum Gravity},
  volume        = {28},
  pages         = {235017},
  year          = {2011},
  doi           = {10.1088/0264-9381/28/23/235017},
  eprint        = {1106.6260},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc}
}

@article{CveticEtAl2011Volume,
  author        = {Cveti{\v c}, M. and Gibbons, G. W. and Kubiz{\v n}{\'a}k, D. and Pope, C. N.},
  title         = {Black Hole Enthalpy and an Entropy Inequality for the Thermodynamic Volume},
  journal       = {Physical Review D},
  volume        = {84},
  pages         = {024037},
  year          = {2011},
  doi           = {10.1103/PhysRevD.84.024037},
  eprint        = {1012.2888},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{KubiznakMann2012PV,
  author        = {Kubiz{\v n}{\'a}k, David and Mann, Robert B.},
  title         = {{$P$--$V$} criticality of charged {AdS} black holes},
  journal       = {Journal of High Energy Physics},
  volume        = {07},
  pages         = {033},
  year          = {2012},
  doi           = {10.1007/JHEP07(2012)033},
  eprint        = {1205.0559},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{KubiznakMannTeo2017Chemistry,
  author        = {Kubiz{\v n}{\'a}k, David and Mann, Robert B. and Teo, Mae},
  title         = {Black hole chemistry: thermodynamics with {$\Lambda$}},
  journal       = {Classical and Quantum Gravity},
  volume        = {34},
  pages         = {063001},
  year          = {2017},
  doi           = {10.1088/1361-6382/aa5c69},
  eprint        = {1608.06147},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{AltamiranoKubiznakMann2013Reentrant,
  author        = {Altamirano, Natacha and Kubiz{\v n}{\'a}k, David and Mann, Robert B.},
  title         = {Reentrant phase transitions in rotating anti--de {Sitter} black holes},
  journal       = {Physical Review D},
  volume        = {88},
  pages         = {101502},
  year          = {2013},
  doi           = {10.1103/PhysRevD.88.101502},
  eprint        = {1306.5756},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{AltamiranoEtAl2014Triple,
  author        = {Altamirano, Natacha and Kubiz{\v n}{\'a}k, David and Mann, Robert B. and Sherkatghanad, Zeinab},
  title         = {{Kerr--AdS} Analogue of Triple Point and Solid/Liquid/Gas Phase Transition},
  journal       = {Classical and Quantum Gravity},
  volume        = {31},
  number        = {4},
  pages         = {042001},
  year          = {2014},
  doi           = {10.1088/0264-9381/31/4/042001},
  eprint        = {1308.2672},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{GunasekaranKubiznakMann2012Extended,
  author        = {Gunasekaran, Sharmila and Kubiz{\v n}{\'a}k, David and Mann, Robert B.},
  title         = {Extended phase space thermodynamics for charged and rotating black holes and {Born--Infeld} vacuum polarization},
  journal       = {Journal of High Energy Physics},
  volume        = {11},
  pages         = {110},
  year          = {2012},
  doi           = {10.1007/JHEP11(2012)110},
  eprint        = {1208.6251},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{FrassinoEtAl2014MultipleReentrant,
  author        = {Frassino, Antonia M. and Kubiz{\v n}{\'a}k, David and Mann, Robert B. and Simovic, Fil},
  title         = {Multiple reentrant phase transitions and triple points in {Lovelock} thermodynamics},
  journal       = {Journal of High Energy Physics},
  volume        = {09},
  pages         = {080},
  year          = {2014},
  doi           = {10.1007/JHEP09(2014)080},
  eprint        = {1406.7015},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{AltamiranoEtAl2014Review,
  author        = {Altamirano, Natacha and Kubiz{\v n}{\'a}k, David and Mann, Robert B. and Sherkatghanad, Zeinab},
  title         = {Thermodynamics of Rotating Black Holes and Black Rings: Phase Transitions and Thermodynamic Volume},
  journal       = {Galaxies},
  volume        = {2},
  number        = {1},
  pages         = {89--159},
  year          = {2014},
  doi           = {10.3390/galaxies2010089},
  eprint        = {1401.2586},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{KinnersleyWalker1970,
  author  = {Kinnersley, William and Walker, Martin},
  title   = {Uniformly Accelerating Charged Mass in General Relativity},
  journal = {Physical Review D},
  volume  = {2},
  pages   = {1359--1370},
  year    = {1970},
  doi     = {10.1103/PhysRevD.2.1359}
}

@article{PlebanskiDemianski1976,
  author  = {Pleba{\'n}ski, Jerzy F. and Demia{\'n}ski, Maciej},
  title   = {Rotating, Charged, and Uniformly Accelerating Mass in General Relativity},
  journal = {Annals of Physics},
  volume  = {98},
  number  = {1},
  pages   = {98--127},
  year    = {1976},
  doi     = {10.1016/0003-4916(76)90240-2}
}

@article{GriffithsPodolsky2006,
  author        = {Griffiths, Jerry B. and Podolsk{\'y}, Ji{\v r}{\'i}},
  title         = {A new look at the {Pleba{\'n}ski--Demia{\'n}ski} family of solutions},
  journal       = {International Journal of Modern Physics D},
  volume        = {15},
  pages         = {335--369},
  year          = {2006},
  doi           = {10.1142/S0218271806007742},
  eprint        = {gr-qc/0511091},
  archivePrefix = {arXiv}
}

@book{GriffithsPodolsky2009Book,
  author    = {Griffiths, Jerry B. and Podolsk{\'y}, Ji{\v r}{\'i}},
  title     = {Exact Space-Times in Einstein's General Relativity},
  series    = {Cambridge Monographs on Mathematical Physics},
  publisher = {Cambridge University Press},
  address   = {Cambridge},
  year      = {2009},
  isbn      = {9780521889278},
  doi       = {10.1017/CBO9780511635397}
}

@article{GibbonsHawking1977,
  author  = {Gibbons, G. W. and Hawking, S. W.},
  title   = {Action Integrals and Partition Functions in Quantum Gravity},
  journal = {Physical Review D},
  volume  = {15},
  pages   = {2752--2756},
  year    = {1977},
  doi     = {10.1103/PhysRevD.15.2752}
}

@article{BalasubramanianKraus1999,
  author        = {Balasubramanian, Vijay and Kraus, Per},
  title         = {A Stress Tensor for Anti-de Sitter Gravity},
  journal       = {Communications in Mathematical Physics},
  volume        = {208},
  pages         = {413--428},
  year          = {1999},
  doi           = {10.1007/s002200050764},
  eprint        = {hep-th/9902121},
  archivePrefix = {arXiv}
}

@article{EmparanJohnsonMyers1999,
  author        = {Emparan, Roberto and Johnson, Clifford V. and Myers, Robert C.},
  title         = {Surface Terms as Counterterms in the {AdS/CFT} Correspondence},
  journal       = {Physical Review D},
  volume        = {60},
  pages         = {104001},
  year          = {1999},
  doi           = {10.1103/PhysRevD.60.104001},
  eprint        = {hep-th/9903238},
  archivePrefix = {arXiv}
}

@article{WeiLiu2022Topology,
  author        = {Wei, Shao-Wen and Liu, Yu-Xiao},
  title         = {Topology of black hole thermodynamics},
  journal       = {Physical Review D},
  volume        = {105},
  pages         = {104003},
  year          = {2022},
  doi           = {10.1103/PhysRevD.105.104003},
  eprint        = {2112.01706},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc}
}

@article{Wu2023RotatingTopology,
  author        = {Wu, Di},
  title         = {Topological classes of rotating black holes},
  journal       = {Physical Review D},
  volume        = {107},
  pages         = {024024},
  year          = {2023},
  doi           = {10.1103/PhysRevD.107.024024},
  eprint        = {2211.15151},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc}
}

@article{Fan2023TopologicalTransitions,
  author        = {Fan, Zhong-Ying},
  title         = {Topological interpretation for phase transitions of black holes},
  journal       = {Physical Review D},
  volume        = {107},
  pages         = {044026},
  year          = {2023},
  doi           = {10.1103/PhysRevD.107.044026},
  eprint        = {2211.12957},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc}
}

@article{AppelsGregoryKubiznak2016Thermodynamics,
  author        = {Appels, Michael and Gregory, Ruth and Kubiz{\v n}{\'a}k, David},
  title         = {Thermodynamics of Accelerating Black Holes},
  journal       = {Physical Review Letters},
  volume        = {117},
  pages         = {131303},
  year          = {2016},
  doi           = {10.1103/PhysRevLett.117.131303},
  eprint        = {1604.08812},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{AppelsGregoryKubiznak2017Conical,
  author        = {Appels, Michael and Gregory, Ruth and Kubiz{\v n}{\'a}k, David},
  title         = {Black hole thermodynamics with conical defects},
  journal       = {Journal of High Energy Physics},
  volume        = {05},
  pages         = {116},
  year          = {2017},
  doi           = {10.1007/JHEP05(2017)116},
  eprint        = {1702.00490},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{AnabalonEtAl2019Thermodynamics,
  author        = {Anabal{\'o}n, Andr{\'e}s and Gray, Finnian and Gregory, Ruth and Kubiz{\v n}{\'a}k, David and Mann, Robert B.},
  title         = {Thermodynamics of charged, rotating, and accelerating black holes},
  journal       = {Journal of High Energy Physics},
  volume        = {04},
  pages         = {096},
  year          = {2019},
  doi           = {10.1007/JHEP04(2019)096},
  eprint        = {1811.04936},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{KimEtAl2023CovariantPhaseSpace,
  author        = {Kim, Hyojoong and Kim, Nakwoo and Lee, Yein and Poole, Aaron},
  title         = {Thermodynamics of accelerating {AdS}$_4$ black holes from the covariant phase space},
  journal       = {European Physical Journal C},
  volume        = {83},
  pages         = {1095},
  year          = {2023},
  doi           = {10.1140/epjc/s10052-023-12266-4},
  eprint        = {2306.16187},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{AbbasvandiEtAl2019Snapping,
  author        = {Abbasvandi, Niloofar and Cong, Wan and Kubiz{\v n}{\'a}k, David and Mann, Robert B.},
  title         = {Snapping swallowtails in accelerating black hole thermodynamics},
  journal       = {Classical and Quantum Gravity},
  volume        = {36},
  number        = {10},
  pages         = {104001},
  year          = {2019},
  doi           = {10.1088/1361-6382/ab129f},
  eprint        = {1812.00384},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc}
}

@article{GregoryScoins2019Chemistry,
  author        = {Gregory, Ruth and Scoins, Andrew},
  title         = {Accelerating black hole chemistry},
  journal       = {Physics Letters B},
  volume        = {796},
  pages         = {191--195},
  year          = {2019},
  doi           = {10.1016/j.physletb.2019.06.071},
  eprint        = {1904.09660},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{Wu2023AcceleratingTopology,
  author        = {Wu, Di},
  title         = {Topological classes of thermodynamics of the four-dimensional static accelerating black holes},
  journal       = {Physical Review D},
  volume        = {108},
  pages         = {084041},
  year          = {2023},
  doi           = {10.1103/PhysRevD.108.084041},
  eprint        = {2307.02030},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc}
}

@article{HaleEtAl2025ChargedAccelerating,
  author        = {Hale, Tom{\'a}{\v s} and Kubiz{\v n}{\'a}k, David and Men{\v s}{\'i}kov{\'a}, Jana and Mann, Robert B. and Yang, Jiayue},
  title         = {Thermodynamics of charged and accelerating black holes},
  journal       = {Physical Review D},
  volume        = {111},
  pages         = {104004},
  year          = {2025},
  doi           = {10.1103/PhysRevD.111.104004},
  eprint        = {2501.13679},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc}
}
@article{AnabalonEtAl2018Holographic,
  author        = {Anabal{\'o}n, Andr{\'e}s and Appels, Michael and Gregory, Ruth and
                   Kubiz{\v n}{\'a}k, David and Mann, Robert B. and {\"O}vg{\"u}n, Ali},
  title         = {Holographic Thermodynamics of Accelerating Black Holes},
  journal       = {Physical Review D},
  volume        = {98},
  pages         = {104038},
  year          = {2018},
  doi           = {10.1103/PhysRevD.98.104038},
  eprint        = {1805.02687},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{AbbasvandiEtAl2019FinelySplit,
  author        = {Abbasvandi, Niloofar and Ahmed, Wasif and Cong, Wan and
                   Kubiz{\v n}{\'a}k, David and Mann, Robert B.},
  title         = {Finely Split Phase Transitions of Rotating and Accelerating Black Holes},
  journal       = {Physical Review D},
  volume        = {100},
  pages         = {064027},
  year          = {2019},
  doi           = {10.1103/PhysRevD.100.064027},
  eprint        = {1906.03379},
  archivePrefix = {arXiv},
  primaryClass  = {gr-qc}
}

@incollection{Vassiliev2025BifurcationSets,
  author    = {Vassiliev, V. A.},
  title     = {Real Function Singularities and Their Bifurcation Sets},
  booktitle = {Handbook of Geometry and Topology of Singularities VII},
  editor    = {Cisneros-Molina, Jos{\'e} Luis and L{\^e} D{\~u}ng Tr{\'a}ng and Seade, Jos{\'e}},
  publisher = {Springer},
  address   = {Cham},
  pages     = {71--119},
  year      = {2025},
  doi       = {10.1007/978-3-031-68711-2_2}
}

@article{Li2026LegendreCovariant,
  author  = {Li, Ruiliang},
  title   = {Legendre-Covariant Thermodynamic Topology of Black Holes},
  journal = {Nuclear Physics B},
  pages   = {117597},
  year    = {2026},
  doi     = {10.1016/j.nuclphysb.2026.117597}
}
@article{ZhangLiYu2019Accelerating,
  author        = {Zhang, Jialin and Li, Yanjun and Yu, Hongwei},
  title         = {Thermodynamics of charged accelerating {AdS} black holes and holographic heat engines},
  journal       = {Journal of High Energy Physics},
  volume        = {02},
  pages         = {144},
  year          = {2019},
  doi           = {10.1007/JHEP02(2019)144},
  eprint        = {1808.10299},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{SpallucciSmailagic2013Maxwell,
  author        = {Spallucci, Euro and Smailagic, Anais},
  title         = {{Maxwell}'s equal-area law for charged {Anti-de Sitter} black holes},
  journal       = {Physics Letters B},
  volume        = {723},
  pages         = {436--441},
  year          = {2013},
  doi           = {10.1016/j.physletb.2013.05.038},
  eprint        = {1305.3379},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{WeiLiu2015Clapeyron,
  author        = {Wei, Shao-Wen and Liu, Yu-Xiao},
  title         = {Clapeyron equations and fitting formula of the coexistence curve in the extended phase space of charged {AdS} black holes},
  journal       = {Physical Review D},
  volume        = {91},
  pages         = {044018},
  year          = {2015},
  doi           = {10.1103/PhysRevD.91.044018},
  eprint        = {1411.5749},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@article{JeonEtAl2025GlobalStability,
  author        = {Jeon, Imtak and Lee, Bum-Hoon and Lee, Wonwoo and Mishra, Madhu},
  title         = {Stability and topological nature of charged {Gauss--Bonnet AdS} black holes in five dimensions},
  journal       = {Physical Review D},
  volume        = {111},
  pages         = {064006},
  year          = {2025},
  doi           = {10.1103/PhysRevD.111.064006},
  eprint        = {2407.20016},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th}
}

@misc{HazarikaPhukon2026Brouwer,
  author        = {Hazarika, Bidyut and Phukon, Prabwal},
  title         = {{Brouwer} Degree of Thermodynamic Multicritical Points in Black Holes},
  year          = {2026},
  eprint        = {2607.11394},
  archivePrefix = {arXiv},
  primaryClass  = {hep-th},
  doi           = {10.48550/arXiv.2607.11394},
  note          = {Preprint}
}

@book{CoxLittleOShea2025,
  author    = {Cox, David A. and Little, John and O'Shea, Donal},
  title     = {Ideals, Varieties, and Algorithms: An Introduction to Computational Algebraic Geometry and Commutative Algebra},
  edition   = {5},
  series    = {Undergraduate Texts in Mathematics},
  publisher = {Springer},
  address   = {Cham},
  year      = {2025},
  doi       = {10.1007/978-3-031-91841-4}
}

@book{BasuPollackRoy2006,
  author    = {Basu, Saugata and Pollack, Richard and Roy, Marie-Fran\c{c}oise},
  title     = {Algorithms in Real Algebraic Geometry},
  edition   = {2},
  series    = {Algorithms and Computation in Mathematics},
  volume    = {10},
  publisher = {Springer},
  address   = {Berlin and Heidelberg},
  year      = {2006},
  doi       = {10.1007/3-540-33099-2}
}


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/requirements.txt <==
matplotlib>=3.7
mpmath==1.3.0
numpy>=1.24
pandas>=2.0
scipy>=1.10
sympy==1.13.3


==> anc/Resolved_Maxwell_Boundary_Normal_Forms_NPB_Supplementary_Material_Ready3/zenodo.json <==
{
  "title": "Reproducibility archive for Resolved Maxwell-Boundary Normal Forms and Exact Reentrant Scaling in Accelerating AdS Black Holes",
  "upload_type": "dataset",
  "description": "Exact symbolic certificates, high-precision Maxwell data, root-isolation records, numerical wall-atlas data, and figure-generation code supporting the article Resolved Maxwell-Boundary Normal Forms and Exact Reentrant Scaling in Accelerating AdS Black Holes.",
  "creators": [
    {
      "name": "Li, Ruiliang",
      "affiliation": "Tsinghua University"
    }
  ],
  "publication_date": "2026-07-21",
  "version": "2.0.0",
  "access_right": "open",
  "license": "cc-by-4.0",
  "keywords": [
    "accelerating AdS black holes",
    "Maxwell coexistence",
    "reentrant phase transition",
    "thermodynamic volume",
    "singular scaling",
    "Newton normal forms"
  ]
}

